AI-assisted analytical theory in soft matter and multiphysics: new results and lessons from diffusiophoresis and bipolar membranes

We present a framework to advance analytical theory in the area of soft matter and multiphysics using assistance from AI. The framework emphasizes (i) setting "honesty rules", (ii) focusing on a few key papers that are used to formulate a problem of interest, (iii) specifying checks a priori, (iv) using only one task per session and keeping a running log of tasks, checks, corrections, and sessions so that a mistake is not propagated through a project, and (v) ensuring all decisions are approved by humans while AI focuses primarily on execution. The framework is applied to two distinct problems to create new knowledge, including (i) diffusiophoresis of a spherical particle in the presence of an arbitrary number of electrolytes at arbitrary Debye lengths, and (ii) analytical description of I-V curves, including overlimiting current, in bipolar membranes without including the water dissociation kinetics. Both of these problems are advanced analyses and would each typically require several months to a year's worth of effort, but were solved in a matter of a few days. However, the increased efficiency should be cautiously navigated to avoid cognitive offloading and ensure that AI-assisted results are used to extract human-readable insights instead of just reporting a new mathematical formula. The usage of AI is transparently presented. Finally, we also share brief thoughts on how to integrate AI tools in theoretical research during graduate education.

==> anc/1-diffusiophoresis/code/task17_velocity.py <==
#!/usr/bin/env python3
"""
Task 17 -- SOLVE the mixture problem and ASSEMBLE THE VELOCITY.

Ankur's decision (s10, verbatim): "I wanted to find velocity U in that case a
function grad c_{i \\infty}, so reporting would be velocity, not mobility."  So
Group D reports, per (T10.22),

    U = (varepsilon/mu) (kT/e)^2  sum_i Lambda_i grad c_{i,inf} / n_2 ,
    Lambda_i = zt Lambda_i^(1) + zt^2 Lambda_i^(2) + zt^3 Lambda_i^(3),  zt = e zeta/kT

and this script computes the Lambda_i^(n) at arbitrary kappa for an arbitrary
mixture, gauge-fixed.

What is NEW here relative to s11/s14/s15:
  - the reduction of JFM (2.12) to a one-dimensional quadrature for a MIXTURE,
    and the conversion  Lambda_i^(n) = (2 kappa^2/9) d I_n / d gamma_i ;
  - psi_3, never solved anywhere in this project (closed form in E_2 when
    n_3 = 0, BVP + independent mpmath Green's-function quadrature otherwise);
  - the O(eps zeta^3) velocity, which no source in relevant publications/ has;
  - the answer written as six scalar functions of (kappa, n_3, n_4).

Structure
  1  the body force b^(1n), from the Cauchy product, in Cartesian
  2  the s05 lemmas re-verified, and I_n as a 1D quadrature
  3  the conversion Lambda_i^(n) = (2 kappa^2/9) dI_n/dgamma_i, and the GAUGE
  4  the equilibrium fields psi_1, psi_2, psi_3 -- closed forms and BVPs
  5  the response fields (moment code) and an independent species code
  6  I_1 in closed form: Lambda_i^(1) = (z_i D_i/d_2) Theta_1(kappa)
  7  I_2, I_3 numerically; extraction of a_2,b_2,a_3,b_3,c_3 by basis loading
  8  C5: mesh and domain independence, ODE residuals
  9  C13: unknowns / equations / BCs, and the Jacobian INCLUDING psi_3
 10  necessity and sufficiency of the six far-field numbers, in U (s11 owed this)
 11  the binary collapse against Group A's Theta_1, Theta_2  (FREE, not C15)
 12  gauge-fixed reporting, and a table for real mixtures
 13  anti-tautology audit
 14  everything dropped, every limit taken

NOT done here, named so no future session mistakes this script for them:
  - C15 (task 19) and C16 (task 20).  GRS Eq. (26) is NOT read, NOT used and
    NOT cited anywhere in this file, per the checks.md pre-commitment.
  - any closed form for Lambda^(2), Lambda^(3)                 -> task 18
  - the constant-potential variant                             -> task 7b
  - l != 1 completeness, inherited from s03 and not re-proved

Reproduce with:  python3 code/task17_velocity.py
"""
import numpy as np
import sympy as sp
import mpmath as mp
from scipy.integrate import solve_bvp

np.seterr(all='ignore')

nfail = 0
def check(name, ok, extra=""):
    global nfail
    if not ok: nfail += 1
    print(f"  [{'PASS' if ok else 'FAIL'}] {name}" + (f"   {extra}" if extra else ""))

def head(t):
    print(); print("=" * 78); print(t); print("=" * 78)

r   = sp.Symbol('r', positive=True)
kap = sp.Symbol('kappa', positive=True)

# ============================================================================
head("1.  THE BODY FORCE b^(1n), FROM THE CAUCHY PRODUCT, IN CARTESIAN")
# ============================================================================
print("""  b = -e m_1 grad phi - kT grad(m_0 - m_0^imp)  (T10.10).  The osmotic half is
  an exact gradient of a decaying scalar and is dropped BY HAND on the s05
  argument -- JFM (2.11)-(2.13) need b to decay faster than r^-3 -- not because
  it integrates to zero.  s07 priced that drop against Keh & Wei: keeping it
  inflates Theta_2 by up to 670x and flips its sign.  Everything below carries
  the Coulomb half  b = -m_1 grad phi  in the s10 nondimensionalization,
  b_dim = (kT n_2/a) b_tilde.

  Here the double expansion is done mechanically, NOT copied from s14:
      m_1 = sum_{m,n} eps^m zt^n m_1^(mn),   phi = sum_{m,n} eps^m zt^n Phi^(mn)
  with the l=0 equilibrium fields m_1^(0n)(r), Phi^(0n) = psi_n(r) and the l=1
  response fields m_1^(1n)(r) cos(th), Phi^(1n)(r) cos(th).""")

x, y, zc = sp.symbols('x y z', real=True)
R3 = sp.sqrt(x**2 + y**2 + zc**2)
def grad3(f): return sp.Matrix([sp.diff(f, v) for v in (x, y, zc)])

NORD = 3                                        # through zt^3
eps, zt = sp.symbols('epsilon zetatilde')

# radial amplitudes as undetermined functions of the sympy radius R3
m0_ = [sp.Function(f'meq{n}')(R3) for n in range(NORD + 1)]   # m_1^(0n)(r)
ps_ = [sp.Function(f'psi{n}')(R3) for n in range(NORD + 1)]   # psi_n(r)
m1_ = [sp.Function(f'M{n}')(R3) for n in range(NORD + 1)]     # m_1^(1n)(r)
Ph_ = [sp.Function(f'H{n}')(R3) for n in range(NORD + 1)]     # Phi^(1n)(r)
COS = zc/R3

# the two facts that kill the extreme terms of the Cauchy product, both PROVED
# elsewhere and quoted here: m_1^(00) = n_1 = 0 (electroneutrality, solved for in
# s10/s14) and psi_0 = 0 (the expansion parameter is the surface datum).
m1_00 = sp.Integer(0)
psi_0 = sp.Integer(0)

m1_series  = m1_00 + sum(zt**n*m0_[n] for n in range(1, NORD+1)) \
           + eps*sum(zt**n*m1_[n]*COS for n in range(0, NORD+1))
phi_series = psi_0 + sum(zt**n*ps_[n] for n in range(1, NORD+1)) \
           + eps*sum(zt**n*Ph_[n]*COS for n in range(0, NORD+1))

b_series = -sp.Matrix([sp.expand(m1_series*g) for g in grad3(phi_series)])

def coeff_eps1_ztn(v, n):
    return sp.Matrix([sp.expand(c).coeff(eps, 1).coeff(zt, n) for c in v])

# the claim: b^(1n) = -[ sum_{b>=1} m_1^(0b) grad(Phi^(1,n-b) cos)
#                       + sum_{b>=0} m_1^(1b) cos grad(psi_{n-b}) ]
def b_claim(n):
    t = sp.Matrix([0, 0, 0])
    for b in range(1, n+1):
        t += sp.Matrix([m0_[b]*g for g in grad3(Ph_[n-b]*COS)])
    for b in range(0, n):
        t += sp.Matrix([m1_[b]*COS*g for g in grad3(ps_[n-b])])
    return -t

for n in range(1, NORD+1):
    d = coeff_eps1_ztn(b_series, n) - b_claim(n)
    check(f"b^(1{n}) equals the s14 Cauchy-product form, all three components",
          all(sp.simplify(c) == 0 for c in d))

# and the O(eps zt^0) body force vanishes identically, which is why U starts at zt
check("b^(10) == 0 identically (m_1^(00) = n_1 = 0 and psi_0 = 0), so U starts "
      "at O(eps zt)", all(sp.simplify(c) == 0 for c in coeff_eps1_ztn(b_series, 0)))

# ============================================================================
head("2.  THE s05 LEMMAS, RE-VERIFIED, AND I_n AS A ONE-DIMENSIONAL QUADRATURE")
# ============================================================================
print("""  s05 (5.1):  U_z = (2/(9 mu a)) INT_a^oo [ P b_r - r P' b_th ] dr,
  P = r^2 C_perp = -r^2 + (3/2) a r - a^3/(2r),  using 2 r C_par = P'.
  Re-verified here rather than quoted, together with the two source lemmas the
  mixture body force needs.""")

aJ = sp.Symbol('a', positive=True)
Cperp = sp.Rational(3,2)*aJ/r - aJ**3/(2*r**3) - 1
Cpar  = sp.Rational(3,4)*aJ/r + aJ**3/(4*r**3) - 1
Pk = sp.simplify(r**2*Cperp); Pkp = sp.diff(Pk, r)
check("kernel identity 2 r C_par == dP/dr", sp.simplify(2*r*Cpar - Pkp) == 0)
check("P(a) = 0", sp.simplify(Pk.subs(r, aJ)) == 0)
check("P ~ -r^2 as r -> oo", sp.limit(Pk/r**2, r, sp.oo) == -1)

hh = sp.Function('h')(r); ff = sp.Function('f')(r)
th = sp.Symbol('theta')
# L1: b = -h(r) grad[f(r) cos th]  ->  b_r = -h f', b_th = +h f / r
L1_int = sp.simplify(Pk*(-hh*sp.diff(ff, r)) - r*Pkp*(hh*ff/r))
check("lemma L1: -h grad(f cos) has integrand -h (P f)'",
      sp.simplify(L1_int + hh*sp.diff(Pk*ff, r)) == 0)
# L2: b = -[f(r) cos th] grad h(r)  ->  b_r = -f h', b_th = 0
L2_int = sp.simplify(Pk*(-ff*sp.diff(hh, r)) - r*Pkp*0)
check("lemma L2: -f cos grad(h) has integrand -P f h'",
      sp.simplify(L2_int + Pk*ff*sp.diff(hh, r)) == 0)
# L3 (= L1 with h == 1): exact total derivative, the osmotic half's fate
check("lemma L3: a pure gradient gives the exact total derivative -(P f)'",
      sp.simplify(L1_int.subs(hh, 1) + sp.diff(Pk*ff, r)) == 0)

print("""  Applying L1 to each  m_1^(0b) grad(Phi^(1,n-b) cos)  term and L2 to each
  m_1^(1b) cos grad(psi_{n-b})  term of section 1 gives, with a = 1,

      I_n = INT_1^oo [ - sum_{b>=1} m_1^(0b) (P Phi^(1,n-b))'
                       - sum_{b>=0} P m_1^(1b) psi_{n-b}' ] dr .""")

# verified term by term against the section-1 vector field, not asserted
Pn = Pk.subs(aJ, 1)
def integrand_from_vector(bvec):
    """project the Cartesian b onto (b_r cos, b_th sin) and form P b_r - r P' b_th"""
    # evaluate on the ray x = R sin, z = R cos in the x-z plane
    Rs, ts = sp.symbols('Rs ts', positive=True)
    sub = {x: Rs*sp.sin(ts), y: 0, zc: Rs*sp.cos(ts)}
    bx = sp.simplify(bvec[0].subs(sub).doit()); bz = sp.simplify(bvec[2].subs(sub).doit())
    br = sp.simplify(bx*sp.sin(ts) + bz*sp.cos(ts))
    bth= sp.simplify(bx*sp.cos(ts) - bz*sp.sin(ts))
    br = sp.simplify(br/sp.cos(ts)); bth = sp.simplify(bth/sp.sin(ts))
    out = sp.simplify(Pn*br - Rs*sp.diff(Pn.subs(r, Rs), Rs)*bth)
    return sp.simplify(out.subs(Rs, r))

def integrand_claim(n):
    t = 0
    for b in range(1, n+1):
        t += -m0_[b].subs(R3, r)*sp.diff(Pn*Ph_[n-b].subs(R3, r), r)
    for b in range(0, n):
        t += -Pn*m1_[b].subs(R3, r)*sp.diff(ps_[n-b].subs(R3, r), r)
    return sp.expand(t)

for n in range(1, NORD+1):
    got = integrand_from_vector(coeff_eps1_ztn(b_series, n))
    check(f"I_{n} integrand equals the L1/L2 reduction, term by term",
          sp.simplify(sp.expand(got) - integrand_claim(n)) == 0)

# ============================================================================
head("3.  THE CONVERSION  Lambda_i^(n) = (2 kappa^2/9) dI_n/dgamma_i,  AND THE GAUGE")
# ============================================================================
print("""  Derived here, not quoted.  s05 (5.1) with r = a rhat gives a^3; the s10 body
  force scale is b = (kT n_2/a) b_tilde; the O(eps) amplitude is carried by
  alpha (s13's rename of the imposed-gradient epsilon, so it does not collide
  with the permittivity), and (T10.15) is  e_z.grad c_{i,inf} = alpha n_2 gamma_i/a.
  Matching against (T10.22) then fixes the conversion with nothing left over.""")

NSP = 4                                            # 4 species, symbolic
zs  = sp.symbols('z1:%d' % (NSP+1), real=True)
gam = sp.symbols('gamma1:%d' % (NSP+1), real=True)
Ds  = sp.symbols('D1:%d' % (NSP+1), positive=True)
cs  = sp.symbols('ct1:%d' % (NSP+1), positive=True)
epv, muv, kTv, ev, n2v, av = sp.symbols('varepsilon mu k_BT e n_2 a', positive=True)
alph = sp.Symbol('alpha')
I1s, I2s, I3s = sp.symbols('I1 I2 I3')             # I_n at unit alpha

# U_z from (5.1), with the two scalings put in explicitly
U_from_51 = sp.Rational(2,9)/(muv*av)*av**3*(kTv*n2v/av)*alph*(zt*I1s + zt**2*I2s + zt**3*I3s)
check("U_z = (2 a kT n_2 / 9 mu) alpha [zt I_1 + zt^2 I_2 + zt^3 I_3]",
      sp.simplify(U_from_51 - sp.Rational(2,9)*av*kTv*n2v/muv*alph*(zt*I1s+zt**2*I2s+zt**3*I3s)) == 0)

# I_n is linear and homogeneous of degree one in gamma (proved numerically in
# section 7; used here as the structural input, and stated as such)
dI = [sp.symbols('dI%d_1:%d' % (n, NSP+1)) for n in (1, 2, 3)]
I_of = {1: sum(dI[0][i]*gam[i] for i in range(NSP)),
        2: sum(dI[1][i]*gam[i] for i in range(NSP)),
        3: sum(dI[2][i]*gam[i] for i in range(NSP))}
Gz = sp.symbols('Gz1:%d' % (NSP+1), real=True)     # e_z . grad c_{i,inf}
sub_gam = {gam[i]: av*Gz[i]/(alph*n2v) for i in range(NSP)}   # (T10.15)
U_expanded = sp.expand(U_from_51.subs({I1s: I_of[1], I2s: I_of[2], I3s: I_of[3]}).subs(sub_gam))

Lam = sp.symbols('Lambda1:%d' % (NSP+1), real=True)
U_target = epv/muv*(kTv/ev)**2*sum(Lam[i]*Gz[i]/n2v for i in range(NSP))
sol = sp.solve([sp.Eq(sp.expand(U_expanded - U_target).coeff(Gz[i], 1), 0) for i in range(NSP)],
               list(Lam), dict=True)[0]
kap2 = av**2*ev**2*n2v/(epv*kTv)                   # (T10.13)
for i in range(NSP):
    want = sp.Rational(2,9)*kap2*(zt*dI[0][i] + zt**2*dI[1][i] + zt**3*dI[2][i])
    if i == 0:
        check("Lambda_i = (2 kappa^2/9) [ zt dI_1/dgamma_i + zt^2 dI_2/dgamma_i "
              "+ zt^3 dI_3/dgamma_i ], with kappa^2 = a^2 e^2 n_2/(eps kT)",
              sp.simplify(sol[Lam[i]] - want) == 0)
    else:
        check(f"   ... same for species {i+1}", sp.simplify(sol[Lam[i]] - want) == 0)
print("      => alpha cancels identically, as it must: it is bookkeeping (s10 T10.17),")
print("         and NOTHING is divided by grad log s_inf, so the g_0 = 0 degeneracy")
print("         never reaches the answer.")

# --- the two C15 conversion identities, re-derived from this conversion -------
print()
print("  -- the conversion checked against the two identities already verified in")
print("     code/task10_formulation.py, BEFORE any field is solved --")
Th1, Th2, bet = sp.symbols('Theta_1 Theta_2 beta')
kk = sp.Symbol('kappa', positive=True)
# JFM scale their b on eps(kT)^2 kappa^2/(2 e^2 a^3) = kT n_2/(2a), so I_n^JFM = 2 I_n
IJ1, IJ2 = sp.symbols('IJ1 IJ2')
check("JFM's body-force scale is HALF ours, so I_n^JFM = 2 I_n "
      "(s10: b_tilde_JFM = 2 b_tilde)",
      sp.simplify(epv*kTv**2*(av**2*ev**2*n2v/(epv*kTv))/(2*ev**2*av**3) - kTv*n2v/(2*av)) == 0)
# s05 (5.2):  Theta_1 = kappa^2 IJ1/(9 beta),  Theta_2 = 8 kappa^2 IJ2/9
Th1_of_I = kk**2*(2*I1s)/(9*bet); Th2_of_I = 8*kk**2*(2*I2s)/9
# at z = +-1 electroneutrality forces gamma_+ = gamma_- = 1/2, and I_n is linear,
# so sum_i dI_n/dgamma_i = 2 I_n  (Euler, with two species at gamma = 1/2)
sum_dI1, sum_dI2 = 2*I1s, 2*I2s
check("C15 identity 1 recovered: Lambda_+^(1) + Lambda_-^(1) = 2 beta Theta_1",
      sp.simplify(sp.Rational(2,9)*kk**2*sum_dI1 - 2*bet*Th1_of_I) == 0)
check("C15 identity 2 recovered: Lambda_+^(2) + Lambda_-^(2) = Theta_2/4",
      sp.simplify(sp.Rational(2,9)*kk**2*sum_dI2 - Th2_of_I/4) == 0)
print("      => both come out of the SAME conversion, with no factor left over.")
print("         Had the conversion carried a spare constant, one of these two would")
print("         have failed; they fix it uniquely.")

# --- the gauge, and where it comes from --------------------------------------
print()
print("  -- the gauge: only N-1 of the N coefficients are physical --")
lamg = sp.Symbol('lambda_g')
sub_en = {Gz[NSP-1]: -sum(zs[i]*Gz[i] for i in range(NSP-1))/zs[NSP-1]}
U_shift = U_target.subs({Lam[i]: Lam[i] + lamg*zs[i] for i in range(NSP)}) - U_target
check("Lambda_i -> Lambda_i + lambda z_i leaves U exactly unchanged, because "
      "sum_i z_i grad c_{i,inf} = 0",
      sp.simplify(sp.expand(U_shift.subs(sub_en))) == 0)
print("""      STRUCTURAL SOURCE of that gauge, which s10 flagged but did not locate.
      The equations present I_n as a linear combination of g_2, g_3 and
      E0 = h_1/d_2 -- never of g_1, which the far field forces to zero.  So
      I_n(gamma) is defined only ON the surface {g_1 = 0}, and dI_n/dgamma_i
      depends on which extension off that surface is used.  Two extensions
      differ by mu g_1 = mu sum_i z_i gamma_i, and that is EXACTLY a shift of
      Lambda_i by (2 kappa^2/9) mu z_i.""")
g1sym, mu_ext = sp.symbols('g_1 mu_ext')
I_ext = sum(dI[1][i]*gam[i] for i in range(NSP)) + mu_ext*sum(zs[i]*gam[i] for i in range(NSP))
shift = [sp.diff(I_ext, gam[i]) - dI[1][i] for i in range(NSP)]
check("changing the extension by mu g_1 shifts dI_n/dgamma_i by exactly mu z_i, "
      "i.e. Lambda_i by (2 kappa^2/9) mu z_i",
      all(sp.simplify(shift[i] - mu_ext*zs[i]) == 0 for i in range(NSP)))
print("""      The representative used everywhere below is the one the equations hand us:
          I_1 = J(kappa) E0
          I_2 = a_2(kappa,n_3) g_2 + b_2(kappa,n_3) E0
          I_3 = a_3 g_2 + b_3 g_3 + c_3 E0        (a_3,b_3,c_3 of kappa,n_3,n_4)
      with dg_k/dgamma_i = z_i^k and dE0/dgamma_i = z_i D_i/d_2, so
          Lambda_i^(1) = (2 kappa^2/9) J  z_i D_i / d_2
          Lambda_i^(2) = (2 kappa^2/9) [ a_2 z_i^2 + b_2 z_i D_i/d_2 ]
          Lambda_i^(3) = (2 kappa^2/9) [ a_3 z_i^2 + b_3 z_i^3 + c_3 z_i D_i/d_2 ].
      Section 12 reports the gauge-INVARIANT combinations obtained by
      eliminating one species, per Ankur's recommendation.""")
E0s, g2s, g3s = sp.symbols('E0 g_2 g_3')
d2s = sum(zs[i]**2*Ds[i]*cs[i] for i in range(NSP))
E0_of_gam = sum(zs[i]*Ds[i]*gam[i] for i in range(NSP))/d2s
for k, nm in ((2, 'g_2'), (3, 'g_3')):
    gk = sum(zs[i]**k*gam[i] for i in range(NSP))
    check(f"d{nm}/dgamma_i = z_i^{k}",
          all(sp.simplify(sp.diff(gk, gam[i]) - zs[i]**k) == 0 for i in range(NSP)))
check("dE0/dgamma_i = z_i D_i / d_2, with d_2 = sum_j z_j^2 D_j c_{j,inf}",
      all(sp.simplify(sp.diff(E0_of_gam, gam[i]) - zs[i]*Ds[i]/d2s) == 0 for i in range(NSP)))

# ============================================================================
head("4.  THE EQUILIBRIUM FIELDS psi_1, psi_2, psi_3 -- CLOSED FORMS AND A BVP")
# ============================================================================
print("""  s14/s11:  L_0 psi_1 - kappa^2 psi_1 = 0
            L_0 psi_2 - kappa^2 psi_2 = -(1/2) kappa^2 n_3 psi_1^2
            L_0 psi_3 - kappa^2 psi_3 = -kappa^2 n_3 psi_1 psi_2
                                        + (1/6) kappa^2 n_4 psi_1^3
  with n_2 = 1, JFM's mixed convention (equilibrium at constant potential):
  psi_1(1) = 1, psi_2(1) = psi_3(1) = 0, all decaying.  psi_3 has NEVER been
  solved in this project -- s14 wrote its equation, s15 solved psi_2 only.

  Substituting v = r psi turns L_0 - kappa^2 into v'' - kappa^2 v, whose decaying
  Green's function on [1,oo) is -(1/2k) e^{-k|r-t|}.  That gives closed forms.""")

n3s, n4s = sp.symbols('n_3 n_4', real=True)
def L0(f): return sp.diff(f, r, 2) + 2*sp.diff(f, r)/r
psi1_s = sp.exp(-kap*(r-1))/r
check("psi_1 = e^{-k(r-1)}/r solves L_0 psi - k^2 psi = 0 with psi(1)=1 and decay",
      sp.simplify(L0(psi1_s) - kap**2*psi1_s) == 0 and psi1_s.subs(r, 1) == 1
      and sp.limit(psi1_s, r, sp.oo) == 0)
check("psi_1'(1) = -(1+kappa)",
      sp.simplify(sp.diff(psi1_s, r).subs(r, 1) + (1 + kap)) == 0)

E1f = lambda a: sp.expint(1, a)
E2f = lambda a: sp.expint(2, a)
# psi_2:  f_2(t) = t * (-(1/2) k^2 n_3 psi_1^2) = -(1/2) k^2 n_3 e^{2k} e^{-2kt}/t
#   INT_1^r e^{kt} f_2 dt = -(1/2)k^2 n_3 e^{2k} [E_1(k) - E_1(kr)]
#   INT_r^oo e^{-kt} f_2 dt = -(1/2)k^2 n_3 e^{2k} E_1(3kr)
v2_s = (kap*n3s*sp.exp(2*kap)/4)*(sp.exp(-kap*r)*(E1f(kap) - E1f(kap*r))
                                  + sp.exp(kap*r)*E1f(3*kap*r)) \
       - (kap*n3s/4)*sp.exp(4*kap)*E1f(3*kap)*sp.exp(-kap*r)
psi2_s = v2_s/r
check("psi_2 CLOSED FORM in E_1 solves its ODE identically",
      sp.simplify(L0(psi2_s) - kap**2*psi2_s + sp.Rational(1,2)*kap**2*n3s*psi1_s**2) == 0)
check("psi_2(1) = 0", sp.simplify(v2_s.subs(r, 1)) == 0)

# psi_3 at n_3 = 0:  f_3(t) = (1/6) k^2 n_4 e^{3k} e^{-3kt}/t^2, giving E_2
v3_s = -(kap*n4s*sp.exp(3*kap)/12)*(sp.exp(-kap*r)*(E2f(2*kap) - E2f(2*kap*r)/r)
                                    + sp.exp(kap*r)*E2f(4*kap*r)/r) \
       + (kap*n4s/12)*sp.exp(5*kap)*E2f(4*kap)*sp.exp(-kap*r)
psi3_s = v3_s/r
_res3 = L0(psi3_s) - kap**2*psi3_s - sp.Rational(1,6)*kap**2*n4s*psi1_s**3
_a = sp.Wild('a')
_res3 = _res3.replace(sp.expint(2, _a), sp.exp(-_a) - _a*sp.expint(1, _a))
check("psi_3 CLOSED FORM in E_2 (valid when n_3 = 0) solves its ODE identically",
      sp.simplify(sp.expand(_res3)) == 0)
check("psi_3(1) = 0 for that closed form", sp.simplify(v3_s.subs(r, 1)) == 0)
print("""      For n_3 != 0 the source carries psi_1 psi_2 and psi_2 already carries E_1,
      so no elementary closed form was found and none is claimed.  The general
      psi_3 below is a BVP, checked against an INDEPENDENT mpmath Green's-function
      quadrature that never solves an ODE.""")

# --- mpmath: psi_2 closed form and psi_3 by Green's function -----------------
def _mp_psi1(rr, kk):  return mp.e**(-kk*(rr-1))/rr
def _mp_psi2(rr, kk, n3):
    if n3 == 0: return mp.mpf(0)
    E1 = lambda a: mp.expint(1, a)
    v = (kk*n3*mp.e**(2*kk)/4)*(mp.e**(-kk*rr)*(E1(kk) - E1(kk*rr))
                                + mp.e**(kk*rr)*E1(3*kk*rr)) \
        - (kk*n3/4)*mp.e**(4*kk)*E1(3*kk)*mp.e**(-kk*rr)
    return v/rr
def _mp_psi3(rr, kk, n3, n4, dps=40):
    """v'' - k^2 v = f_3 ,  v(1)=0, decay;  psi_3 = v/r.  Written with every
    exponential paired against its own integral so nothing overflows."""
    with mp.workdps(dps):
        kk = mp.mpf(kk); rr = mp.mpf(rr)
        f3 = lambda t: t*(-kk**2*n3*_mp_psi1(t, kk)*_mp_psi2(t, kk, n3)
                          + mp.mpf(1)/6*kk**2*n4*_mp_psi1(t, kk)**3)
        seg = lambda lo, hi: [lo] + [x for x in
              (lo + m/kk for m in (1, 4, 16, 64)) if lo < x < hi] + [hi]
        A = mp.quad(lambda t: mp.e**(-kk*(rr-t))*f3(t), seg(mp.mpf(1), rr)) if rr > 1 else mp.mpf(0)
        B = mp.quad(lambda t: mp.e**(-kk*(t-rr))*f3(t), seg(rr, mp.inf))
        C = mp.quad(lambda t: mp.e**(-kk*(t-1))*f3(t), seg(mp.mpf(1), mp.inf))
        v = -(A + B)/(2*kk) + mp.e**(-kk*(rr-1))*C/(2*kk)
        return +(v/rr)

# the two closed forms agree with the two independent mpmath routes
for kk in (0.3, 1.0, 7.0):
    for n3v, n4v in ((0.0, 1.0), (-1.0, 3.0), (0.4, 2.2)):
        rs = [1.0, 1.0 + 0.7/kk, 1.0 + 3.0/kk]
        if n3v == 0.0:
            f3cl = sp.lambdify((r, kap, n4s), psi3_s, modules=['mpmath'])
            with mp.workdps(40):
                vals = [(f3cl(mp.mpf(rr), mp.mpf(kk), mp.mpf(n4v)),
                         _mp_psi3(rr, kk, n3v, n4v)) for rr in rs]
            sc = max(abs(b) for _, b in vals)
            w = max(abs(a - b) for a, b in vals)/sc
            check(f"psi_3 closed form == Green's-function quadrature "
                  f"(kappa={kk}, n_3=0, n_4={n4v})", w < 1e-20,
                  f"worst rel {float(w):.1e}")

# --- the construction the solver will actually use --------------------------
print("""  The equilibrium is NOT solved as a two-point BVP.  Writing
      A(r) = INT_1^r e^{-k(r-t)} f dt ,     B(r) = INT_r^oo e^{-k(t-r)} f dt
  the decaying solution with v(1) = 0 is EXACTLY
      v  = -(A+B)/2k + e^{-k(r-1)} B(1)/2k ,
      v' =  (A-B)/2  - e^{-k(r-1)} B(1)/2 ,
  so v and v' both come out in closed form once A and B are known, and A and B
  are advanced cell by cell with the exact exponential factor plus a six-point
  Gauss rule for the source.  Nothing is stiff and nothing is iterated.

  This replaces a solve_bvp equilibrium that was tried first and REJECTED, and
  the reason is recorded rather than hidden: on [1, 1+L/kappa] the homogeneous
  solutions are e^{+-kappa r}, so a two-point formulation spans e^{L}; at
  kappa = 100, L = 100 solve_bvp refined past 200000 nodes and still returned
  status 1, and whether it converged at all depended on the initial mesh.  The
  Green's-function construction is uniformly good instead: 1e-14 against mpmath
  at every kappa from 1e-2 to 1e3, in 0.03 s.""")

def make_mesh(kk, L, N):
    m1 = 1.0 + np.linspace(0.0, L, N)/kk
    m2 = np.geomspace(1.0, 1.0 + L/kk, max(N//2, 8))
    m = np.unique(np.concatenate([m1, m2])); m[0] = 1.0; m[-1] = 1.0 + L/kk
    return m

def P1(rr, kk):   return np.exp(-kk*(rr-1.0))/rr
def dP1(rr, kk):  return -np.exp(-kk*(rr-1.0))*(kk*rr+1.0)/rr**2
def ddP1(rr, kk): return kk**2*P1(rr, kk) - 2.0*dP1(rr, kk)/rr
def CHI(rr):   return rr + 0.5/rr**2
def dCHI(rr):  return 1.0 - 1.0/rr**3
def ddCHI(rr): return 3.0/rr**4
def DD(A, dA, b1, b2, rr):          # div(A cos grad b) = A b'' + (2A/r + A') b'
    return A*b2 + (2.0*A/rr + dA)*b1
def EE(a, da, B, dB, ddB, rr):      # div(a grad(B cos))
    return a*ddB + (2.0*a/rr + da)*dB - 2.0*a*B/rr**2

from scipy.interpolate import CubicHermiteSpline

class Equilibrium:
    """psi_2, psi_3 and their first derivatives, by the construction above."""
    NGRID, AGRADE, NGAUSS, LDECAY = 20000, 8.0, 6, 80.0

    def __init__(self, kk, n3, n4, ngrid=None):
        self.kk, self.n3, self.n4 = kk, n3, n4
        self.R = 1.0 + self.LDECAY/kk
        n = ngrid or self.NGRID
        t = np.linspace(0.0, 1.0, n)
        self.r = 1.0 + (self.R-1.0)*np.expm1(self.AGRADE*t)/np.expm1(self.AGRADE)
        xs, ws = np.polynomial.legendre.leggauss(self.NGAUSS)
        self.gx, self.gw = 0.5*(xs+1.0), 0.5*ws
        f2 = lambda tt: tt*(-0.5*kk**2*n3*P1(tt, kk)**2)
        p2, dp2 = self._field(f2)
        self.s2 = CubicHermiteSpline(self.r, p2, dp2); self.ds2 = self.s2.derivative()
        f3 = lambda tt: tt*(-kk**2*n3*P1(tt, kk)*self.s2(tt)
                            + kk**2*n4*P1(tt, kk)**3/6.0)
        p3, dp3 = self._field(f3)
        self.s3 = CubicHermiteSpline(self.r, p3, dp3); self.ds3 = self.s3.derivative()

    def _field(self, f):
        kk, r = self.kk, self.r
        h = np.diff(r)
        U = r[:-1, None] + h[:, None]*self.gx[None, :]
        FU = f(U)
        e_h = np.exp(-kk*h)
        Iv = h*(self.gw[None, :]*np.exp(-kk*h[:, None]*(1.0-self.gx[None, :]))*FU).sum(1)
        Kv = h*(self.gw[None, :]*np.exp(-kk*h[:, None]*self.gx[None, :])*FU).sum(1)
        n = r.size
        A = np.empty(n); A[0] = 0.0
        for j in range(n-1): A[j+1] = e_h[j]*A[j] + Iv[j]
        B = np.empty(n); B[-1] = 0.0
        for j in range(n-2, -1, -1): B[j] = e_h[j]*B[j+1] + Kv[j]
        ex = np.exp(-kk*(r-1.0))
        v  = -(A+B)/(2*kk) + ex*B[0]/(2*kk)
        dv = (A-B)/2.0 - ex*B[0]/2.0
        return v/r, dv/r - v/r**2

    def psi2(self, rr):
        rc = np.clip(rr, 1.0, self.R); return self.s2(rc), self.ds2(rc)
    def psi3(self, rr):
        rc = np.clip(rr, 1.0, self.R); return self.s3(rc), self.ds3(rc)
    def ddpsi2(self, rr):
        p2, dp2 = self.psi2(rr)
        return -2.0*dp2/rr + self.kk**2*p2 - 0.5*self.kk**2*self.n3*P1(rr, self.kk)**2

EQ_CACHE = {}
def equilibrium(kk, n3, n4):
    key = (kk, n3, n4)
    if key not in EQ_CACHE: EQ_CACHE[key] = Equilibrium(kk, n3, n4)
    return EQ_CACHE[key]

for kk in (0.01, 0.1, 1.0, 10.0, 100.0, 1000.0):
    for n3v, n4v in ((0.0, 1.0), (-1.0, 3.0), (0.4, 2.2)):
        E = equilibrium(kk, n3v, n4v)
        rs = np.array([1.0, 1+0.3/kk, 1+1.0/kk, 1+4.0/kk, 1+15.0/kk])
        g2n = E.psi2(rs)[0]; g3n = E.psi3(rs)[0]
        m2 = np.array([float(_mp_psi2(x, kk, n3v)) for x in rs])
        m3 = np.array([float(_mp_psi3(x, kk, n3v, n4v)) for x in rs])
        e2 = abs(g2n-m2).max()/max(abs(m2).max(), 1e-300)
        e3 = abs(g3n-m3).max()/max(abs(m3).max(), 1e-300)
        check(f"psi_2, psi_3 == mpmath (kappa={kk}, n_3={n3v}, n_4={n4v})",
              max(e2, e3) < 1e-11, f"rel {e2:.1e} / {e3:.1e}")
# and the derivative, which the response surface condition needs, checked by a
# high-order finite difference of the mpmath reference -- not of our own spline
for kk in (0.1, 10.0):
    E = equilibrium(kk, -1.0, 3.0)
    x0 = 1.0 + 0.6/kk; hh = 1e-3/kk
    fd = (np.array([float(_mp_psi2(x0-2*hh, kk, -1.0)), float(_mp_psi2(x0-hh, kk, -1.0)),
                    float(_mp_psi2(x0+hh, kk, -1.0)), float(_mp_psi2(x0+2*hh, kk, -1.0))])
          @ np.array([1, -8, 8, -1]))/(12*hh)
    got = float(E.psi2(np.array([x0]))[1][0])
    check(f"psi_2'(r) from the construction == 4th-order FD of the mpmath psi_2 "
          f"(kappa={kk})", abs(got-fd)/abs(fd) < 1e-9, f"rel {abs(got-fd)/abs(fd):.1e}")

# ============================================================================
head("5.  THE RESPONSE FIELDS -- REDUCED RUNGS RE-DERIVED, THEN SOLVED")
# ============================================================================
print("""  s14's general rung, quoted and then REDUCED here rather than the reduced form
  being copied from s11 or s14:

    L_1 m_k^(1N) + n_{k+1} L_1 Phi^(1N)
      + sum_{n<N} div[ m_{k+1}^(1n) cos grad psi_{N-n} ]
      + sum_{n<N} div[ m_{k+1}^(0,N-n) grad(Phi^(1n) cos) ]  =  0

  with the Boltzmann equilibrium moments  m_k^(0j) = sum_j n_{k+j} (-phi)^j/j! ,
  the O(eps) base state  m_k^(10) = g_k chi ,  Phi^(10) = -E0 chi ,  chi = r + 1/2r^2,
  and Poisson  L_1 Phi^(1N) = -kappa^2 m_1^(1N).""")

# radial operators (verified against the Cartesian divergence in s11 sec 2.1;
# re-checked numerically against sympy below, which is what this script needs)
def L1s(f): return sp.diff(f, r, 2) + 2*sp.diff(f, r)/r - 2*f/r**2
def Ds(A, b): return sp.diff(r**2*A*sp.diff(b, r), r)/r**2                 # div(A cos grad b)
def Es(a, B): return sp.diff(r**2*a*sp.diff(B, r), r)/r**2 - 2*a*B/r**2    # div(a grad(B cos))

nk = sp.symbols('nk0:8')          # n_0 .. n_7, index shifted: nk[j] is n_j
gk = sp.symbols('gk0:8')
E0v = sp.Symbol('E0')
chi_s = r + 1/(2*r**2)
psiS = [sp.Integer(0), sp.Function('p1')(r), sp.Function('p2')(r), sp.Function('p3')(r)]
def meq(k, j):                    # m_k^(0j), from the Boltzmann series
    if j == 1: return -nk[k+1]*psiS[1]
    if j == 2: return sp.Rational(1,2)*nk[k+2]*psiS[1]**2 - nk[k+1]*psiS[2]
    if j == 3: return (-sp.Rational(1,6)*nk[k+3]*psiS[1]**3
                       + nk[k+2]*psiS[1]*psiS[2] - nk[k+1]*psiS[3])
    raise ValueError
_phi = sum(zt**j*psiS[j] for j in range(1, 4))
for k in (0, 1, 2):
    ser = sp.series(sum(nk[k+j]*(-_phi)**j/sp.factorial(j) for j in range(0, 4)),
                    zt, 0, 4).removeO()
    for j in (1, 2, 3):
        check(f"m_{k}^(0{j}) is the Boltzmann coefficient of zt^{j}",
              sp.simplify(sp.expand(ser).coeff(zt, j) - meq(k, j)) == 0)

F  = [sp.Function(f'F{k}')(r) for k in range(4)]     # m_k^(11)
G  = [sp.Function(f'G{k}')(r) for k in range(4)]     # m_k^(12)
H1 = sp.Function('H1')(r); H2f = sp.Function('H2')(r)
def gen_rung(k, N):
    t = L1s(F[k] if N == 1 else G[k]) + nk[k+1]*L1s(H1 if N == 1 else H2f)
    if N == 1:
        t += Ds(gk[k+1]*chi_s, psiS[1]) + Es(meq(k+1, 1), -E0v*chi_s)
    else:
        t += Ds(F[k+1], psiS[1]) + Ds(gk[k+1]*chi_s, psiS[2])
        t += Es(meq(k+1, 1), H1) + Es(meq(k+1, 2), -E0v*chi_s)
    return t
T1s = Ds(chi_s, psiS[1]); T2s = Es(psiS[1], chi_s)
for k in (0, 1, 2):
    red1 = L1s(F[k]) + nk[k+1]*L1s(H1) + gk[k+1]*T1s + nk[k+2]*E0v*T2s
    check(f"O(eps zt) rung k={k} reduces to  L_1 F_k + n_{{{k+1}}} L_1 H + "
          f"g_{{{k+1}}} T_1 + n_{{{k+2}}} E0 T_2", sp.simplify(gen_rung(k, 1) - red1) == 0)
for k in (0, 1):
    red2 = (L1s(G[k]) + nk[k+1]*L1s(H2f) + Ds(F[k+1], psiS[1])
            + gk[k+1]*Ds(chi_s, psiS[2]) - nk[k+2]*Es(psiS[1], H1)
            - E0v*Es(sp.Rational(1,2)*nk[k+3]*psiS[1]**2 - nk[k+2]*psiS[2], chi_s))
    check(f"O(eps zt^2) rung k={k} reduces to the six-term form",
          sp.simplify(gen_rung(k, 2) - red2) == 0)

# --- the surface conditions, DERIVED from the bulk equation by the flux identity
print("""  Surface conditions are NOT quoted: they are derived from the same bulk
  expression.  Every bulk term is a divergence plus a possible -2(.)/r^2
  companion --  L_1 f = (r^2 f')'/r^2 - 2f/r^2,  D[A,b] = (r^2 A b')'/r^2  with
  NO companion,  E[a,B] = (r^2 a B')'/r^2 - 2aB/r^2 -- so

      rung(k,N) = (r^2 A_k)'/r^2 - (2/r^2) W_k ,
      A_k = m_k' + n_{k+1} Phi' + sum [ m_{k+1}^(1n) psi' + m_{k+1}^(0,N-n) Phi^(1n)' ],
      W_k = m_k + n_{k+1} Phi + sum m_{k+1}^(0,N-n) Phi^(1n) ,

  and the no-flux surface condition is exactly A_k(1) = 0.  That split is checked
  below; it is what makes a bulk coefficient and a surface coefficient inseparable
  (s14's eighth line of evidence on discrepancy 1).""")

def flux_A(k, N):
    if N == 1:
        return (sp.diff(F[k], r) + nk[k+1]*sp.diff(H1, r)
                + gk[k+1]*chi_s*sp.diff(psiS[1], r)
                + meq(k+1, 1)*sp.diff(-E0v*chi_s, r))
    return (sp.diff(G[k], r) + nk[k+1]*sp.diff(H2f, r)
            + F[k+1]*sp.diff(psiS[1], r) + gk[k+1]*chi_s*sp.diff(psiS[2], r)
            + meq(k+1, 1)*sp.diff(H1, r) + meq(k+1, 2)*sp.diff(-E0v*chi_s, r))
def flux_W(k, N):
    if N == 1:
        return F[k] + nk[k+1]*H1 + meq(k+1, 1)*(-E0v*chi_s)
    return G[k] + nk[k+1]*H2f + meq(k+1, 1)*H1 + meq(k+1, 2)*(-E0v*chi_s)
for N in (1, 2):
    for k in (0, 1):
        lhs = sp.diff(r**2*flux_A(k, N), r)/r**2 - 2*flux_W(k, N)/r**2
        check(f"rung(k={k}, N={N}) IS the divergence of A_k minus 2W_k/r^2, so the "
              f"surface condition is A_k(1)=0", sp.simplify(lhs - gen_rung(k, N)) == 0)

def at_one(expr, vals):
    """replace f(r) and f'(r) by plain symbols, then set r = 1 -- avoids Subs."""
    e = expr
    for f in (F + G + [H1, H2f] + psiS[1:]):
        e = e.replace(sp.Derivative(f, r), sp.Symbol('d' + f.func.__name__))
    for f in (F + G + [H1, H2f] + psiS[1:]):
        e = e.replace(f, sp.Symbol(f.func.__name__))
    return sp.simplify(e.subs(r, 1).subs(vals))

sub_cc = {sp.Symbol('dH1'): 0, sp.Symbol('dH2'): 0,          # constant charge
          sp.Symbol('p1'): 1, sp.Symbol('dp1'): -(1 + kap),  # psi_1(1), psi_1'(1)
          sp.Symbol('p2'): 0}                                # psi_2(1) = 0
s1 = at_one(flux_A(1, 1), sub_cc)
s2 = at_one(flux_A(1, 2), sub_cc)
check("F_1'(1) = (3/2) g_2 (1+kappa)",
      sp.simplify(sp.solve(sp.Eq(s1, 0), sp.Symbol('dF1'))[0]
                  - sp.Rational(3,2)*gk[2]*(1+kap)) == 0)
check("G_1'(1) = F_2(1)(1+kappa) - (3/2) g_2 psi_2'(1)",
      sp.simplify(sp.solve(sp.Eq(s2, 0), sp.Symbol('dG1'))[0]
                  - (sp.Symbol('F2')*(1+kap) - sp.Rational(3,2)*gk[2]*sp.Symbol('dp2'))) == 0)
check("F_2'(1) = (3/2) g_3 (1+kappa)  (the k=2 rung's surface condition)",
      sp.simplify(sp.solve(sp.Eq(at_one(flux_A(2, 1), sub_cc), 0),
                           sp.Symbol('dF2'))[0]
                  - sp.Rational(3,2)*gk[3]*(1+kap)) == 0)

# --- the coded kernels equal the sympy ones ---------------------------------
_k0, _r0 = 3.7, np.array([1.0, 1.3, 2.2, 5.0])
_sub1 = {psiS[1]: sp.exp(-kap*(r-1))/r}
_T1n = sp.lambdify((r, kap), T1s.subs(_sub1).doit(), 'numpy')(_r0, _k0)
_T2n = sp.lambdify((r, kap), T2s.subs(_sub1).doit(), 'numpy')(_r0, _k0)
_e = max(abs(DD(CHI(_r0), dCHI(_r0), dP1(_r0,_k0), ddP1(_r0,_k0), _r0) - _T1n).max(),
         abs(EE(P1(_r0,_k0), dP1(_r0,_k0), CHI(_r0), dCHI(_r0), ddCHI(_r0), _r0) - _T2n).max())
check("the coded kernels T_1, T_2 equal the sympy ones", _e < 1e-12, f"max diff {_e:.1e}")

# --- the response cascade, by variation of parameters (the primary route) ----
print("""  The five response fields are SEQUENTIAL SCALAR problems, not a coupled
  system: F_1 closes with Poisson eliminated, then H, then F_2, then G_1, then
  H_2, each with a source built only from fields already known.  So each is
  solved in closed form by variation of parameters and nothing is iterated.

    (L_1 - k^2) f = S :  y_d = e^{-kr}(1+kr)/r^2, y_g = e^{kr}(kr-1)/r^2,
                         p W = r^2 (y_d y_g' - y_d' y_g) = 2 k^3
    L_1 f       = S :  y_1 = r^-2, y_2 = r,  p W = 3

  The two kernels and both Wronskian constants are verified symbolically below.
  Writing the two convolution integrals in the SCALED kernels
  yhat_d = e^{kr} y_d, yhat_g = e^{-kr} y_g leaves only e^{-k|r-t|}, so nothing
  overflows and nothing is stiff -- the same structure as the equilibrium.

  A solve_bvp version of the same cascade is kept as an INDEPENDENT route and
  the two are compared; it is not the route the answer is taken from, because
  on [1, 1+L/kappa] a two-point formulation spans e^{L} and at kappa = 100,
  L = 100 it failed to converge for one of the three basis loadings.""")

_yd = sp.exp(-kap*r)*(1+kap*r)/r**2
_yg = sp.exp(kap*r)*(kap*r-1)/r**2
for nm, yy in (('y_d', _yd), ('y_g', _yg)):
    check(f"{nm} = {'e^{-kr}(1+kr)/r^2' if nm=='y_d' else 'e^{kr}(kr-1)/r^2'} "
          f"solves (L_1 - kappa^2) y = 0",
          sp.simplify(L1s(yy) - kap**2*yy) == 0)
check("r^2 (y_d y_g' - y_d' y_g) = 2 kappa^3, a constant",
      sp.simplify(r**2*(_yd*sp.diff(_yg, r) - sp.diff(_yd, r)*_yg) - 2*kap**3) == 0)
for nm, yy in (('r^-2', 1/r**2), ('r', r)):
    check(f"{nm} solves L_1 y = 0", sp.simplify(L1s(yy)) == 0)
check("r^2 (y_1 y_2' - y_1' y_2) = 3 for L_1",
      sp.simplify(r**2*(sp.diff(r, r)/r**2 + 2*r/r**3) - 3) == 0)
check("y_d'(1) = -(kappa^2+2kappa+2) e^{-kappa}, nonzero, so the Neumann datum "
      "fixes the decaying solution uniquely",
      sp.simplify(sp.diff(_yd, r).subs(r, 1) + (kap**2+2*kap+2)*sp.exp(-kap)) == 0)

class Grid:
    def __init__(self, kk, Ldecay, n, agrade=8.0, ngauss=6):
        self.kk, self.R = kk, 1.0 + Ldecay/kk
        t = np.linspace(0.0, 1.0, n)
        self.r = 1.0 + (self.R-1.0)*np.expm1(agrade*t)/np.expm1(agrade)
        self.h = np.diff(self.r)
        xs, ws = np.polynomial.legendre.leggauss(ngauss)
        self.gx, self.gw = 0.5*(xs+1.0), 0.5*ws
        self.U = self.r[:-1, None] + self.h[:, None]*self.gx[None, :]
    def convAB(self, Fg, Fd):
        kk, h = self.kk, self.h
        e_h = np.exp(-kk*h)
        Iv = h*(self.gw[None, :]*np.exp(-kk*h[:, None]*(1.0-self.gx[None, :]))*Fg).sum(1)
        Kv = h*(self.gw[None, :]*np.exp(-kk*h[:, None]*self.gx[None, :])*Fd).sum(1)
        n = self.r.size
        A = np.empty(n); A[0] = 0.0
        for j in range(n-1): A[j+1] = e_h[j]*A[j] + Iv[j]
        B = np.empty(n); B[-1] = 0.0
        for j in range(n-2, -1, -1): B[j] = e_h[j]*B[j+1] + Kv[j]
        return A, B
    def cumint(self, Fc):
        cell = self.h*(self.gw[None, :]*Fc).sum(1)
        lo = np.concatenate([[0.0], np.cumsum(cell)])
        return lo, lo[-1] - lo

def solve_helm(G, S, s1):
    """(L_1 - kappa^2) f = S, f'(1) = s1, decaying."""
    kk, rg = G.kk, G.r
    yd  = lambda t: (1.0+kk*t)/t**2
    yg  = lambda t: (kk*t-1.0)/t**2
    dyd = lambda t: kk/t**2 - 2.0*(1.0+kk*t)/t**3
    dyg = lambda t: kk/t**2 - 2.0*(kk*t-1.0)/t**3
    Fu = G.U**2*S(G.U)
    A, B = G.convAB(yg(G.U)*Fu, yd(G.U)*Fu)
    W0 = 2.0*kk**3
    Ch = (s1 + (kk**2-2*kk+2)*B[0]/W0)/(-(kk**2+2*kk+2))
    ex = np.exp(-kk*(rg-1.0))
    f  = ex*yd(rg)*Ch - (yd(rg)*A + yg(rg)*B)/W0
    df = (ex*(dyd(rg)-kk*yd(rg))*Ch
          - ((dyd(rg)-kk*yd(rg))*A + (dyg(rg)+kk*yg(rg))*B)/W0)
    return f, df

def solve_lap(G, S, s1):
    """L_1 f = S, f'(1) = s1, f ~ B/r^2.  The r^-2 tail is EXACT (s15), so the
    outer condition costs nothing and B is returned for use beyond the grid."""
    rg = G.r
    Fu = G.U**2*S(G.U)
    lo1, _ = G.cumint(G.U*Fu)
    _, hi2 = G.cumint(Fu/G.U**2)
    C = -(s1 + hi2[0]/3.0)/2.0
    f  = (C - lo1/3.0)/rg**2 - rg*hi2/3.0
    df = -2.0*(C - lo1/3.0)/rg**3 - hi2/3.0
    return f, df, C - lo1[-1]/3.0

class Response:
    """F_1 = m_1^(11), H = Phi^(11), F_2 = m_2^(11), G_1 = m_1^(12), H_2 = Phi^(12)."""
    def __init__(self, kk, n3, n4, g2, g3, E0, eq, Ldecay=100.0, n=20000):
        self.kk, self.pars = kk, (n3, n4, g2, g3, E0)
        self.G = G = Grid(kk, Ldecay, n)
        rg = G.r
        T1f = lambda t: DD(CHI(t), dCHI(t), dP1(t, kk), ddP1(t, kk), t)
        T2f = lambda t: EE(P1(t, kk), dP1(t, kk), CHI(t), dCHI(t), ddCHI(t), t)
        F1, dF1 = solve_helm(G, lambda t: -(g2*T1f(t) + n3*E0*T2f(t)),
                             1.5*g2*(1+kk))
        sF1 = CubicHermiteSpline(rg, F1, dF1)
        H, dH, BH = solve_lap(G, lambda t: -kk**2*sF1(t), 0.0)
        sH = CubicHermiteSpline(rg, H, dH)
        F2, dF2, BF2 = solve_lap(
            G, lambda t: n3*kk**2*sF1(t) - (g3*T1f(t) + n4*E0*T2f(t)),
            1.5*g3*(1+kk))
        sF2 = CubicHermiteSpline(rg, F2, dF2)
        dp2_1 = float(eq.psi2(np.array([1.0]))[1][0])
        def srcG(t):
            p1, d1, dd1 = P1(t, kk), dP1(t, kk), ddP1(t, kk)
            p2, d2 = eq.psi2(t); dd2 = eq.ddpsi2(t)
            Hv, dHv = sH(t), sH.derivative()(t)
            ddH = -2.0*dHv/t + 2.0*Hv/t**2 - kk**2*sF1(t)
            a  = 0.5*n4*p1**2 - n3*p2
            da = n4*p1*d1 - n3*d2
            return (DD(sF2(t), sF2.derivative()(t), d1, dd1, t)
                    + g2*DD(CHI(t), dCHI(t), d2, dd2, t)
                    - n3*EE(p1, d1, Hv, dHv, ddH, t)
                    - E0*EE(a, da, CHI(t), dCHI(t), ddCHI(t), t))
        G1, dG1 = solve_helm(G, lambda t: -srcG(t),
                             float(F2[0]*(1+kk) - 1.5*g2*dp2_1))
        sG1 = CubicHermiteSpline(rg, G1, dG1)
        H2, dH2, BH2 = solve_lap(G, lambda t: -kk**2*sG1(t), 0.0)
        self.sp = dict(F1=sF1, H=sH, F2=sF2, G1=sG1,
                       H2=CubicHermiteSpline(rg, H2, dH2))
        self.tail = dict(H=BH, F2=BF2, H2=BH2)
        self.surf = dict(F1=float(dF1[0]), H=float(dH[0]), F2=float(dF2[0]),
                         G1=float(dG1[0]), H2=float(dH2[0]), F2v=float(F2[0]))
        self.srcG = srcG

    def val(self, name, rr):
        rr = np.asarray(rr, float)
        sfn = self.sp[name]
        rc = np.clip(rr, 1.0, self.G.R)
        v, d = sfn(rc), sfn.derivative()(rc)
        out = rr > self.G.R
        if np.any(out):
            if name in self.tail:                       # exact r^-2 continuation
                B = self.tail[name]
                v = np.where(out, B/rr**2, v); d = np.where(out, -2.0*B/rr**3, d)
            else:                                       # exponentially dead
                v = np.where(out, 0.0, v); d = np.where(out, 0.0, d)
        return v, d

# --- the same cascade as ONE coupled solve_bvp system, for cross-checking ----
def solve_response_bvp(kk, n3, n4, g2, g3, E0, mesh, eq, tol=1e-9):
    """states 0..9 = F1,F1',H,H',F2,F2',G1,G1',H2,H2'  (n_2 = 1).  Shares no
    code with Response above: a different discretisation, a different set of
    unknowns solved simultaneously, and a different outer boundary treatment."""
    Rv = mesh[-1]
    dp2_1 = float(eq.psi2(np.array([1.0]))[1][0])
    def fun(rr, yy):
        p1, dp1, ddp1 = P1(rr, kk), dP1(rr, kk), ddP1(rr, kk)
        ch, dch, ddch = CHI(rr), dCHI(rr), ddCHI(rr)
        p2, dp2 = eq.psi2(rr); ddp2 = eq.ddpsi2(rr)
        T1v = DD(ch, dch, dp1, ddp1, rr)
        T2v = EE(p1, dp1, ch, dch, ddch, rr)
        F1, dF1, Hv, dH, F2, dF2, G1, dG1, H2v, dH2 = yy
        ddH = -2.0*dH/rr + 2.0*Hv/rr**2 - kk**2*F1
        ddF1 = -2.0*dF1/rr + 2.0*F1/rr**2 + kk**2*F1 - (g2*T1v + n3*E0*T2v)
        ddF2 = -2.0*dF2/rr + 2.0*F2/rr**2 + n3*kk**2*F1 - (g3*T1v + n4*E0*T2v)
        a  = 0.5*n4*p1**2 - n3*p2
        da = n4*p1*dp1 - n3*dp2
        srcG = (DD(F2, dF2, dp1, ddp1, rr) + g2*DD(ch, dch, dp2, ddp2, rr)
                - n3*EE(p1, dp1, Hv, dH, ddH, rr)
                - E0*EE(a, da, ch, dch, ddch, rr))
        ddG1 = -2.0*dG1/rr + 2.0*G1/rr**2 + kk**2*G1 - srcG
        ddH2 = -2.0*dH2/rr + 2.0*H2v/rr**2 - kk**2*G1
        return np.vstack([dF1, ddF1, dH, ddH, dF2, ddF2, dG1, ddG1, dH2, ddH2])
    def bc(ya, yb):
        return np.array([ya[1] - 1.5*g2*(1.0+kk), ya[3], ya[5] - 1.5*g3*(1.0+kk),
                         ya[7] - (ya[4]*(1.0+kk) - 1.5*g2*dp2_1), ya[9],
                         yb[0], Rv*yb[3] + 2.0*yb[2], Rv*yb[5] + 2.0*yb[4],
                         yb[6], Rv*yb[9] + 2.0*yb[8]])
    for t in (tol, tol*10, tol*100, tol*1000):
        sres = solve_bvp(fun, bc, mesh, np.zeros((10, mesh.size)), tol=t,
                         max_nodes=300000, verbose=0)
        if sres.status == 0: break
    sres.tol_used = t
    return sres

_BVPIX = dict(F1=0, H=2, F2=4, G1=6, H2=8)
worst_vb = 0.0; nvb = 0
for kk in (0.1, 1.0, 10.0):
    for n3v, n4v in ((0.0, 1.0), (-1.0, 3.0)):
        E = equilibrium(kk, n3v, n4v)
        g2v, g3v, E0v_ = 0.7, -1.3, 0.42
        RS = Response(kk, n3v, n4v, g2v, g3v, E0v_, E)
        mb = make_mesh(kk, 40.0, 600)
        rb = solve_response_bvp(kk, n3v, n4v, g2v, g3v, E0v_, mb, E)
        rs = np.array([1.0, 1+0.5/kk, 1+2.0/kk, 1+8.0/kk, 1+20.0/kk])
        yy = rb.sol(rs)
        w = max(abs(RS.val(nm, rs)[0] - yy[ix]).max()
                / max(abs(yy[ix]).max(), 1e-300) for nm, ix in _BVPIX.items())
        worst_vb = max(worst_vb, w); nvb += 1
        check(f"variation of parameters == the independent solve_bvp cascade, "
              f"all five fields (kappa={kk}, n_3={n3v})",
              rb.status == 0 and w < 1e-7, f"worst rel {w:.1e}")

# ============================================================================
head("6.  I_1 IN CLOSED FORM:  Lambda_i^(1) = (z_i D_i/d_2) Theta_1(kappa)")
# ============================================================================
print("""  I_1 = INT [ -m_1^(01) (P Phi^(10))' - P m_1^(10) psi_1' ] dr, and m_1^(10) =
  g_1 chi = 0 for ANY mixture (electroneutrality of the imposed gradients, s11),
  while m_1^(01) = -n_2 psi_1 = -psi_1 and Phi^(10) = -E0 chi.  So

      I_1 = E0 J(kappa),    J(kappa) = -INT_1^oo psi_1 (P chi)' dr

  with NO BVP at all, for any mixture.  The claim tested here, which has never
  been written down: (2 kappa^2/9) J(kappa) is exactly Group A's Theta_1.""")

def _Pmp(rr):  return -rr**2 + mp.mpf(3)/2*rr - 1/(2*rr)
def _dPchi(rr): return -3*rr**2 + 3*rr - mp.mpf(3)/(4*rr**2) + mp.mpf(3)/(4*rr**4)
def Jfun(kk, dps=40):
    with mp.workdps(dps):
        kk = mp.mpf(kk)
        f = lambda rr: (mp.e**(-kk*(rr-1))/rr)*_dPchi(rr)
        pts = [mp.mpf(1)] + [1 + m/kk for m in (1, 4, 16, 64, 256)] + [mp.inf]
        return +(-mp.quad(f, pts))
def theta1_mp(kk, dps=40):
    with mp.workdps(dps):
        K = mp.mpf(kk)
        return +(mp.mpf(2)/3 + K**2/6*mp.e**K*(mp.expint(3, K) - mp.expint(5, K)))
worst = 0.0
for kk in (0.01, 0.1, 1.0, 10.0, 100.0, 1000.0, float(mp.pi), 10*float(mp.sqrt(2))):
    with mp.workdps(50):
        lhs = 2*mp.mpf(kk)**2*Jfun(kk, 50)/9; rhs = theta1_mp(kk, 50)
        worst = max(worst, float(abs(lhs-rhs)/abs(rhs)))
check("(2 kappa^2/9) J(kappa) == Theta_1(kappa) over kappa in [1e-2, 1e3] and at "
      "two irrational kappa", worst < 1e-30, f"worst rel {worst:.1e}")
print("""      => Lambda_i^(1) = Theta_1(kappa) z_i D_i / d_2, EXACTLY, for every mixture,
         every kappa, every valence set.  Group A's Henry function is the whole
         O(eps zt) mixture answer; the mixture enters only through the weight
         z_i D_i/d_2, whose gauge-invariant content is the DIFFERENCES of D_i.""")

# ============================================================================
head("7.  I_2 AND I_3, AND THE SIX SCALAR FUNCTIONS OF (kappa, n_3, n_4)")
# ============================================================================
print("""  From section 2, with m_1^(01) = -psi_1, m_1^(02) = n_3 psi_1^2/2 - psi_2,
  m_1^(03) = -n_4 psi_1^3/6 + n_3 psi_1 psi_2 - psi_3, Phi^(10) = -E0 chi:

    I_2 = INT [ psi_1 (P H)' + E0 (n_3 psi_1^2/2 - psi_2)(P chi)' - P F_1 psi_1' ] dr
    I_3 = INT [ psi_1 (P H_2)' - (n_3 psi_1^2/2 - psi_2)(P H)'
                + E0 m_1^(03) (P chi)' - P F_1 psi_2' - P G_1 psi_1' ] dr

  Every integrand is exponentially localized: P grows like r^2 but multiplies an
  equilibrium field or a response field on (L_1 - kappa^2), and the only
  algebraically decaying factors (H, H_2, chi) always appear against psi_n.  So
  the QUADRATURE is insensitive to the outer radius; only the FIELDS need it.""")

_GL = {}
def gauss_segments(kk, Rv, nseg_scale=(1,2,4,8,16,32,64,128), nnode=48):
    key = (kk, Rv, nseg_scale, nnode)
    if key in _GL: return _GL[key]
    edges = [1.0] + [1.0 + m/kk for m in nseg_scale if 1.0 + m/kk < Rv] + [Rv]
    xs, ws = np.polynomial.legendre.leggauss(nnode)
    X, W = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        X.append(0.5*(b-a)*xs + 0.5*(a+b)); W.append(0.5*(b-a)*ws)
    X = np.concatenate(X); W = np.concatenate(W)
    _GL[key] = (X, W)
    return X, W

def PP(rr):    return -rr**2 + 1.5*rr - 0.5/rr
def dPP(rr):   return -2.0*rr + 1.5 + 0.5/rr**2
def dPchi(rr): return -3.0*rr**2 + 3.0*rr - 0.75/rr**2 + 0.75/rr**4

def I23(kk, n3, n4, E0, eq, resp, Rv, nnode=48):
    rr, ww = gauss_segments(kk, Rv, nnode=nnode)
    p1, dp1 = P1(rr, kk), dP1(rr, kk)
    p2, dp2 = eq.psi2(rr)
    p3 = eq.psi3(rr)[0]
    F1 = resp.val('F1', rr)[0]
    Hv, dH = resp.val('H', rr)
    G1 = resp.val('G1', rr)[0]
    H2v, dH2 = resp.val('H2', rr)
    Pv, dPv, dPc = PP(rr), dPP(rr), dPchi(rr)
    m102 = 0.5*n3*p1**2 - p2
    m103 = -n4*p1**3/6.0 + n3*p1*p2 - p3
    i2 = p1*(dPv*Hv + Pv*dH) + E0*m102*dPc - Pv*F1*dp1
    i3 = (p1*(dPv*H2v + Pv*dH2) - m102*(dPv*Hv + Pv*dH) + E0*m103*dPc
          - Pv*F1*dp2 - Pv*G1*dp1)
    return float(np.dot(ww, i2)), float(np.dot(ww, i3))

def run(kk, n3, n4, g2, g3, E0, L=100.0, ngrid=20000, nnode=48, eq=None,
        Rquad=None):
    """one loading: the response cascade by variation of parameters, then I_2, I_3.

    L is the truncation radius of the Green's-function integrals, in units of
    1/kappa -- the same quantity C5 calls the outer domain."""
    if eq is None: eq = equilibrium(kk, n3, n4)
    rp = Response(kk, n3, n4, g2, g3, E0, eq, Ldecay=L, n=ngrid)
    I2, I3 = I23(kk, n3, n4, E0, eq, rp, Rquad or rp.G.R, nnode=nnode)
    return dict(eq=eq, resp=rp, I1=E0*float(Jfun(kk)), I2=I2, I3=I3, status=0)

print("""  I_n is LINEAR in (g_2, g_3, E0), because every equilibrium field carries no
  gamma at all.  That is TESTED by superposition, not assumed, and then used to
  extract the coefficients by unit loadings:

      I_1 = J E0,   I_2 = a_2 g_2 + b_2 E0,   I_3 = a_3 g_2 + b_3 g_3 + c_3 E0 .

  The equilibrium is built ONCE per (kappa, n_3, n_4) and shared by the three
  loadings -- it carries no gamma, which is the same fact the linearity rests on.""")

def coefficients(kk, n3, n4, L=100.0, ngrid=20000, nnode=48):
    eq = equilibrium(kk, n3, n4)
    kw = dict(L=L, ngrid=ngrid, nnode=nnode, eq=eq)
    A = run(kk, n3, n4, 1.0, 0.0, 0.0, **kw)     # g_2 = 1
    B = run(kk, n3, n4, 0.0, 1.0, 0.0, **kw)     # g_3 = 1
    C = run(kk, n3, n4, 0.0, 0.0, 1.0, **kw)     # E0  = 1
    return dict(J=float(Jfun(kk)), a2=A['I2'], b2=C['I2'],
                a3=A['I3'], b3=B['I3'], c3=C['I3'], g3_in_I2=B['I2'],
                eq=eq, resp=(A['resp'], B['resp'], C['resp']),
                status=(A['status'], B['status'], C['status']))

MIXES = ((0.0, 1.0, '1:1'), (-1.0, 3.0, 'Na2SO4'), (0.4, 2.2, 'test'))
CO = {}
for kk in (0.1, 1.0, 10.0, 100.0):
    for (n3, n4, lab) in MIXES:
        CO[(kk, n3, n4)] = coefficients(kk, n3, n4)
        c = CO[(kk, n3, n4)]
        check(f"all three basis solves converged (kappa={kk}, {lab})",
              all(t == 0 for t in c['status']))

# --- linearity, tested rather than assumed ----------------------------------
worst_lin = 0.0
for kk in (0.3, 3.0, 30.0):
    for (n3, n4) in ((0.0, 1.0), (-1.0, 3.0)):
        c = coefficients(kk, n3, n4)
        g2, g3, E0 = 0.7, -1.3, 0.42
        mix = run(kk, n3, n4, g2, g3, E0, eq=c['eq'])
        p2 = c['a2']*g2 + c['b2']*E0 + c['g3_in_I2']*g3
        p3 = c['a3']*g2 + c['b3']*g3 + c['c3']*E0
        for got, pred in ((mix['I2'], p2), (mix['I3'], p3)):
            worst_lin = max(worst_lin, abs(got-pred)/max(abs(pred), 1e-30))
check("I_2 and I_3 are exactly linear in (g_2, g_3, E0): a mixed loading equals "
      "the sum of the three unit loadings", worst_lin < 1e-6,
      f"worst rel {worst_lin:.1e}")

# --- the s11 parameter list, now at the level of U --------------------------
worst_g3 = max(abs(CO[k]['g3_in_I2'])/max(abs(CO[k]['a2']), abs(CO[k]['b2']))
               for k in CO)
check("g_3 does NOT enter I_2 -- s11's table said U at O(eps zt^2) needs only "
      "n_3, g_2, E0, and that is what comes out", worst_g3 < 1e-8,
      f"worst |dI_2/dg_3| relative to the other two coefficients {worst_g3:.1e}")

print()
print("  the six functions, at the kappa and (n_3,n_4) run above")
print(f"  {'kappa':>7} {'n_3':>6} {'n_4':>5} | {'J':>13} {'a_2':>13} {'b_2':>13}"
      f" {'a_3':>13} {'b_3':>13} {'c_3':>13}")
for key in sorted(CO):
    kk, n3, n4 = key; c = CO[key]
    print(f"  {kk:7g} {n3:6g} {n4:5g} | {c['J']:13.6e} {c['a2']:13.6e} "
          f"{c['b2']:13.6e} {c['a3']:13.6e} {c['b3']:13.6e} {c['c3']:13.6e}")

def mixture_moments(zi, ci, Di):
    zi = np.asarray(zi, float); ci = np.asarray(ci, float); Di = np.asarray(Di, float)
    n2 = float((zi**2*ci).sum()); cti = ci/n2
    return dict(z=zi, D=Di, ct=cti, n2=n2,
                n3=float((zi**3*cti).sum()), n4=float((zi**4*cti).sum()),
                d2=float((zi**2*Di*cti).sum()), n1=float((zi*cti).sum()))

def lambdas(kk, zi, ci, Di, co=None, **kw):
    """Lambda_i^(1,2,3) in the canonical (g_1-eliminated) gauge."""
    M = mixture_moments(zi, ci, Di)
    c = co if co is not None else coefficients(kk, M['n3'], M['n4'], **kw)
    w = M['z']*M['D']/M['d2']                      # dE0/dgamma_i
    pre = 2.0*kk**2/9.0
    return (dict(L1=pre*c['J']*w,
                 L2=pre*(c['a2']*M['z']**2 + c['b2']*w),
                 L3=pre*(c['a3']*M['z']**2 + c['b3']*M['z']**3 + c['c3']*w)),
            M, c)

# --- the coefficients are POLYNOMIAL in n_3 and n_4 -------------------------
print("""  Not looked for, and it sharpens the answer: the six coefficients are
  polynomials in n_3 and n_4 with coefficients depending on kappa ALONE.  The
  reason is that the hierarchy is linear and psi_2 is exactly proportional to
  n_3 (its source is, and its operator is not), so psi_3 is exactly
  n_3^2 x (.) + n_4 x (.), and every later field inherits that.  Written out:

      J = J(kappa),  a_2 = a_2(kappa),  b_2 = n_3 beta_2(kappa),
      a_3 = n_3 alpha_3(kappa),  b_3 = b_3(kappa),
      c_3 = n_4 gamma_3(kappa) + n_3^2 delta_3(kappa)

  so U through O(eps zt^3) for ANY mixture at ANY kappa is SIX functions of a
  single argument.  Tested, not asserted.""")
FUN = {}
for kk in (0.1, 1.0, 10.0, 100.0):
    c0 = CO[(kk, 0.0, 1.0)]; cA = CO[(kk, -1.0, 3.0)]; cB = CO[(kk, 0.4, 2.2)]
    beta2  = cA['b2']/(-1.0)
    alpha3 = cA['a3']/(-1.0)
    gamma3 = c0['c3']/1.0
    delta3 = (cA['c3'] - 3.0*gamma3)/(-1.0)**2
    FUN[kk] = dict(J=c0['J'], a2=c0['a2'], beta2=beta2, alpha3=alpha3,
                   b3=c0['b3'], gamma3=gamma3, delta3=delta3)
    for nm, cc, n3v, n4v in (('Na2SO4', cA, -1.0, 3.0), ('test', cB, 0.4, 2.2)):
        pred = dict(a2=c0['a2'], b2=n3v*beta2, a3=n3v*alpha3, b3=c0['b3'],
                    c3=n4v*gamma3 + n3v**2*delta3)
        w = max(abs(cc[k]-pred[k])/max(abs(pred[k]), abs(cc[k]), 1e-30)
                for k in pred)
        check(f"the polynomial form in (n_3, n_4) reproduces every coefficient "
              f"(kappa={kk}, {nm})", w < 1e-9, f"worst rel {w:.1e}")
check("b_2 vanishes identically at n_3 = 0, so a binary 1:1 salt has NO "
      "E0-proportional term at O(eps zt^2) -- which is why JFM (3.93)'s zeta^2 "
      "term carries no beta",
      all(abs(CO[(kk, 0.0, 1.0)]['b2']) < 1e-30 for kk in (0.1, 1.0, 10.0, 100.0)))
check("a_3 vanishes identically at n_3 = 0, so a binary 1:1 salt has NO "
      "g_2-driven term at O(eps zt^3) either",
      all(abs(CO[(kk, 0.0, 1.0)]['a3']) < 1e-30 for kk in (0.1, 1.0, 10.0, 100.0)))
print("""      => for a binary 1:1 salt the O(eps zt^3) velocity is PURELY
         E0-proportional: Lambda_+^(3) + Lambda_-^(3) = (2 kappa^2/9) 2 beta c_3
         with c_3 = gamma_3(kappa), since z_+^3 + z_-^3 = 0 kills b_3 as well.
         JFM stop at zeta^2, so there is NO published number to compare this
         with, and none is claimed.""")

print()
print("  the six universal functions of kappa")
print(f"  {'kappa':>7} | {'J':>13} {'a_2':>13} {'beta_2':>13} {'alpha_3':>13}"
      f" {'b_3':>13} {'gamma_3':>13} {'delta_3':>13}")
for kk in sorted(FUN):
    f = FUN[kk]
    print(f"  {kk:7g} | {f['J']:13.6e} {f['a2']:13.6e} {f['beta2']:13.6e} "
          f"{f['alpha3']:13.6e} {f['b3']:13.6e} {f['gamma3']:13.6e} "
          f"{f['delta3']:13.6e}")

def mixture_moments(zi, ci, Di):
    zi = np.asarray(zi, float); ci = np.asarray(ci, float); Di = np.asarray(Di, float)
    n2 = float((zi**2*ci).sum()); cti = ci/n2
    return dict(z=zi, D=Di, ct=cti, n2=n2,
                n3=float((zi**3*cti).sum()), n4=float((zi**4*cti).sum()),
                d2=float((zi**2*Di*cti).sum()), n1=float((zi*cti).sum()))

def lambdas(kk, zi, ci, Di, co=None, **kw):
    """Lambda_i^(1,2,3) in the canonical (g_1-eliminated) gauge."""
    M = mixture_moments(zi, ci, Di)
    c = co if co is not None else coefficients(kk, M['n3'], M['n4'], **kw)
    w = M['z']*M['D']/M['d2']                      # dE0/dgamma_i
    pre = 2.0*kk**2/9.0
    return (dict(L1=pre*c['J']*w,
                 L2=pre*(c['a2']*M['z']**2 + c['b2']*w),
                 L3=pre*(c['a3']*M['z']**2 + c['b3']*M['z']**3 + c['c3']*w)),
            M, c)

# ============================================================================
head("8.  CHECK C5 -- CONVERGENCE, ON THE Lambda THEMSELVES")
# ============================================================================
print("""  C5, verbatim: "double the number of elements, and extend the outer domain
  from 1+100/kappa to 1+200/kappa and 1+400/kappa: Theta_1 and Theta_2 must
  change by < 0.1%.  Also check the residual of each ODE on the converged
  solution."

  Applied here to the six coefficients, which is what Theta_1 and Theta_2 have
  become.  STATED PLAINLY, because it changes what the first clause means: the
  solver built in section 5 is a DIRECT quadrature, not a mesh-based BVP, so
  "number of elements" is the number of grid cells the Green's-function
  recurrences use, and the "outer domain" is the radius L/kappa at which those
  integrals are truncated -- which is exactly the quantity C5 names.  The
  mesh-based reading is ALSO run, on the independent solve_bvp cascade of
  section 5, wherever it converges.""")

def sixof(c): return np.array([c['a2'], c['b2'], c['a3'], c['b3'], c['c3']])
KTEST = (0.1, 1.0, 10.0, 100.0)
MTEST = ((-1.0, 3.0, 'Na2SO4'), (0.4, 2.2, 'test'))

worst_grid = 0.0
for kk in KTEST:
    for n3v, n4v, lab in MTEST:
        base = sixof(coefficients(kk, n3v, n4v, ngrid=10000))
        for ng in (20000, 40000):
            got = sixof(coefficients(kk, n3v, n4v, ngrid=ng))
            d = np.max(np.abs(got-base)/np.maximum(np.abs(base), 1e-30))
            worst_grid = max(worst_grid, d)
check("GRID: doubling and quadrupling the number of cells (10000 -> 20000 -> "
      "40000) moves no coefficient by 0.1%", worst_grid < 1e-3,
      f"worst relative change {worst_grid:.2e}")

worst_dom = 0.0
for kk in KTEST:
    for n3v, n4v, lab in MTEST:
        base = sixof(coefficients(kk, n3v, n4v, L=100.0))
        for Lv in (200.0, 400.0):
            got = sixof(coefficients(kk, n3v, n4v, L=Lv))
            d = np.max(np.abs(got-base)/np.maximum(np.abs(base), 1e-30))
            worst_dom = max(worst_dom, d)
check("DOMAIN: 1+100/kappa -> 1+200/kappa -> 1+400/kappa, exactly the extension "
      "C5 names, moves no coefficient by 0.1%", worst_dom < 1e-3,
      f"worst relative change {worst_dom:.2e}")

worst_qd = 0.0
for kk in KTEST:
    for n3v, n4v, lab in MTEST:
        base = sixof(coefficients(kk, n3v, n4v, nnode=24))
        got = sixof(coefficients(kk, n3v, n4v, nnode=96))
        worst_qd = max(worst_qd, np.max(np.abs(got-base)
                                        / np.maximum(np.abs(base), 1e-30)))
check("QUADRATURE: 24 -> 96 Gauss nodes per segment in the I_n integral moves "
      "no coefficient by 0.1%", worst_qd < 1e-3, f"worst {worst_qd:.2e}")

# --- C5's clause in its ORIGINAL, mesh-based reading, on the BVP cascade -----
class _BvpAdapter:
    """gives the solve_bvp solution the same .val interface, so I_2 and I_3 can
    be formed from it without changing the quadrature."""
    _ix = dict(F1=0, H=2, F2=4, G1=6, H2=8)
    def __init__(self, sol, Rv): self.sol, self.R = sol, Rv
    def val(self, name, rr):
        i = self._ix[name]; y = self.sol(np.clip(rr, 1.0, self.R))
        return y[i], y[i+1]

worst_mesh = 0.0; nmesh = 0
for kk in (1.0, 10.0):
    for n3v, n4v in ((0.0, 1.0), (-1.0, 3.0)):
        E = equilibrium(kk, n3v, n4v)
        vals = []
        for Lv, Nv in ((100.0, 750), (100.0, 1500), (100.0, 3000),
                       (200.0, 1500), (400.0, 1500)):
            mb = make_mesh(kk, Lv, Nv)
            rb = solve_response_bvp(kk, n3v, n4v, 0.7, -1.3, 0.42, mb, E)
            if rb.status != 0: continue
            vals.append(np.array(I23(kk, n3v, n4v, 0.42, E,
                                     _BvpAdapter(rb.sol, mb[-1]), mb[-1])))
        if len(vals) < 2: continue
        base = vals[0]
        for v in vals[1:]:
            worst_mesh = max(worst_mesh, np.max(np.abs(v-base)
                                                / np.maximum(np.abs(base), 1e-30)))
        nmesh += 1
check("C5 IN ITS ORIGINAL MESH-BASED READING, on the independent solve_bvp "
      "cascade: N = 750/1500/3000 elements and L = 100/200/400 move I_2 and I_3 "
      "by less than 0.1%", nmesh >= 3 and worst_mesh < 1e-3,
      f"worst relative change {worst_mesh:.2e} over {nmesh} parameter sets "
      f"(kappa = 1, 10; the kappa = 100 BVP does not converge, which is why the "
      f"quadrature route exists)")

# --- ODE residuals, at points that are NOT construction nodes ----------------
print("""  Residuals.  Evaluated BETWEEN grid nodes, where nothing is zero by
  construction, with f'' from a fourth-order finite difference of f'.
  STATED ACCURATELY rather than overclaimed: at the nodes f and f' come from two
  separate closed formulas, but the fields are handed to the rest of the code as
  C^1 cubic Hermite interpolants through those node data, so BETWEEN nodes this
  measures the interpolant, whose second derivative is only O(h^2) accurate.
  The number is therefore reported together with its convergence under grid
  refinement, which is the part that carries information.""")
def ode_residual(kk, n3, n4, g2, g3, E0, eq, rp):
    T1f = lambda t: DD(CHI(t), dCHI(t), dP1(t, kk), ddP1(t, kk), t)
    T2f = lambda t: EE(P1(t, kk), dP1(t, kk), CHI(t), dCHI(t), ddCHI(t), t)
    rs = 1.0 + np.array([0.137, 0.611, 1.733, 4.29, 9.71])/kk
    hh = 3e-3/kk
    out = {}
    def d2(nm):
        st = np.array([1., -8., 8., -1.])/(12*hh)
        return sum(st[j]*rp.val(nm, rs + o*hh)[1]
                   for j, o in enumerate((-2, -1, 1, 2)))
    F1, dF1 = rp.val('F1', rs); Hv, dH = rp.val('H', rs)
    F2, dF2 = rp.val('F2', rs); G1, dG1 = rp.val('G1', rs)
    H2, dH2 = rp.val('H2', rs)
    scale = {}
    def terms(f, df, ddf, extra):
        """the residual is normalised by the LARGEST TERM ACTUALLY PRESENT, not
        by kappa^2 f -- which is not the dominant term at small kappa."""
        return np.maximum.reduce([np.abs(ddf), np.abs(2*df/rs), np.abs(2*f/rs**2)]
                                 + [np.abs(e) for e in extra])
    L1 = lambda f, df, ddf: ddf + 2*df/rs - 2*f/rs**2
    dd = {nm: d2(nm) for nm in ('F1', 'H', 'F2', 'G1', 'H2')}
    src1 = g2*T1f(rs) + n3*E0*T2f(rs)
    out['F1'] = L1(F1, dF1, dd['F1']) - kk**2*F1 + src1
    scale['F1'] = terms(F1, dF1, dd['F1'], [kk**2*F1, src1])
    out['H'] = L1(Hv, dH, dd['H']) + kk**2*F1
    scale['H'] = terms(Hv, dH, dd['H'], [kk**2*F1])
    src2 = g3*T1f(rs) + n4*E0*T2f(rs)
    out['F2'] = L1(F2, dF2, dd['F2']) - n3*kk**2*F1 + src2
    scale['F2'] = terms(F2, dF2, dd['F2'], [n3*kk**2*F1, src2])
    sg = rp.srcG(rs)
    out['G1'] = L1(G1, dG1, dd['G1']) - kk**2*G1 + sg
    scale['G1'] = terms(G1, dG1, dd['G1'], [kk**2*G1, sg])
    out['H2'] = L1(H2, dH2, dd['H2']) + kk**2*G1
    scale['H2'] = terms(H2, dH2, dd['H2'], [kk**2*G1])
    return {k: float(np.max(np.abs(v)/np.maximum(scale[k], 1e-300)))
            for k, v in out.items()}
RESTAB = {}
for kk in (0.1, 1.0, 10.0, 100.0):
    E = equilibrium(kk, -1.0, 3.0)
    row = []
    for ng in (5000, 10000, 20000, 40000):
        rp = Response(kk, -1.0, 3.0, 0.7, -1.3, 0.42, E, n=ng)
        row.append(max(ode_residual(kk, -1.0, 3.0, 0.7, -1.3, 0.42, E, rp).values()))
    RESTAB[kk] = row
worst_res = max(v[-1] for v in RESTAB.values())
rates = [np.log2(v[0]/v[-1])/3.0 for v in RESTAB.values()]
print("      worst relative ODE residual vs number of grid cells")
print(f"      {'kappa':>7} | {'5000':>10} {'10000':>10} {'20000':>10} {'40000':>10}"
      f" | {'order':>6}")
for kk in sorted(RESTAB):
    v = RESTAB[kk]
    print(f"      {kk:7g} | " + " ".join(f"{x:10.2e}" for x in v)
          + f" | {np.log2(v[0]/v[-1])/3.0:6.2f}")
check("RESIDUALS: every response ODE is satisfied to better than 1e-4 of its "
      "own largest term, at every kappa", worst_res < 1e-4,
      f"worst {worst_res:.2e} at 40000 cells")
print(f"""      The table falls under refinement and then hits a floor near 1e-6.
      Stated rather than left to look like convergence: the floor is the C^1
      interpolant plus the finite difference, NOT the construction -- the
      quantities that are actually reported, the six coefficients, are converged
      to {worst_grid:.0e} under the same refinement (the GRID check above), which
      is four orders tighter than this residual.""")

# equilibrium residual, same discipline
worst_res0 = 0.0
for kk in (0.1, 1.0, 10.0, 100.0):
    E = equilibrium(kk, -1.0, 3.0)
    rs = 1.0 + np.array([0.137, 0.611, 1.733, 4.29])/kk; hh = 1e-4/kk
    for n, fn in ((2, E.psi2), (3, E.psi3)):
        st = np.array([1., -8., 8., -1.])/(12*hh)
        dd = sum(st[j]*fn(rs + o*hh)[1] for j, o in enumerate((-2, -1, 1, 2)))
        p, dp = fn(rs)
        src = (-0.5*kk**2*(-1.0)*P1(rs, kk)**2 if n == 2 else
               -kk**2*(-1.0)*P1(rs, kk)*E.psi2(rs)[0]
               + kk**2*3.0*P1(rs, kk)**3/6.0)
        res = dd + 2*dp/rs - kk**2*p - src
        sc0 = np.maximum.reduce([np.abs(dd), np.abs(2*dp/rs), np.abs(kk**2*p),
                                 np.abs(src)])
        worst_res0 = max(worst_res0,
                         float(np.max(np.abs(res)/np.maximum(sc0, 1e-300))))
check("RESIDUALS: psi_2 and psi_3 satisfy their ODEs the same way",
      worst_res0 < 1e-6, f"worst relative residual {worst_res0:.2e}")

# ============================================================================
head("9.  CHECK C13 -- UNKNOWNS, EQUATIONS, BOUNDARY CONDITIONS, JACOBIAN")
# ============================================================================
print("""  C13, verbatim: "count unknowns vs ODEs; each second-order ODE must carry
  exactly two BCs; the Poisson problem's gauge must be fixed; the numerical
  Jacobian at the converged solution must be nonsingular (report its condition
  number)."

  s15 discharged C13 for the hierarchy.  Two things are new here and are what
  this section owes: the field set actually solved includes psi_3, which s15
  did NOT carry, and the discretisation is not s15's.""")
n_unknown = 7      # psi_2, psi_3 ; F_1, H, F_2, G_1, H_2
check("7 unknown radial fields (psi_2, psi_3, m_1^(11), Phi^(11), m_2^(11), "
      "m_1^(12), Phi^(12)), 7 second-order ODEs, 14 boundary conditions",
      n_unknown == 7 and 2*n_unknown == 14)
print("""      psi_1 and chi are closed forms, not unknowns; m_0 rungs are not on the
      path to U (s14); no O(eps zt^3) response field is needed (s14).""")
check("the psi_3 block is the SAME operator and the SAME boundary pair as "
      "psi_2 -- (L_0 - kappa^2), psi(1)=0, decay -- so s15's determinant and "
      "energy identity for that block cover it unchanged",
      sp.simplify(L0(psi2_s) - kap**2*psi2_s
                  - (L0(psi3_s.subs(n4s, 0)) - kap**2*psi3_s.subs(n4s, 0))*0) is not None)
_u = sp.exp(-kap*r)/r
check("the (L_0 - kappa^2) block with psi(1) = 0 and decay has boundary "
      "determinant e^{-kappa} != 0 for every kappa > 0, so psi_3 is unique",
      sp.simplify(_u.subs(r, 1) - sp.exp(-kap)) == 0)
check("the (L_1 - kappa^2) blocks with f'(1) given and decay have boundary "
      "determinant -(kappa^2+2kappa+2) e^{-kappa} != 0 (s15), which is exactly "
      "the denominator the section-5 construction divides by",
      sp.simplify(sp.diff(_yd, r).subs(r, 1) + (kap**2+2*kap+2)*sp.exp(-kap)) == 0)
check("the L_1 blocks with f'(1) given and the r^-2 tail have boundary "
      "determinant -2 != 0, which is the -2 the construction divides by",
      True)
print("""  GAUGE.  s15's theorem: a constant is not in ker L_1 (L_1 c = -2c/r^2), so
  there is nothing to fix at any response order.  Re-verified in one line
  rather than quoted.""")
_c = sp.Symbol('c0')
check("L_1 c = -2c/r^2 != 0, so no constant is in ker L_1 and no response-order "
      "gauge exists", sp.simplify(L1s(_c) + 2*_c/r**2) == 0)

print("""  JACOBIAN.  The solver of section 5 is DIRECT: each field is one quadrature,
  and the only linear algebra is the two-term recurrence
  A_{j+1} = e^{-kappa h_j} A_j + I_j, whose matrix is unit lower bidiagonal with
  subdiagonal in (0,1).  Its condition number is reported below, and it is O(1),
  not O(h^-2) -- which is the point of using it.  For comparability with s15 the
  same cascade is ALSO assembled as a second-order finite-difference system and
  ITS condition number reported, and that assembly is then solved and compared
  with the quadrature -- a THIRD independent route.""")
import scipy.sparse as spr
import scipy.sparse.linalg as spla
for kk in (0.1, 1.0, 10.0, 100.0):
    _gr = Grid(kk, 100.0, 2000)
    e_h = np.exp(-kk*_gr.h)
    M = spr.eye(_gr.r.size, format='lil')
    for j in range(_gr.r.size-1): M[j+1, j] = -e_h[j]
    Md = M.tocsc().toarray()
    sv = np.linalg.svd(Md, compute_uv=False)
    check(f"the recurrence matrix is nonsingular at kappa={kk}: sigma_min = "
          f"{sv[-1]:.3e}, cond_2 = {sv[0]/sv[-1]:.3e}", sv[-1] > 1e-3,
          "unit lower bidiagonal, so det = 1 exactly")

def fd_cascade(kk, n3, n4, g2, g3, E0, eq, L=20.0, N=401):
    """the same 5 response fields as one second-order FD system, for C13's
    condition number and as a third route.  Nothing is pre-substituted."""
    Rv = 1.0 + L/kk
    rr = np.linspace(1.0, Rv, N); h = rr[1]-rr[0]
    F = ['F1', 'H', 'F2', 'G1', 'H2']; idx = {f: i*N for i, f in enumerate(F)}
    n = len(F)*N
    A = np.zeros((n, n)); b = np.zeros(n)
    p1, d1, dd1 = P1(rr, kk), dP1(rr, kk), ddP1(rr, kk)
    ch, dch, ddch = CHI(rr), dCHI(rr), ddCHI(rr)
    p2, d2v = eq.psi2(rr); dd2 = eq.ddpsi2(rr)
    T1v = DD(ch, dch, d1, dd1, rr); T2v = EE(p1, d1, ch, dch, ddch, rr)
    def D1(i, f, j, c):
        st = ([(0, -3), (1, 4), (2, -1)] if j == 0 else
              [(N-3, 1), (N-2, -4), (N-1, 3)] if j == N-1 else [(j-1, -1), (j+1, 1)])
        for jj, w in st: A[i, idx[f]+jj] += c*w/(2*h)
    def LAP(i, f, j, c):
        for jj, w in ((j-1, 1), (j, -2), (j+1, 1)): A[i, idx[f]+jj] += c*w/h**2
        D1(i, f, j, c*2/rr[j]); A[i, idx[f]+j] += -c*2/rr[j]**2
    for j in range(1, N-1):
        i = idx['F1']+j; LAP(i, 'F1', j, 1.0); A[i, idx['F1']+j] += -kk**2
        b[i] = -(g2*T1v[j] + n3*E0*T2v[j])
        i = idx['H']+j;  LAP(i, 'H', j, 1.0);  A[i, idx['F1']+j] += kk**2; b[i] = 0.0
        i = idx['F2']+j; LAP(i, 'F2', j, 1.0); A[i, idx['F1']+j] += -n3*kk**2
        b[i] = -(g3*T1v[j] + n4*E0*T2v[j])
        i = idx['G1']+j; LAP(i, 'G1', j, 1.0); A[i, idx['G1']+j] += -kk**2
        # + div[m_2^(11) cos grad psi_1] : F_2 is the unknown
        A[i, idx['F2']+j] += (dd1[j] + 2*d1[j]/rr[j]); D1(i, 'F2', j, d1[j])
        # - n_3 div[psi_1 grad(H cos)] : H is the unknown, psi_1 the coefficient
        for jj, w in ((j-1, 1), (j, -2), (j+1, 1)): A[i, idx['H']+jj] += -n3*p1[j]*w/h**2
        D1(i, 'H', j, -n3*(2*p1[j]/rr[j] + d1[j])); A[i, idx['H']+j] += n3*2*p1[j]/rr[j]**2
        aa = 0.5*n4*p1[j]**2 - n3*p2[j]; da = n4*p1[j]*d1[j] - n3*d2v[j]
        b[i] = (-g2*DD(ch[j], dch[j], d2v[j], dd2[j], rr[j])
                + E0*EE(aa, da, ch[j], dch[j], ddch[j], rr[j]))
        i = idx['H2']+j; LAP(i, 'H2', j, 1.0); A[i, idx['G1']+j] += kk**2; b[i] = 0.0
    dp2_1 = float(eq.psi2(np.array([1.0]))[1][0])
    rows = [('F1', 0, 1.5*g2*(1+kk)), ('H', 0, 0.0), ('F2', 0, 1.5*g3*(1+kk)),
            ('H2', 0, 0.0)]
    for f, j, val in rows:
        i = idx[f]+j; D1(i, f, j, 1.0); b[i] = val
    i = idx['G1']+0; D1(i, 'G1', 0, 1.0); A[i, idx['F2']+0] += -(1+kk)
    b[i] = -1.5*g2*dp2_1
    for f in ('F1', 'G1'):                                   # exp decay
        i = idx[f]+N-1; A[i, idx[f]+N-1] = 1.0; b[i] = 0.0
    for f in ('H', 'F2', 'H2'):                              # exact Robin
        i = idx[f]+N-1; D1(i, f, N-1, Rv); A[i, idx[f]+N-1] += 2.0; b[i] = 0.0
    return rr, A, b, idx, N

for kk in (0.1, 1.0, 10.0, 100.0):
    E = equilibrium(kk, -1.0, 3.0)
    rp = Response(kk, -1.0, 3.0, 0.7, -1.3, 0.42, E)
    errs = []
    for N in (401, 801, 1601):
        rr, A, b, idx, Nn = fd_cascade(kk, -1.0, 3.0, 0.7, -1.3, 0.42, E, N=N)
        if N == 401:
            sv = np.linalg.svd(A, compute_uv=False)
            Ae = A/np.abs(A).max(1)[:, None]
            sve = np.linalg.svd(Ae, compute_uv=False)
            check(f"FD Jacobian nonsingular at kappa={kk}", sv[-1] > 0,
                  f"sigma_min {sv[-1]:.2e}, cond_2 raw {sv[0]/sv[-1]:.2e}, "
                  f"equilibrated {sve[0]/sve[-1]:.2e}, n = {A.shape[0]}")
        xs = np.linalg.solve(A, b)
        j0 = slice(Nn//8, Nn//2)
        errs.append(max(
            np.max(np.abs(xs[idx[nm]:idx[nm]+Nn][j0] - rp.val(nm, rr[j0])[0]))
            / max(np.abs(rp.val(nm, rr[j0])[0]).max(), 1e-30)
            for nm in ('F1', 'H', 'F2', 'G1', 'H2')))
    order = np.log2(errs[0]/errs[-1])/2.0
    check(f"the FD cascade CONVERGES to the quadrature construction at "
          f"kappa={kk}, at second order -- two different problems would plateau",
          errs[-1] < errs[0] and order > 1.5,
          f"errors {errs[0]:.1e} -> {errs[1]:.1e} -> {errs[2]:.1e}, "
          f"observed order {order:.2f}")
print("""      The FD condition numbers grow like h^-2, which is the discretisation and
      not the problem -- s15 measured that exponent (N^2.01 equilibrated).  The
      quadrature route has no such growth, which is why it is the one the answer
      is taken from.""")

# ============================================================================
head("10.  NECESSITY AND SUFFICIENCY OF THE SIX FAR-FIELD NUMBERS, IN U")
# ============================================================================
print("""  s11 named this as the thing it could NOT settle: "n_4 is shown to move the
  FIELDS; it is not shown that the mobility functional fails to annihilate that
  motion.  Task 17 settles it."  Settled here, in both directions.

  SUFFICIENCY, symbolically: the free symbols of the rungs and surface conditions
  that U needs are read off mechanically, exactly as s11 did for the fields.""")
_used = set()
for k in (0, 1, 2):
    _used |= gen_rung(k, 1).free_symbols
for k in (0, 1):
    _used |= gen_rung(k, 2).free_symbols
_used |= flux_A(1, 1).free_symbols | flux_A(1, 2).free_symbols | flux_A(2, 1).free_symbols
_nsym = {nk[j] for j in range(8) if nk[j] in _used}
_gsym = {gk[j] for j in range(8) if gk[j] in _used}
check("the rungs and surface conditions U needs contain n_1..n_4 and g_1..g_3 "
      "and NOTHING above -- no n_5, no g_4, at any k that matters",
      all(nk[j] not in _used for j in (0, 5, 6, 7))
      and all(gk[j] not in _used for j in (0, 4, 5, 6, 7)),
      f"n's present: {sorted(str(x) for x in _nsym)}; "
      f"g's present: {sorted(str(x) for x in _gsym)}")
print("""      (n_1 = g_1 = 0 by electroneutrality, and n_2 = 1 by the choice of
      c_ref, so what survives is n_3, n_4, g_2, g_3 -- plus kappa and E0.)

  NECESSITY, numerically, at the level of U rather than the fields.""")
def moved(kk, p, q, which):
    c1 = coefficients(kk, *p); c2 = coefficients(kk, *q)
    return abs(c1[which]-c2[which])/max(abs(c1[which]), abs(c2[which]), 1e-30)
for kk in (1.0, 10.0):
    d_n3_L2 = moved(kk, (-1.0, 3.0), (0.4, 3.0), 'b2')
    d_n4_L2 = max(moved(kk, (-1.0, 2.2), (-1.0, 3.4), w) for w in ('a2', 'b2'))
    d_n4_L3 = moved(kk, (-1.0, 2.2), (-1.0, 3.4), 'c3')
    d_n3_L3 = moved(kk, (-1.0, 3.0), (0.4, 3.0), 'c3')
    check(f"n_3 is NECESSARY in Lambda^(2) at kappa={kk}: changing n_3 alone "
          f"moves b_2", d_n3_L2 > 0.1, f"relative change {d_n3_L2:.2f}")
    check(f"n_4 is NOT needed in Lambda^(2) at kappa={kk} -- the mobility "
          f"functional annihilates the field motion s11 measured",
          d_n4_L2 < 1e-12, f"relative change {d_n4_L2:.1e}")
    check(f"n_4 IS necessary in Lambda^(3) at kappa={kk}: changing n_4 alone "
          f"moves c_3", d_n4_L3 > 0.1, f"relative change {d_n4_L3:.2f}")
    check(f"n_3 is necessary in Lambda^(3) at kappa={kk}", d_n3_L3 > 0.01,
          f"relative change {d_n3_L3:.2f}")
print("""      => the s11 FIELD list survives into U with EXACTLY one deletion: n_4 moves
         m_2^(11), m_1^(12) and Phi^(12) by 5.4%, 12.8% and 33.1% (s11 sec 3.3)
         and yet moves Lambda^(2) by ZERO, because the O(eps zt^2) velocity needs
         the response only to zt^1, where n_4 has not yet entered.  That is s11's
         "U needs one order less" showing up as a deletion from the parameter
         list, and it is what s11 explicitly declined to claim.
      => g_3 likewise: present in the fields at O(eps zt), absent from Lambda^(2).

  NOT established here, and named: I_2 and I_3 have NOT been assembled from a
  species-by-species solve.  The species-vs-moment agreement is inherited from
  s11 (C11, worst 9.7e-10) at FIELD level; what this session adds is three
  independent routes to the same fields (quadrature, solve_bvp, finite
  difference) and the parameter test at the level of U.""")

# ============================================================================
head("11.  THE BINARY COLLAPSE AGAINST Theta_1 AND Theta_2  (FREE -- NOT C15)")
# ============================================================================
print("""  C15 is task 19's and is NOT scored here.  But the conversion of section 3 and
  the coefficients of section 7 make the comparison a two-line free check, and
  it is the only external number this session touches: Theta_1 and Theta_2 were
  verified against Keh & Wei to ~80 digits in s07.

  For z = +-1: ct_+ = ct_- = 1/2, n_3 = 0, n_4 = 1, d_2 = (D_+ + D_-)/2, so
      Lambda_+^(1) + Lambda_-^(1) = (2 kappa^2/9) J  (z_+D_+ + z_-D_-)/d_2
                                  = (2 kappa^2/9) J  2 beta     -> 2 beta Theta_1
      Lambda_+^(2) + Lambda_-^(2) = (2 kappa^2/9) (a_2 . 2 + b_2 . 2 beta)
                                  = (2 kappa^2/9) 2 a_2         -> Theta_2/4
  the second because b_2 vanishes at n_3 = 0 -- which is section 7's finding and
  is exactly why JFM (3.93) has no beta in its zeta^2 term.""")
def theta2_mp(kk, dps=None):
    d = dps or int(40 + 5*abs(mp.log10(mp.mpf(kk))))
    with mp.workdps(d):
        K = mp.mpf(kk)
        B = (K**4/24*mp.e**K*mp.ei(-K) + K**3/24 - K**2/24 + K/12
             - mp.mpf(1)/4 - 2/K - 2/K**2)
        def brk(rr):
            F = (K**4/12*mp.e**K*rr*mp.ei(-K*rr)
                 + mp.e**(-K*(rr-1))*(K**3/12 - K**2/(12*rr) + K/(6*rr**2)
                                      - 1/(2*rr**3) + 2/(K*rr) + 2/(K**2*rr**2))
                 + B/rr**2)
            return F + mp.e**(-K*(rr-1))/rr*(2*rr + 1/rr**2)
        Pm = lambda rr: -rr**2 + mp.mpf(3)/2*rr - 1/(2*rr)
        dp = lambda rr: -mp.e**(-K*(rr-1))*(K/rr + 1/rr**2)
        pts = [mp.mpf(1)] + [1 + n/K for n in (1, 4, 16, 64, 256)] + [mp.inf]
        return +(8*K**2/9*mp.quad(lambda rr: Pm(rr)*dp(rr)*brk(rr), pts))

DP, DM = 1.334, 2.032                       # Na+, Cl- (1e-9 m^2/s), any units
beta_b = (DP-DM)/(DP+DM)
w1 = w2 = 0.0
for kk in (0.1, 1.0, 10.0, 100.0):
    c = CO[(kk, 0.0, 1.0)]
    L1s_ = 2*kk**2/9*c['J']*2*beta_b
    L2s_ = 2*kk**2/9*(c['a2']*2 + c['b2']*2*beta_b)
    t1 = float(2*beta_b*theta1_mp(kk)); t2 = float(theta2_mp(kk)/4)
    w1 = max(w1, abs(L1s_-t1)/abs(t1)); w2 = max(w2, abs(L2s_-t2)/abs(t2))
check("BINARY, O(eps zt): Lambda_+^(1) + Lambda_-^(1) == 2 beta Theta_1 with "
      "the task-7 closed form", w1 < 1e-12, f"worst rel {w1:.1e}")
check("BINARY, O(eps zt^2): Lambda_+^(2) + Lambda_-^(2) == Theta_2/4 with the "
      "task-7 mpmath quadrature", w2 < 1e-6, f"worst rel {w2:.1e}")
print("""      Not scored as C15.  What it does establish is that the whole chain --
      the mixture body force, the mixture quadrature, the conversion, the
      Green's-function solver, psi_2 and psi_3 -- reproduces the number Group A
      verified against Keh & Wei, with nothing tuned.""")
print()
print("  the binary 1:1 salt, all three orders (Na+/Cl-, beta = %.4f)" % beta_b)
print(f"  {'kappa':>7} | {'2 b Th_1':>13} {'Th_2/4':>13} {'zt^3 coeff':>13}")
for kk in sorted(k for k in (0.1, 1.0, 10.0, 100.0)):
    c = CO[(kk, 0.0, 1.0)]
    L3s_ = 2*kk**2/9*(c['a3']*2 + c['b3']*0.0 + c['c3']*2*beta_b)
    print(f"  {kk:7g} | {2*kk**2/9*c['J']*2*beta_b:13.6e} "
          f"{2*kk**2/9*c['a2']*2:13.6e} {L3s_:13.6e}")
print("""      The third column is NEW: JFM stop at zeta^2 and Keh & Wei at zeta^2, so
      there is no published number for it and NONE IS CLAIMED.  It is purely
      proportional to beta (section 7), so a binary 1:1 salt with D_+ = D_- has
      no O(eps zeta^3) velocity at all.""")

# ============================================================================
head("12.  THE ANSWER, GAUGE-FIXED, FOR REAL MIXTURES")
# ============================================================================
print("""  The gauge Lambda_i -> Lambda_i + lambda z_i is fixed by Ankur's recommended
  route: eliminate one species.  Using sum_i z_i grad c_{i,inf} = 0 to remove
  species N,
      U = (eps/mu)(kT/e)^2 sum_{i<N} Lambda_i^phys grad c_{i,inf}/n_2 ,
      Lambda_i^phys = Lambda_i - (z_i/z_N) Lambda_N ,
  and every Lambda_i^phys is an observable: it multiplies an independently
  variable gradient.""")
def physical(lam, zi, drop=-1):
    zN = zi[drop]
    return {k: np.array([lam[k][i] - (zi[i]/zN)*lam[k][drop]
                         for i in range(len(zi)) if i != drop % len(zi)])
            for k in lam}
lamsym = sp.symbols('lam1:5'); lg = sp.Symbol('lam_gauge')
_z = sp.symbols('zz1:5')
_phys = [(lamsym[i] - (_z[i]/_z[3])*lamsym[3]) for i in range(3)]
_physg = [((lamsym[i]+lg*_z[i]) - (_z[i]/_z[3])*(lamsym[3]+lg*_z[3])) for i in range(3)]
check("eliminating one species gives GAUGE-INVARIANT coefficients: "
      "Lambda_i - (z_i/z_N) Lambda_N is unchanged by Lambda -> Lambda + lambda z",
      all(sp.simplify(_physg[i]-_phys[i]) == 0 for i in range(3)))

MIXTURES = [
    ("NaCl",            [+1, -1],       [0.5, 0.5],        [1.334, 2.032]),
    ("KCl",             [+1, -1],       [0.5, 0.5],        [1.957, 2.032]),
    ("NaCl + KCl",      [+1, +1, -1],   [0.3, 0.2, 0.5],   [1.334, 1.957, 2.032]),
    ("Na2SO4",          [+1, -2],       [2/3., 1/3.],      [1.334, 1.065]),
    ("NaCl + Na2SO4",   [+1, -1, -2],   [0.5, 0.25, 0.125], [1.334, 2.032, 1.065]),
]
for kk in (1.0, 10.0):
    print()
    print(f"  kappa = {kk}:  Lambda_i^(n) in the canonical gauge, then the "
          f"gauge-invariant physical set")
    for nm, zi, ci, Di in MIXTURES:
        zi = np.array(zi, float); ci = np.array(ci, float); Di = np.array(Di, float)
        lam, M, c = lambdas(kk, zi, ci, Di)
        check(f"  {nm}: electroneutral far field (n_1 = 0) at kappa={kk}",
              abs(M['n1']) < 1e-12)
        ph = {k: np.array([lam[k][i] - (zi[i]/zi[-1])*lam[k][-1]
                           for i in range(len(zi)-1)]) for k in lam}
        print(f"    {nm:16s} n_3/n_2={M['n3']:+.4f} n_4/n_2={M['n4']:+.4f}")
        for k, lbl in (('L1', 'zt^1'), ('L2', 'zt^2'), ('L3', 'zt^3')):
            print(f"      {lbl}: Lambda = [" + ", ".join(f"{v:+.6e}" for v in lam[k])
                  + "]   physical = [" + ", ".join(f"{v:+.6e}" for v in ph[k]) + "]")

# ============================================================================
head("13.  ANTI-TAUTOLOGY AUDIT -- break an ingredient, require the check to fail")
# ============================================================================
_broke = 0
def must_fail(name, ok):
    global _broke, nfail
    _broke += 1
    print(f"  [{'PASS' if not ok else 'FAIL'}] BROKEN: {name} -- the check does "
          f"{'fail' if not ok else 'NOT fail'} as it must")
    if ok: nfail += 1

kk = 1.0
c = CO[(kk, 0.0, 1.0)]
# 1. JFM printed (A1) coefficient 2 instead of 1: double the T_2 source
E = equilibrium(kk, 0.0, 1.0)
rp_bad = Response(kk, 0.0, 1.0, 2.0, 0.0, 0.0, E)      # g_2 -> 2 g_2 in the source
I2_bad = I23(kk, 0.0, 1.0, 0.0, E, rp_bad, rp_bad.G.R)[0]
must_fail("the O(eps zt) source coefficient doubled",
          abs(2*kk**2/9*I2_bad*2 - float(theta2_mp(kk)/4))/abs(float(theta2_mp(kk)/4)) < 1e-6)
# 2. keep the osmotic half of b: add the m_0 gradient term's boundary value
must_fail("the s05 conversion factor 2 kappa^2/9 replaced by kappa^2/9",
          abs(kk**2/9*c['a2']*2 - float(theta2_mp(kk)/4))/abs(float(theta2_mp(kk)/4)) < 1e-6)
# 3. Appendix A's x4 rescaling on the zeta^2 term, refuted in s07
must_fail("JFM Appendix A's x4 rescaling applied to the zt^2 term",
          abs(4*2*kk**2/9*c['a2']*2 - float(theta2_mp(kk)/4))
          / abs(float(theta2_mp(kk)/4)) < 1e-6)
# 4. psi_3 set to zero: the zt^3 answer must move
c0 = CO[(kk, 0.0, 1.0)]
class _NoPsi3:
    def __init__(self, E): self.E = E; self.kk = E.kk; self.R = E.R
    def psi2(self, rr): return self.E.psi2(rr)
    def ddpsi2(self, rr): return self.E.ddpsi2(rr)
    def psi3(self, rr): z = np.zeros_like(np.asarray(rr, float)); return z, z
E3 = _NoPsi3(equilibrium(kk, 0.0, 1.0))
rp3 = Response(kk, 0.0, 1.0, 0.0, 0.0, 1.0, E3)
I3_nop = I23(kk, 0.0, 1.0, 1.0, E3, rp3, rp3.G.R)[1]
must_fail("psi_3 deleted (the field this session solves for the first time)",
          abs(I3_nop - c0['c3'])/abs(c0['c3']) < 1e-6)
# 5. the gauge: reporting Lambda_i without fixing lambda is NOT an observable
_zt = np.array([1.0, -1.0]); _lam = np.array([0.3, 0.7])
must_fail("the raw Lambda_i claimed to be observables (shift by lambda z_i)",
          abs((_lam + 5.0*_zt)[0] - _lam[0]) < 1e-12)
# 6. the parameter list: if n_4 really were absent from Lambda^(3), check 10 is vacuous
must_fail("n_4 removed from Lambda^(3)",
          abs(coefficients(kk, -1.0, 2.2)['c3'] - coefficients(kk, -1.0, 3.4)['c3'])
          < 1e-12)
print(f"      {_broke} ingredients broken, {_broke} checks that had to fail did fail.")

# ============================================================================
head("14.  EVERY TERM DROPPED, EVERY LIMIT TAKEN")
# ============================================================================
print("""  Required by CLAUDE.md before reporting any result.

  DROPPED:
   1. u . grad c_i, at O(Pe) -- Ankur's decision 4.  This is what lets the D_i
      divide out, so the whole statement "the only D-dependence is h_1/d_2", and
      hence the form of Lambda_i^(1), is contingent on it.
   2. The OSMOTIC half of b, -kT grad(m_0 - m_0^imp), dropped BY HAND on the s05
      argument that (2.11)-(2.13) need b to decay faster than r^-3.  Not because
      it integrates to zero.  s07 priced it against Keh & Wei: keeping it
      inflates Theta_2 by up to 670x and flips its sign.  Every number in this
      script is conditional on that drop, and section 13 breaks it.
   3. O(eps^2) and higher: only O(eps^1) is kept, which is what makes U linear in
      the imposed gradients and makes (T10.22) the right reporting form at all.
   4. O(zt^4) and higher, in both the equilibrium and the response.
   5. Activity coefficients, ion correlations, finite ion size, dielectric
      decrement, Stern layers, surface conduction, reactions -- excluded at the
      model level (s10 assumption 2).
   6. Omega = 0 by axisymmetry.
   7. l != 1 in the response and l != 0 in the equilibrium.  s03 proved the
      cos(theta) ansatz complete for the BINARY problem; that argument is
      INHERITED, not re-proved for a mixture.  It is the weakest link here, as
      it was in s11, s14 and s15.
   8. The k = 0 (salt) rungs at every order, and every O(eps zt^3) response
      field -- dropped because s14 PROVED they are not on the path to U, not
      because they are small.  Conditional on item 2 and on nothing else.

  LIMITS, and in what order: eps -> 0 first, keeping O(eps^1); then zt -> 0,
  keeping through zt^3.  NO limit in kappa anywhere -- every number spans
  kappa = 0.1 to 100 and the closed forms span 1e-2 to 1e3.  r -> infinity
  enters as a boundary condition, and in the section-5 construction it enters
  exactly, not as a truncation: the r^-2 tail of every L_1 field is carried in
  closed form.

  CONVENTION: JFM's mixed one -- equilibrium at constant potential
  (psi_1(1) = 1), response at constant charge (Phi^(1N)'(1) = 0) -- i.e. what
  Group A verified against Keh & Wei.  The constant-potential variant is task 7b.

  NOT DONE, named so nothing here is mistaken for it:
   - C15 (task 19) and C16 (task 20).  GRS Eq. (26) was NOT read, NOT used and
     NOT cited.  The section-11 binary collapse is a free check, not C15.
   - No closed form for a_2, beta_2, alpha_3, b_3, gamma_3, delta_3 -- task 18.
   - I_2 and I_3 were not assembled from a species-by-species solve; that
     agreement is inherited from s11 at field level.
   - The O(eps zt^3) coefficient has NO external check of any kind.""")

print()
print("=" * 78)
print(f"TOTAL: {nfail} failed")
print("=" * 78)
raise SystemExit(1 if nfail else 0)


==> anc/1-diffusiophoresis/code/task18_analytic.py <==
#!/usr/bin/env python3
"""
P1S18 / task 18 / check C14 -- the ANALYTICAL solution of the mixture problem.

s17 reduced the diffusiophoretic velocity of a sphere in an arbitrary electrolyte
mixture, through O(eps zt^3), to SEVEN universal functions of kappa:

    Lambda_i^(1) = (2k^2/9) J(kappa) w_i
    Lambda_i^(2) = (2k^2/9) [ a_2(k) z_i^2 + n_3 beta_2(k) w_i ]
    Lambda_i^(3) = (2k^2/9) [ n_3 alpha_3(k) z_i^2 + b_3(k) z_i^3
                              + (n_4 gamma_3(k) + n_3^2 delta_3(k)) w_i ]

with w_i = z_i D_i / d_2, and left every one of them as a quadrature over
numerically solved fields.  This script attempts them in closed form.

The route is NOT "integrate the fields, then integrate again".  It is a
RECIPROCAL (adjoint) reduction: section 3 shows that the combination the
velocity actually needs satisfies a PURE L_1 equation -- the modified Helmholtz
operator cancels out of it -- and that Green's second identity then trades every
solution field for one universal adjoint field Omega with an ELEMENTARY source.

What comes out, stated here so the reader can stop early:

    J        CLOSED   (elementary + E_n(kappa))         -- re-derives Theta_1
    a_2      CLOSED   (E_1(k), E_1(2k), E_1(k)^2)       -- re-derives Theta_2 = KW (21b)
    b_3      CLOSED   (E_1(k), E_1(2k), E_1(3k), products) -- NEW, no published counterpart
    beta_2   NOT CLOSED -- closed except for exactly ONE new transcendental
    gamma_3  NOT CLOSED -- closed except for exactly TWO
    alpha_3  NOT CLOSED -- reduced, and the obstruction is named
    delta_3  NOT CLOSED -- reduced, and the obstruction is named

Every closed form is checked against s17's numbers (C14) and, before that,
against its own ODE and both boundary conditions symbolically.

Run:  python3 code/task18_analytic.py
"""
import sys, time, gc
import sympy as sp
import mpmath as mp

T0 = time.time()
OK = FAIL = 0
def check(name, cond, extra=""):
    global OK, FAIL
    cond = bool(cond)
    OK, FAIL = OK + cond, FAIL + (not cond)
    print(f"  [{'PASS' if cond else 'FAIL'}] {name}" + (f"   {extra}" if extra else ""))
    return cond
def head(t):
    print()
    print("=" * 78)
    print(f"{t}   [{time.time()-T0:.0f} s]")
    print("=" * 78)

r, t, k = sp.symbols('r t kappa', positive=True)

# ============================================================================
head("1.  WHAT s17 LEFT OPEN, AND THE NUMBERS THIS SCRIPT MUST REPRODUCE")
# ============================================================================
print("""  s17 (`sessions/P1S17-task17-velocity.md` sec 1.4) tabulated the seven functions
  at four kappa.  Transcribed here VERBATIM as the C14 reference -- this script
  computes nothing numerically from s17's solver, it only compares against what
  s17 printed, so a transcription error would show up as a failure, not a pass.

  C14, pre-registered in P1S01: "any analytical solution agrees with the numerics
  -- evaluate both on the same kappa grid; require < 0.1%.  If no closed form is
  found, say so plainly and record what blocked it."

  The four printed values carry SEVEN significant digits, so 1e-7 relative is the
  floor of this comparison; anything at 1e-7 is agreement to the last printed
  digit, and the 0.1% the check asks for is four orders looser.""")

S17 = {   # kappa: (J, a_2, beta_2, alpha_3, b_3, gamma_3, delta_3)
  0.1  : (3.001635e+02, 1.509662e+00, 3.751069e+00, 3.879681e-02,
          5.874313e-02, -3.534694e-01, 8.939274e-02),
  1.0  : (3.079994e+00, 5.161694e-02, 1.597024e-01, 5.275571e-03,
          1.056552e-02, -3.521761e-02, 1.577510e-02),
  10.0 : (3.758317e-02, 2.599549e-03, 1.593283e-03, 4.021382e-04,
          -2.264987e-05, -5.851412e-04, 2.968202e-04),
  100.0: (4.375346e-04, 5.084440e-05, 3.063603e-06, 9.194542e-06,
          -6.649770e-06, -1.328016e-06, 6.659185e-07),
}
NAMES = ('J', 'a_2', 'beta_2', 'alpha_3', 'b_3', 'gamma_3', 'delta_3')
print(f"\n  {'kappa':>7} | " + " ".join(f"{n:>13}" for n in NAMES))
for kk in sorted(S17):
    print(f"  {kk:7g} | " + " ".join(f"{v:13.6e}" for v in S17[kk]))
VERDICT = {}

# ============================================================================
head("2.  THE INTEGRAL ENGINE, AND THE ONE PRIMITIVE THAT CAN REFUSE TO CLOSE")
# ============================================================================
print("""  Every integral in this problem is of the form

      INT_x^oo t^m e^{-a t} PROD_i E_1(b_i t) dt ,     a, b_i real multiples of kappa,

  and they all reduce by ONE exact identity, from differentiating
  t^{m+1} e^{-at} PROD E_1(b_i t) and integrating on [x, oo):

      -x^{m+1} e^{-a x} PROD E_1(b_i x)
          = (m+1) T(m,a,bs) - a T(m+1,a,bs) - SUM_i T(m, a+b_i, bs minus b_i) .

  Stepping m up or down carries every integer m to m = -1, whose value is

      MKG(a, x, b_1..b_p) = INT_x^oo e^{-a t} PROD_i E_1(b_i t) / t dt .

  MKG is in the ring generated by elementary functions and E_1 in exactly two
  cases: p = 0, where it is E_1(a x); and b_1 = ... = b_p = a, where it is
  E_1(ax)^{p+1}/(p+1), because d/dt E_1(bt)^{p+1} = -(p+1)E_1(bt)^p e^{-bt}/t.
  The only other relation is that for a, b_1..b_p all positive the p+1 CYCLIC
  markers of the set {a, b_1..b_p} sum to PROD E_1 over the whole set, from
  d/dt [E_1(at) PROD E_1(b_i t)].  ANY MKG left after those rules is an
  obstruction, and the engine keeps it VISIBLE instead of hiding it in a
  quadrature.  In the u = a + (SUM b_i) r variable a one-argument marker reads

      MKG(a,1,b) = INT_{a+b}^oo E_1(u)/(u-a) du ,

  a Nielsen-type object: d/dkappa of it is elementary, it is not.

  Two engineering points that are not decoration.  (i) Terms are GROUPED by
  (prefactor, a, bs) and their Laurent coefficients summed BEFORE integrating,
  because two individually divergent rational terms that cancel do occur -- the
  E_1 coefficient of Omega against the E_1 coefficient of Phi^(11) -- and a
  term-by-term reader reports a divergence that is not there.  (ii) sympy leaves
  expressions of the form X/(A e^{kt} + B e^{kt}) alone, so exponentials have to
  be pulled out of denominators explicitly or the Laurent reader fails.""")

class NotClosed(Exception): pass

class MKG(sp.Function):
    """INT_x^oo e^{-a s} PROD_i E_1(b_i s) / s ds ;  args = (a, x, b_1, ..., b_p)."""
    @classmethod
    def eval(cls, a, x, *bs):
        if not bs:
            return sp.expint(1, a*x)
        if all(sp.simplify(b - a) == 0 for b in bs):
            return sp.expint(1, a*x)**(len(bs)+1)/(len(bs)+1)

def _key(e): return sp.srepr(sp.simplify(e))

def mk_symmetrise(e):
    """SUM over the p+1 cyclic markers of a positive set = PROD E_1, applied when
    every member of the cycle is present with the same coefficient."""
    e = sp.expand(e)
    for _ in range(4):
        fam = {}
        for f in e.atoms(MKG):
            a, x = f.args[0], f.args[1]
            bs = list(f.args[2:])
            if not bs:
                continue
            fam.setdefault((tuple(sorted(map(_key, [a] + bs))), _key(x)), set()).add(f)
        done = False
        for (keys, _), fs in fam.items():
            if len(fs) != len(keys):
                continue
            cs = [sp.simplify(e.coeff(f)) for f in fs]
            if cs[0] == 0 or any(sp.simplify(c - cs[0]) != 0 for c in cs[1:]):
                continue
            f0 = sorted(fs, key=sp.srepr)[0]
            whole = sp.prod([sp.expint(1, b*f0.args[1])
                             for b in [f0.args[0]] + list(f0.args[2:])])
            e = sp.expand(e - cs[0]*sum(fs) + cs[0]*whole)
            done = True
        if not done:
            break
    return e

_C = {}
def T(m, a, bs, x):
    m = int(m)
    bs = tuple(sorted(bs, key=_key))
    key = (m, _key(a), tuple(map(_key, bs)), sp.srepr(x))
    if key in _C: return _C[key]
    if not bs:
        if sp.simplify(a) == 0:
            if m > -2: raise NotClosed(f"INT_x^oo t^{m} dt diverges")
            v = -x**(m+1)/(m+1)
        elif m >= 0:  v = sp.uppergamma(m+1, a*x)/a**(m+1)
        elif m == -1: v = sp.expint(1, a*x)
        else:         v = x**(m+1)*sp.expint(-m, a*x)
    else:
        prod = sp.prod([sp.expint(1, b*x) for b in bs])
        drop = lambda i: bs[:i] + bs[i+1:]
        if m == -1:
            v = MKG(a, x, *bs)
        elif sp.simplify(a) == 0:
            v = (sum(T(m, bs[i], drop(i), x) for i in range(len(bs)))
                 - x**(m+1)*prod)/(m+1)
        elif m > -1:
            v = (m*T(m-1, a, bs, x)
                 - sum(T(m-1, a+bs[i], drop(i), x) for i in range(len(bs)))
                 + x**m*sp.exp(-a*x)*prod)/a
        else:
            v = (a*T(m+1, a, bs, x)
                 + sum(T(m, a+bs[i], drop(i), x) for i in range(len(bs)))
                 - x**(m+1)*sp.exp(-a*x)*prod)/(m+1)
    v = sp.expand(v)
    _C[key] = v
    return v

def reduce_E(expr):
    e = sp.sympify(expr)
    for _ in range(16):
        n_ = sp.Wild('n_', properties=[lambda v: v.is_Integer and v >= 2])
        x_ = sp.Wild('x_')
        new = e.replace(sp.expint(n_, x_),
                        lambda n_, x_: (sp.exp(-x_) - x_*sp.expint(n_-1, x_))/(n_-1))
        if new == e: break
        e = new
    return sp.expand(e)

def _laurent(expr, var):
    e = sp.cancel(sp.together(sp.expand(expr)))
    num, den = sp.fraction(e)
    q = sp.Poly(sp.expand(den), var)
    if not q.is_monomial:
        raise NotClosed(f"denominator not a monomial in {var}: {den}")
    (dm,), dc = q.terms()[0]
    return {mm - dm: sp.simplify(c/dc) for (mm,), c in sp.Poly(sp.expand(num), var).terms()}

def _pull_exp(e, var):
    terms = sp.Add.make_args(sp.expand(e))
    exs = []
    for tm in terms:
        ex = sp.S.Zero
        for f in sp.Mul.make_args(tm):
            if f.func is sp.exp: ex += f.args[0]
        exs.append(sp.expand(ex))
    if len(set(map(sp.srepr, exs))) == 1 and exs[0] != 0:
        return exs[0], sp.expand(e*sp.exp(-exs[0]))
    return sp.S.Zero, e

def _split(term, var):
    ex, bs, mks, rest = sp.S.Zero, [], [], sp.S.One
    for f in sp.Mul.make_args(term):
        if f.func is sp.exp:
            ex += f.args[0]
        elif isinstance(f, MKG):
            mks.append(f)
        elif f.func is sp.expint and f.args[1].has(var):
            if f.args[0] != 1: raise NotClosed(f"un-reduced E_n(.r): {f}")
            bs.append(sp.simplify(f.args[1]/var))
        elif f.is_Pow and f.base.func is sp.expint and f.base.args[1].has(var):
            if f.base.args[0] != 1: raise NotClosed(f"un-reduced E_n(.r)^p: {f}")
            bs += [sp.simplify(f.base.args[1]/var)]*int(f.exp)
        else:
            rest *= f
    if rest.has(sp.exp):
        num, den = sp.fraction(sp.together(rest))
        gn, num = _pull_exp(num, var); gd, den = _pull_exp(den, var)
        ex += gn - gd; rest = num/den
        if rest.has(sp.exp):
            raise NotClosed(f"could not normalise the exponentials in {term}")
    a = -sp.simplify(sp.diff(ex, var))
    pref = sp.exp(sp.simplify(ex + a*var))
    if len(mks) > 1 or (mks and bs):
        raise NotClosed(f"product involving two marker/E_1 groups: {term}")
    return pref, a, rest, tuple(sorted(bs, key=_key)), (mks[0] if mks else None)

def _T_mk(m, c, mk, x, var):
    a0, _x0 = mk.args[0], mk.args[1]; bs0 = tuple(mk.args[2:])
    if m < 0:
        raise NotClosed(f"INT t^{m} e^-ct MKG(...) dt with m < 0")
    W = -sp.exp(-c*var)*sum(sp.factorial(m)/(sp.factorial(j)*c**(m-j+1))*var**j
                            for j in range(m+1))
    Wx = W.subs(var, x)
    out = -Wx*MKG(a0, x, *bs0)
    acc = 0
    for term in sp.Add.make_args(sp.expand((W - Wx)*sp.exp(-a0*var)/var)):
        pref2, a2, rest2, bs2, _ = _split(term, var)
        for mm, cc in _laurent(rest2, var).items():
            acc += pref2*cc*T(mm, a2, bs0, x)
    return sp.expand(out + acc)

def tail(expr, x=None, var=None):
    var = t if var is None else var
    x = r if x is None else x
    out, groups = 0, {}
    for term in sp.Add.make_args(sp.expand(reduce_E(sp.sympify(expr)))):
        pref, a, rest, bs, mk = _split(term, var)
        if mk is not None:
            acc = 0
            for m, c in _laurent(rest, var).items():
                acc += c*_T_mk(m, a, mk, x, var)
            out += pref*acc
            continue
        g = groups.setdefault((sp.srepr(pref), _key(a), tuple(map(_key, bs))),
                              [pref, a, bs, {}])
        for m, c in _laurent(rest, var).items():
            g[3][m] = g[3].get(m, 0) + c
    for _, (pref, a, bs, lau) in groups.items():
        acc = 0
        for m, c in lau.items():
            c = sp.simplify(c)
            if c != 0:
                acc += c*T(m, a, bs, x)
        out += pref*acc
    return sp.expand(out)

def _anti(m, a, bs, x):
    if not bs and sp.simplify(a) == 0:
        return sp.log(x) if m == -1 else x**(m+1)/(m+1)
    return -T(m, a, bs, x)

def hd(expr, x=None, var=None):
    var = t if var is None else var
    x = r if x is None else x
    out, groups = 0, {}
    for term in sp.Add.make_args(sp.expand(reduce_E(sp.sympify(expr)))):
        pref, a, rest, bs, mk = _split(term, var)
        if mk is not None:
            out += pref*(tail(term/pref, sp.Integer(1), var) - tail(term/pref, x, var))
            continue
        g = groups.setdefault((sp.srepr(pref), _key(a), tuple(map(_key, bs))),
                              [pref, a, bs, {}])
        for m, c in _laurent(rest, var).items():
            g[3][m] = g[3].get(m, 0) + c
    for _, (pref, a, bs, lau) in groups.items():
        acc = 0
        for m, c in lau.items():
            c = sp.simplify(c)
            if c != 0:
                acc += c*(_anti(m, a, bs, x) - _anti(m, a, bs, sp.Integer(1)))
        out += pref*acc
    return sp.expand(out)

def Idef(expr, var=None):
    return tail(expr, x=sp.Integer(1), var=(r if var is None else var))

def L1(f, v=r): return sp.diff(f, v, 2) + 2*sp.diff(f, v)/v - 2*f/v**2
def L0(f, v=r): return sp.diff(f, v, 2) + 2*sp.diff(f, v)/v

def solve_L1(S, s1):
    lo = hd(S.subs(r, t)*t**3); hi = tail(S.subs(r, t))
    hi1 = tail(S.subs(r, t), x=sp.Integer(1))
    return sp.expand((-(s1 + hi1/3)/2 - lo/3)/r**2 - r*hi/3)

def solve_helm(S, s1):
    yd = sp.exp(-k*r)*(1+k*r)/r**2
    yg = sp.exp(k*r)*(k*r-1)/r**2
    St = S.subs(r, t)
    A = hd(yg.subs(r, t)*t**2*St); B = tail(yd.subs(r, t)*t**2*St)
    f0 = -(yd*A + yg*B)/(2*k**3)
    C = sp.powsimp(sp.simplify((s1 - sp.simplify(sp.diff(f0, r).subs(r, 1)))
                               / sp.diff(yd, r).subs(r, 1)), force=True)
    return sp.expand(sp.powsimp(C*yd, force=True) + f0)

def solve_L0helm_zero(S):
    ft = t*S.subs(r, t)
    A = hd(sp.exp(k*t)*ft)*sp.exp(-k*r)
    B = tail(sp.exp(-k*t)*ft)*sp.exp(k*r)
    B1 = tail(sp.exp(-k*t)*ft, x=sp.Integer(1))*sp.exp(k)
    return sp.expand((-(A + B)/(2*k) + sp.exp(-k*(r-1))*B1/(2*k))/r)

# --- the engine, tested against high-precision quadrature -------------------
def _numq(expr, kk, dps=40):
    f = sp.lambdify((r, k), expr, 'mpmath')
    with mp.workdps(dps):
        K = mp.mpf(kk)
        pts = [mp.mpf(1)] + [1 + m/K for m in (1, 4, 16, 64, 256, 1024)] + [mp.inf]
        return mp.quad(lambda x: f(x, K), pts)
E1 = lambda a: sp.expint(1, a)
_TESTS = [(r**3*sp.exp(-k*r), 'r^3 e^-kr'),
          (sp.exp(-2*k*r)/r**4, 'e^-2kr / r^4'),
          (r**2*sp.exp(-k*r)*E1(k*r), 'r^2 e^-kr E_1(kr)'),
          (sp.exp(-k*r)*E1(k*r)/r**3, 'e^-kr E_1(kr)/r^3'),
          (r*sp.exp(-3*k*r)*E1(2*k*r), 'r e^-3kr E_1(2kr)'),
          (r*sp.exp(k*r)*E1(3*k*r), 'r e^kr E_1(3kr)'),
          (sp.exp(-k*r)*E1(k*r)**2/r, 'e^-kr E_1(kr)^2 / r'),
          (E1(2*k*r)/r**4, 'E_1(2kr)/r^4'),
          (sp.exp(-k*r)*E1(k*r)*(r - 1/r**2), 'e^-kr E_1(kr) (r - 1/r^2)')]
worst = 0.0
for e, nm in _TESTS:
    sym = mk_symmetrise(Idef(e))
    if sym.has(MKG):
        check(f"engine closes {nm}", False, str(sym)); continue
    fn = sp.lambdify((k,), sym, 'mpmath')
    for kk in (0.7, 3.0):
        with mp.workdps(40):
            got, ref = fn(mp.mpf(kk)), _numq(e, kk)
        worst = max(worst, float(abs(got - ref)/abs(ref)))
check("the engine reproduces 9 test integrals against mpmath quadrature",
      worst < 1e-30, f"worst rel {worst:.1e}")
for e, nm in [(sp.exp(-2*k*r)*E1(k*r)/r, 'e^-2kr E_1(kr)/r'),
              (sp.exp(k*r)*E1(3*k*r)/r**3, 'e^kr E_1(3kr)/r^3'),
              (sp.exp(-k*r)*E1(k*r)**2/r**2, 'e^-kr E_1(kr)^2/r^2'),
              (sp.exp(-k*r)*E1(k*r)*E1(2*k*r)/r**2, 'e^-kr E_1(kr) E_1(2kr)/r^2')]:
    check(f"the engine REFUSES to close {nm} instead of guessing",
          mk_symmetrise(Idef(e)).has(MKG))
_pair = Idef(sp.exp(-k*r)*E1(2*k*r)/r + sp.exp(-2*k*r)*E1(k*r)/r)
check("the cyclic relation is applied: MKG(k,1,2k) + MKG(2k,1,k) = E_1(k)E_1(2k)",
      not mk_symmetrise(_pair).has(MKG)
      and sp.simplify(mk_symmetrise(_pair) - sp.expint(1,k)*sp.expint(1,2*k)) == 0)
_div = Idef(sp.expand((E1(k*r)*r**0 - E1(k*r)*r**0) + sp.exp(-k*r)/r**2))
check("individually divergent rational terms that cancel are integrated, not "
      "reported as a divergence", sp.simplify(_div - sp.expint(2, k)) == 0)


# ============================================================================
head("3.  THE RECIPROCAL REDUCTION -- WHY THE HELMHOLTZ OPERATOR CANCELS")
# ============================================================================
psi1 = sp.exp(-k*(r-1))/r
chi  = r + 1/(2*r**2)
P    = -r**2 + sp.Rational(3, 2)*r - 1/(2*r)
def Dop(A, b):  return sp.diff(r**2*A*sp.diff(b, r), r)/r**2
def Eop(a, B):  return sp.diff(r**2*a*sp.diff(B, r), r)/r**2 - 2*a*B/r**2
T1 = sp.expand(sp.simplify(Dop(chi, psi1)))
T2 = sp.expand(sp.simplify(Eop(psi1, chi)))
dpsi1 = sp.diff(psi1, r)
dPchi = sp.expand(sp.diff(P*chi, r))

print("""  s17 sec 1.2, with n_2 = 1 and m_1^(01) = -psi_1, Phi^(10) = -E0 chi:

    I_2 = INT [ psi_1 (P Phi^(11))' + E0 m_1^(02) (P chi)' - P m_1^(11) psi_1' ] dr
    I_3 = INT [ psi_1 (P Phi^(12))' - m_1^(02) (P Phi^(11))' + E0 m_1^(03)(P chi)'
                - P m_1^(11) psi_2' - P m_1^(12) psi_1' ] dr

  STEP 1.  P(1) = 0, so INT psi_1 (P X)' dr = -INT psi_1' P X dr with NO surface
  term for any X bounded at infinity.  Both potential terms fold into the single
  weight w = -P psi_1'.

  STEP 2 -- the step that makes the whole thing work.  Write
  Sigma_N = Phi^(1N) + m_1^(1N).  Poisson is L_1 Phi^(1N) = -kappa^2 m_1^(1N),
  the rung is (L_1 - kappa^2) m_1^(1N) = S_N, so

      L_1 Sigma_N = -kappa^2 m_1^(1N) + kappa^2 m_1^(1N) + S_N = S_N .

  THE MODIFIED HELMHOLTZ OPERATOR CANCELS OUT of the combination the velocity
  needs.  Sigma_N obeys the PURE L_1 equation, whose kernel {r^-2, r} is
  elementary.  That is why an answer in E_n exists at all, and it says the
  closure is controlled by Poisson, not by the screening.

  STEP 3.  Define Omega by  L_1 Omega = -P psi_1'/r^2,  Omega'(1) = 0, Omega -> 0.
  Green's second identity in the measure r^2 dr gives

      INT_1^oo w Sigma_N dr = INT_1^oo r^2 Omega S_N dr + Omega(1) Sigma_N'(1) .

  Omega is ONE universal function of (kappa, r), the same at every order, and its
  source is elementary.  Everything below is this identity applied twice.""")

what = sp.expand(sp.simplify(-P*dpsi1/r**2))
Om = sp.expand(reduce_E(solve_L1(what, sp.Integer(0))))
Om1 = sp.simplify(reduce_E(Om.subs(r, 1)))
dOm = sp.diff(Om, r)
check("Omega has no unresolved marker -- its source is elementary", not Om.has(MKG))
check("Omega satisfies L_1 Omega = -P psi_1'/r^2 IDENTICALLY",
      sp.simplify(reduce_E(L1(Om) - what)) == 0)
check("Omega'(1) = 0 exactly", sp.simplify(reduce_E(dOm.subs(r, 1))) == 0)
_omf = sp.lambdify((r, k), Om, 'mpmath')
with mp.workdps(40):
    _rq = [_omf(mp.mpf(10)**j, mp.mpf(2))*mp.mpf(10)**(2*j) for j in (3, 4, 5)]
check("Omega decays like B/r^2: r^2 Omega converges at r = 1e3, 1e4, 1e5",
      float(abs(_rq[2]-_rq[1])/abs(_rq[2])) < 1e-8,
      f"r^2 Omega -> {mp.nstr(_rq[2], 12)} at kappa = 2")
check("P(1) = 0, chi'(1) = 0, psi_1'(1) = -(1+kappa) -- the surface data used below",
      sp.simplify(P.subs(r, 1)) == 0
      and sp.simplify(sp.diff(chi, r).subs(r, 1)) == 0
      and sp.simplify(dpsi1.subs(r, 1) + (1+k)) == 0)
_u = sp.exp(-k*(r-1))/r**2 + 1/r**2
check("Green's 2nd identity in the measure r^2 dr, verified as an identity",
      sp.simplify(sp.diff(sp.expand(r**2*(Om*sp.diff(_u, r) - _u*dOm)), r)
                  - r**2*(Om*L1(_u) - _u*L1(Om))) == 0)

# the equilibrium fields, in the closed forms s17 established
E2f = lambda a: sp.expint(2, a)
psi2h = ((k*sp.exp(2*k)/4)*(sp.exp(-k*r)*(E1(k) - E1(k*r)) + sp.exp(k*r)*E1(3*k*r))
         - (k/4)*sp.exp(4*k)*E1(3*k)*sp.exp(-k*r))/r            # psi_2 / n_3
psi3h = (-(k*sp.exp(3*k)/12)*(sp.exp(-k*r)*(E2f(2*k) - E2f(2*k*r)/r)
                              + sp.exp(k*r)*E2f(4*k*r)/r)
         + (k/12)*sp.exp(5*k)*E2f(4*k)*sp.exp(-k*r))/r          # psi_3 / n_4 at n_3 = 0
dpsi2h = sp.diff(psi2h, r)
check("psi_2/n_3 solves (L_0-k^2)psi_2 = -(1/2)k^2 n_3 psi_1^2 with psi_2(1) = 0",
      sp.simplify(reduce_E(L0(psi2h) - k**2*psi2h + sp.Rational(1,2)*k**2*psi1**2)) == 0
      and sp.simplify(reduce_E(psi2h.subs(r, 1))) == 0)
check("psi_3/n_4 (n_3 = 0) solves its ODE with psi_3(1) = 0",
      sp.simplify(reduce_E(L0(psi3h) - k**2*psi3h - sp.Rational(1,6)*k**2*psi1**3)) == 0
      and sp.simplify(reduce_E(psi3h.subs(r, 1))) == 0)

# ============================================================================
head("4.  THE THREE LOADINGS AND THE REDUCED I_2, I_3")
# ============================================================================
print("""  s17 extracts the seven functions from three unit loadings of (g_2, g_3, E0),
  n_2 = 1, JFM's mixed convention.  The fields are

    (L_1-k^2) F_1 = -(g_2 T_1 + n_3 E0 T_2) ,   F_1'(1) = (3/2) g_2 (1+k)
    L_1 H   = -k^2 F_1 ,                         H'(1) = 0
    L_1 F_2 = n_3 k^2 F_1 - (g_3 T_1 + n_4 E0 T_2),  F_2'(1) = (3/2) g_3 (1+k)
    (L_1-k^2) G_1 = -srcG ,  G_1'(1) = F_2(1)(1+k) - (3/2) g_2 psi_2'(1)
    L_1 H_2 = -k^2 G_1 ,                         H_2'(1) = 0
    srcG = D[F_2,psi_1] + g_2 D[chi,psi_2] - n_3 E[psi_1,H] - E0 E[a*,chi],
    a* = (1/2) n_4 psi_1^2 - n_3 psi_2,  T_1 = D[chi,psi_1], T_2 = E[psi_1,chi],
    F_1 = m_1^(11), H = Phi^(11), F_2 = m_2^(11), G_1 = m_1^(12), H_2 = Phi^(12).

  Applying section 3 and integrating every D and E by parts -- P(1) = 0,
  chi'(1) = 0, Omega'(1) = 0, H'(1) = 0 kill four surface terms, and the two that
  survive cancel exactly against Omega(1) G_1'(1) -- gives

    I_2 = INT r^2 Omega S_F dr + (3/2) g_2 (1+k) Omega(1)
          + E0 INT m_1^(02) (P chi)' dr ,     S_F = -(g_2 T_1 + n_3 E0 T_2)

    I_3 = INT Omega' r^2 psi_1' F_2 + g_2 INT Omega' r^2 chi psi_2'
          + INT [ n_3 (Omega' r^2 psi_1)' - 2 n_3 Omega psi_1 + (m_1^(02))' P ] H
          - E0 INT [ Omega' r^2 a* chi' + 2 Omega a* chi ]
          - INT P F_1 psi_2' + E0 INT m_1^(03) (P chi)' .

  G_1 and H_2 never have to be solved.  Neither does psi_3, once the same
  identity is used a third time on (L_0 - kappa^2) in section 12.""")
_F2v, _dp2, _g2 = sp.symbols('F2_1 dpsi2_1 g_2')
check("the two surviving surface terms cancel Omega(1) G_1'(1) EXACTLY",
      sp.simplify(-_F2v*Om1*(1+k) + sp.Rational(3,2)*_g2*Om1*_dp2
                  + Om1*(_F2v*(1+k) - sp.Rational(3,2)*_g2*_dp2)) == 0)

# ============================================================================
head("5.  NUMERICAL EVALUATION OF A MARKER, AND A TRAP THAT COST THIS SESSION")
# ============================================================================
print("""  Where a coefficient does not close it is still an EXACT expression: closed form
  plus known coefficients times markers.  Checking it against s17 means evaluating
  the markers, and they must be evaluated in the SCALED variable:

    MKG(a,1,b_1..b_p) = e^{-L} INT_0^oo e^{-w} PROD_i Et(b_i(1+w/L)) / (1+w/L) dw / L
    with L = a + SUM b_i  and  Et(u) = e^u E_1(u).

  TRAP, measured, not anticipated.  Integrating the raw e^{-ar}E_1(br)/r instead
  plateaus near ELEVEN digits however large mp.dps is, because tanh-sinh is asked
  to resolve a function whose values are ~1e-136 at kappa = 100.  Eleven digits is
  not enough -- the closed part and the marker term cancel to about ten digits
  there -- and gamma_3 came out WRONG BY A FACTOR OF SEVEN at kappa = 100 while
  looking perfectly stable under mp.dps 30 -> 70.  Same family as s07's trap.""")

def mkg_value(f, K, dps):
    a, x = f.args[0], f.args[1]
    bs = list(f.args[2:])
    d = dps + 15
    with mp.workdps(d):
        A = mp.mpf(str(sp.N(a.subs(k, K), d)))
        B = [mp.mpf(str(sp.N(b.subs(k, K), d))) for b in bs]
        X = mp.mpf(str(sp.N(x, d)))
        lam = A + sum(B)
        Et = lambda u: mp.e**u*mp.expint(1, u)
        L = d*mp.log(10) + 30
        def g(w):
            s = X + w/lam
            out = mp.mpf(1)/s
            for b in B:
                out *= Et(b*s)
            return mp.e**(-w)*out/lam
        pts = [mp.mpf(0)] + [m for m in (1, 4, 16, 64, 256) if m < L] + [L]
        return +(mp.e**(-lam*X)*mp.quad(g, pts))

_NUMC = {}
def numeval(expr, K, dps):
    e = sp.expand(expr)
    mks = sorted(e.atoms(MKG), key=sp.srepr)
    key = sp.srepr(e)
    if key not in _NUMC:
        syms = [sp.Symbol('_m%d' % i) for i in range(len(mks))]
        _NUMC[key] = sp.lambdify([k] + syms, e.subs(dict(zip(mks, syms))), 'mpmath')
    with mp.workdps(dps):
        return +_NUMC[key](mp.mpf(str(K)),
                           *[mkg_value(f, mp.mpf(str(K)), dps) for f in mks])

_sc, _raw = [], []
for K in (0.5, 3.0, 10.0):
    _sc.append(mkg_value(MKG(k, sp.Integer(1), 2*k), mp.mpf(K), 40))
    with mp.workdps(40):
        _raw.append(mp.quad(lambda s: mp.e**(-K*s)*mp.expint(1, 2*K*s)/s,
                            [1] + [1 + m/(3*K) for m in (1, 4, 16, 64)] + [mp.inf]))
check("the scaled marker quadrature agrees with the raw one where the raw one "
      "still works (kappa = 0.5, 3, 10)",
      max(float(abs(a-b)/abs(b)) for a, b in zip(_sc, _raw)) < 1e-30,
      f"worst rel {max(float(abs(a-b)/abs(b)) for a,b in zip(_sc,_raw)):.1e}")
_v1 = mkg_value(MKG(k, sp.Integer(1), 2*k), mp.mpf(100), 40)
_v2 = mkg_value(MKG(k, sp.Integer(1), 2*k), mp.mpf(100), 140)
check("the scaled marker is mp.dps-independent at kappa = 100 (40 vs 140 digits)",
      float(abs(_v1-_v2)/abs(_v2)) < 1e-30, f"rel {float(abs(_v1-_v2)/abs(_v2)):.1e}")

C14 = {}
def _dps(kk):
    """working digits.  The SCALED marker never forms a number of size e^{-3k},
    so what sets this is only the cancellation among O(1) terms, not kappa.
    Every report below re-runs at 1.7x these digits and requires agreement, so
    the rule is CHECKED rather than trusted."""
    return int(40 + 0.5*kk)

def report(name, expr, dpsfun=_dps):
    """C14 for one coefficient, on s17's own kappa grid."""
    idx = NAMES.index(name)
    worst, worst_dps = 0.0, 0.0
    for kk in sorted(S17):
        got = numeval(expr, kk, dpsfun(kk))
        hi = numeval(expr, kk, int(1.7*dpsfun(kk)))
        worst_dps = max(worst_dps, float(abs(got - hi)/abs(hi)) if hi != 0 else 0.0)
        if isinstance(got, mp.mpc):
            re_, im_ = mp.re(got), mp.im(got)
            rel_im = float(abs(im_)/abs(re_)) if re_ != 0 else float('inf')
            if rel_im > 1e-20:
                check(f"C14 for {name}: the Ei-type markers' imaginary parts cancel",
                      False, f"Im/Re = {rel_im:.1e} at kappa = {kk}")
            got = re_
        ref = S17[kk][idx]
        rel = abs(float(got) - ref)/abs(ref)
        worst = max(worst, rel)
        print(f"      kappa = {kk:<7g}  ours {mp.nstr(got, 12):>22}   s17 {ref:13.6e}"
              f"   rel {rel:.2e}")
    check(f"C14 for {name}: agrees with s17 at every kappa, requirement < 0.1%",
          worst < 1e-3, f"worst rel {worst:.1e}  (s17 prints 7 digits: 1e-7 is the floor)")
    check(f"and the evaluation of {name} is mp.dps-independent (x1.7 digits)",
          worst_dps < 1e-15, f"worst change {worst_dps:.1e}")
    C14[name] = worst
    return worst

def markers_of(e):
    return sorted(set(map(str, sp.expand(e).atoms(MKG))))

def nonzero_coeff(e, m, grid=(0.3, 1.0, 4.0, 20.0)):
    """is the coefficient of marker m nonzero?

    Numeric first, but PRECISION-AWARE: these coefficients are sums of terms of
    size e^{3 kappa} and a coefficient that is identically zero evaluates to
    cancellation noise, not to 0.0.  So each value is computed at 60 and at 160
    digits: a genuine value is unchanged, noise shrinks with the working
    precision.  Only when every grid point looks like noise do we pay for
    sp.simplify, which is the slowest call in this script."""
    c = sp.expand(e).coeff(m)
    if c == 0:
        return False, sp.Integer(0)
    f = sp.lambdify((k,), c, 'mpmath')
    for x in grid:
        with mp.workdps(60):
            v1 = f(mp.mpf(x))
        with mp.workdps(160):
            v2 = f(mp.mpf(x))
        if v2 != 0 and abs(v1 - v2) < mp.mpf('1e-20')*abs(v2):
            return True, (sp.simplify(c) if sp.count_ops(c) < 400 else c)
    cs = sp.simplify(c)
    return cs != 0, cs

# ============================================================================
head("6.  J -- CLOSED FORM, AND IT RE-DERIVES Theta_1")
# ============================================================================
print("""  J = -INT_1^oo psi_1 (P chi)' dr needs no field at all (s17: m_1^(10) = 0 for
  every mixture), and (P chi)' = -3r^2 + 3r - 3/(4r^2) + 3/(4r^4), so

      J = INT_1^oo e^{-k(r-1)} [ 3r - 3 + 3/(4r^3) - 3/(4r^5) ] dr .""")
Jc = sp.simplify(reduce_E(-Idef(sp.expand(psi1*dPchi))))
check("J closes -- no marker", not Jc.has(MKG))
print("\n  J(kappa) =", sp.factor(sp.simplify(Jc)))
print("""
  so, reduced to a SINGLE exponential integral, Henry's function is

      Theta_1 = [ 96 + 6k^2 - 10k^3 - k^4 + k^5 - k^4(k^2-12) e^k E_1(k) ] / 144 ,

  which is JFM (3.72) and KW (21a) with the E_5, E_7 structure collapsed.  The
  factor k^2 - 12 recurs in every marker coefficient below, and this is where it
  comes from.""")
Th1_s05 = sp.Rational(2,3) + k**2/6*sp.exp(k)*(sp.expint(3,k) - sp.expint(5,k))
Th1_kw  = 1 - sp.exp(k)*(5*sp.expint(7,k) - 2*sp.expint(5,k))
Th1_red = (96 + 6*k**2 - 10*k**3 - k**4 + k**5 - k**4*(k**2-12)*sp.exp(k)*E1(k))/144
check("(2k^2/9) J == the s05 closed form 2/3 + (k^2/6)e^k[E_3-E_5], SYMBOLICALLY",
      sp.simplify(reduce_E(sp.Rational(2,9)*k**2*Jc - Th1_s05)) == 0)
check("(2k^2/9) J == KW (21a) 1 - e^x[5E_7(x)-2E_5(x)], SYMBOLICALLY",
      sp.simplify(reduce_E(sp.Rational(2,9)*k**2*Jc - Th1_kw)) == 0)
check("the single-E_1 form of Theta_1 printed above is exactly that, SYMBOLICALLY",
      sp.simplify(sp.Rational(2,9)*k**2*Jc - Th1_red) == 0)
report('J', Jc)
VERDICT['J'] = 'CLOSED'

# ============================================================================
head("7.  a_2 -- CLOSED FORM, AND IT RE-DERIVES Theta_2 = KW (21b)")
# ============================================================================
print("""  Loading g_2 = 1, g_3 = E0 = 0.  Section 4 gives, with NO field solved:

      a_2 = -INT_1^oo r^2 Omega T_1 dr + (3/2)(1+kappa) Omega(1) .

  That is the whole content of a_2: the O(eps zt^2) mobility is one quadrature of
  the universal adjoint field against the SAME source T_1 that drives O(eps zt).""")
a2 = sp.expand(reduce_E(-Idef(sp.expand(r**2*Om*T1)) + sp.Rational(3,2)*Om1*(1+k)))
check("a_2 closes -- no marker", not a2.has(MKG))
print(f"\n  a_2 has {sp.count_ops(a2)} operations and lives in the ring")
print("      { rational(kappa), e^k E_1(k), e^{2k} E_1(2k), e^{2k} E_1(k)^2 }.")
print("\n  3840 kappa a_2(kappa) =")
print("   ", sp.expand(sp.simplify(a2*3840*k)))
def theta2_kw(x, dps):
    with mp.workdps(dps):
        x = mp.mpf(x); e1, e2 = mp.e**x, mp.e**(2*x)
        E = lambda n, a: mp.expint(n, a)
        return +(1 + mp.mpf(1)/3*e2*(10*E(6, 2*x) + 7*E(8, 2*x))
                 - 40*e2*E(7, x)*(E(3, x) - E(5, x))
                 + mp.mpf(4)/3*e1*(3*E(3, x) + 9*E(4, x) - 7*E(5, x) - 15*E(6, x)))
_a2f = sp.lambdify((k,), a2, 'mpmath')
worst = 0.0
for kk in (0.01, 0.1, 1.0, 10.0, 100.0, 1000.0, float(mp.pi)):
    d = int(50 + 2.5*kk) if kk >= 1 else 60
    with mp.workdps(d):
        got = _a2f(mp.mpf(kk)); ref = 9*theta2_kw(kk, d)/(16*mp.mpf(kk)**2)
        worst = max(worst, float(abs(got - ref)/abs(ref)))
check("a_2 == 9 Theta_2/(16 kappa^2), Theta_2 = KW (21b), kappa in [1e-2,1e3] and pi",
      worst < 1e-25, f"worst rel {worst:.1e}")
print("""      => an INDEPENDENT derivation of Keh & Wei's Theta_2.  Their (21b) carries
         E_6(2x), E_8(2x), E_7(x)[E_3(x)-E_5(x)] and four E_n(x); the adjoint
         route needs only E_1(k), E_1(2k) and E_1(k)^2.""")
report('a_2', a2)
VERDICT['a_2'] = 'CLOSED'

# ============================================================================
head("8.  b_3 -- CLOSED FORM.  NEW: NO PUBLISHED COUNTERPART EXISTS")
# ============================================================================
print("""  Loading g_3 = 1, g_2 = E0 = 0.  Then F_1 = 0 and H = 0 identically (both
  sources and both Neumann data vanish, and L_1 - k^2 has no decaying kernel
  element with f'(1) = 0), psi_2 never enters, and section 4 collapses to ONE
  term after the F_2(1) surface terms cancel:

      b_3 = INT_1^oo Omega' r^2 psi_1' F_2 dr,  L_1 F_2 = -T_1, F_2'(1) = (3/2)(1+k).

  F_2 is the same problem Omega solves with a different source, so it closes; and
  the integrand pairs E_1(kr) from Omega with E_1(kr) from F_2 -- the SAME
  argument -- so the marker is MKG(k,1,k,..) = E_1(k)^{p+1}/(p+1).  That is
  precisely why b_3 closes and beta_2 does not.""")
F2b = sp.expand(reduce_E(solve_L1(-T1, sp.Rational(3, 2)*(1+k))))
check("F_2 (the g_3 loading) closes -- no marker", not F2b.has(MKG))
check("F_2 satisfies L_1 F_2 = -T_1 identically and F_2'(1) = (3/2)(1+kappa)",
      sp.simplify(reduce_E(L1(F2b) + T1)) == 0
      and sp.simplify(reduce_E(sp.diff(F2b, r).subs(r, 1) - sp.Rational(3,2)*(1+k))) == 0)
b3 = sp.expand(mk_symmetrise(Idef(sp.expand(reduce_E(dOm*r**2*dpsi1*F2b)))))
check("b_3 closes -- no marker survives", not b3.has(MKG), f"{sp.count_ops(b3)} operations")
report('b_3', b3)
VERDICT['b_3'] = 'CLOSED'
print("""      JFM and Keh & Wei both stop at zeta^2, so b_3 has NO published
      counterpart; this agreement is with s17's numerics alone.""")

# ============================================================================
head("9.  beta_2 -- NOT CLOSED.  ONE IRREDUCIBLE INTEGRAL, NAMED AND PRICED")
# ============================================================================
print("""  Loading E0 = 1, g_2 = g_3 = 0, and b_2 = n_3 beta_2; F_1'(1) = 0 so the
  Omega(1) term drops:

      beta_2 = -INT r^2 Omega T_2 dr + INT [ (1/2)psi_1^2 - psi_2/n_3 ](P chi)' dr.

  The first two pieces close.  The third does not: psi_2 carries e^{kr}E_1(3kr),
  the GROWING half of its Green's function, and (P chi)' carries r^-2 and r^-4,
  so the reduction lands on m = -1 with a = -kappa, b = 3 kappa.""")
_b2A = -Idef(sp.expand(r**2*Om*T2))
_b2B = Idef(sp.expand(sp.Rational(1,2)*psi1**2*dPchi))
_b2C = mk_symmetrise(Idef(sp.expand(reduce_E(psi2h*dPchi))))
check("the Omega.T_2 piece of beta_2 closes", not sp.expand(_b2A).has(MKG))
check("the psi_1^2 piece of beta_2 closes", not sp.expand(_b2B).has(MKG))
check("the psi_2 piece of beta_2 does NOT close", sp.expand(_b2C).has(MKG))
beta2 = sp.expand(reduce_E(_b2A + _b2B - _b2C))
_mk = sorted(beta2.atoms(MKG), key=str)
check("beta_2 leaves exactly one irreducible marker",
      len(_mk) == 1 and str(_mk[0]) == 'MKG(-kappa, 1, 3*kappa)', f"{markers_of(beta2)}")
_nz, _cM = nonzero_coeff(beta2, _mk[0])
check("its coefficient is NOT zero, so the non-closure is real, not an artefact",
      _nz, f"coefficient = {sp.factor(_cM)}")
print(f"""
  beta_2 = [closed form] - kappa^3 (kappa^2 - 12) e^{{2k}}/128 * MKG(-k,1,3k),
  MKG(-k,1,3k) = INT_1^oo e^{{kr}}E_1(3kr)/r dr = INT_{{2k}}^oo E_1(u)/(u+k) du,
  d/dk MKG(-k,1,3k) = -e^{{k}} E_1(3k)/k -- elementary, while MKG is not.

  kappa^2 - 12 is the E_1 coefficient of Henry's function (section 6), so beta_2
  DOES close, in elementary functions and E_1, at kappa = 2 sqrt(3) = 3.4641...
  and nowhere else.""")
check("the coefficient vanishes at kappa = 2 sqrt(3), where beta_2 closes",
      sp.simplify(_cM.subs(k, 2*sp.sqrt(3))) == 0)
report('beta_2', beta2)
VERDICT['beta_2'] = 'NOT CLOSED: 1 marker'

# ============================================================================
head("10.  gamma_3 -- NOT CLOSED.  TWO IRREDUCIBLE INTEGRALS")
# ============================================================================
print("""  Loading E0 = 1 at n_3 = 0, so psi_2 = 0, F_1 = 0, H = 0, m_1^(02) = 0 and
  c_3 = n_4 gamma_3.  Section 4 collapses to

      gamma_3 = INT Omega' r^2 psi_1' F2h - INT Omega' r^2 (1/2)psi_1^2 chi'
                - INT Omega psi_1^2 chi + INT [ -(1/6)psi_1^3 - psi_3/n_4 ](P chi)'

  with L_1 F2h = -T_2, F2h'(1) = 0.  The first four close; psi_3 does not.  Its
  growing half carries e^{kr}E_2(4kr) and its decaying half e^{-kr}E_2(2kr)/r,
  and neither E_1 argument matches its own exponential.""")
F2h = sp.expand(reduce_E(solve_L1(-T2, sp.Integer(0))))
check("F2h (the E0 loading at n_3 = 0) closes and solves L_1 F2h = -T_2, F2h'(1)=0",
      not F2h.has(MKG) and sp.simplify(reduce_E(L1(F2h) + T2)) == 0
      and sp.simplify(reduce_E(sp.diff(F2h, r).subs(r, 1))) == 0)
gamma3 = 0
for _e in [dOm*r**2*dpsi1*F2h,
           -dOm*r**2*sp.Rational(1,2)*psi1**2*sp.diff(chi, r),
           -Om*psi1**2*chi,
           -sp.Rational(1,6)*psi1**3*dPchi,
           -psi3h*dPchi]:
    gamma3 = sp.expand(gamma3 + Idef(sp.expand(reduce_E(_e))))
gamma3 = sp.expand(mk_symmetrise(gamma3))
_mk3 = sorted(gamma3.atoms(MKG), key=str)
check("gamma_3 leaves exactly two irreducible markers", len(_mk3) == 2,
      f"{markers_of(gamma3)}")
for m in _mk3:
    _nz, _c = nonzero_coeff(gamma3, m)
    check(f"the coefficient of {m} is nonzero", _nz,
          f"{sp.factor(_c) if sp.count_ops(_c) < 400 else '(large; not factored)'}")
print("""      In the u variable the two are INT_{3k}^oo E_1(u)/(u-k) du and
      INT_{3k}^oo E_1(u)/(u+k) du -- the same family as beta_2's, with the same
      kappa^2 - 12 prefactor, so gamma_3 also closes at kappa = 2 sqrt(3).""")
report('gamma_3', gamma3)
VERDICT['gamma_3'] = 'NOT CLOSED: 2 markers'

# ============================================================================
head("11.  alpha_3 -- NOT CLOSED.  TWO MARKERS, AND A FIELD THAT SURPRISED ME")
# ============================================================================
print("""  Loading g_2 = 1, g_3 = E0 = 0, a_3 = n_3 alpha_3.  Two simplifications first.

  (i)  L_1 (F_2 + n_3 H) = n_3 k^2 F_1 - n_3 k^2 F_1 = 0 with (F_2+n_3H)'(1) = 0,
       and L_1 u = 0 decaying is u = c/r^2 with u'(1) = -2c, so  F_2 = -n_3 H
       EXACTLY.  m_2^(11) is not an independent field in this loading.
  (ii) NOT PREDICTED, and it is the reason alpha_3 gets as far as it does:
       m_1^(11) = F_1 is ELEMENTARY.  (L_1-k^2) f = -T_1 should leave
       e^{kr}E_1(2kr) through the growing kernel, and it does not -- those pieces
       cancel identically.  So does Phi^(11) = H, up to E_1(kr).

  Then alpha_3 = INT omega_H H + INT Omega' r^2 chi psi_2h' - INT P F_1 psi_2h',
  omega_H = -Omega' r^2 psi_1' + (Omega' r^2 psi_1)' - 2 Omega psi_1
            + ((1/2)psi_1^2 - psi_2h)' P ,  psi_2h = psi_2/n_3.""")
F1a = sp.expand(reduce_E(solve_helm(-T1, sp.Rational(3, 2)*(1+k))))
_F1s = sp.simplify(F1a)
check("F_1 = m_1^(11) is ELEMENTARY IN r -- no E_1 with an r-dependent argument",
      not F1a.has(MKG)
      and not any(f.args[1].has(r) for f in F1a.atoms(sp.expint)),
      f"{sp.count_ops(F1a)} operations before simplify")
check("and in fact the E_1(2 kappa) CONSTANTS cancel too, leaving "
      "e^{-k(r-1)} times a Laurent polynomial with rational coefficients",
      not _F1s.has(sp.expint), f"F_1 = {_F1s}")
check("F_1 satisfies (L_1-k^2)F_1 = -T_1 and F_1'(1) = (3/2)(1+kappa)",
      sp.simplify(reduce_E(L1(F1a) - k**2*F1a + T1)) == 0
      and sp.simplify(reduce_E(sp.diff(F1a, r).subs(r,1) - sp.Rational(3,2)*(1+k))) == 0)
Ha = sp.expand(reduce_E(solve_L1(-k**2*F1a, sp.Integer(0))))
check("H = Phi^(11) closes and satisfies L_1 H = -k^2 F_1, H'(1) = 0",
      not Ha.has(MKG) and sp.simplify(reduce_E(L1(Ha) + k**2*F1a)) == 0
      and sp.simplify(reduce_E(sp.diff(Ha, r).subs(r, 1))) == 0)
_wel = sp.expand(reduce_E(-dOm*r**2*dpsi1 + sp.diff(dOm*r**2*psi1, r) - 2*Om*psi1
                          + sp.diff(sp.Rational(1,2)*psi1**2, r)*P))
alpha3 = 0
_a3parts = [("the psi_2-free part of INT omega_H H", _wel*Ha),
            ("INT (-P psi_2h') H",                   -dpsi2h*P*Ha),
            ("INT Omega' r^2 chi psi_2h'",           dOm*r**2*chi*dpsi2h),
            ("-INT P F_1 psi_2h'",                   -P*F1a*dpsi2h)]
for _nm, _e in _a3parts:
    _v = mk_symmetrise(Idef(sp.expand(reduce_E(_e))))
    print(f"      {_nm:40s} -> {markers_of(_v) or 'CLOSED'}")
    alpha3 = sp.expand(alpha3 + _v)
alpha3 = sp.expand(mk_symmetrise(alpha3))
check("the psi_2-free part of alpha_3 closes",
      not sp.expand(mk_symmetrise(Idef(sp.expand(reduce_E(_wel*Ha))))).has(MKG))
_mk4 = sorted(alpha3.atoms(MKG), key=str)
_live = [m for m in _mk4 if nonzero_coeff(alpha3, m)[0]]
check("alpha_3 leaves three markers, and ONE of them cancels",
      len(_mk4) == 3 and len(_live) == 2, f"live: {[str(m) for m in _live]}")
for m in _mk4:
    _nz, _c = nonzero_coeff(alpha3, m)
    _cs = ('ZERO' if not _nz else
           (sp.factor(_c) if sp.count_ops(_c) < 400 else '(large; not factored)'))
    print(f"      coefficient of {str(m):26s} : {_cs}")
_cA = sp.expand(alpha3).coeff(MKG(2*k, sp.Integer(1), k))
_guess = k**4*(4*k**2 + 75)*sp.exp(3*k)/240
_fa, _fg = sp.lambdify((k,), _cA, 'mpmath'), sp.lambdify((k,), _guess, 'mpmath')
with mp.workdps(80):
    _w = max(float(abs(_fa(mp.mpf(x)) - _fg(mp.mpf(x)))/abs(_fg(mp.mpf(x))))
             for x in (0.3, 1.0, 4.0, 20.0))
check("the coefficient of MKG(2k,1,k) in alpha_3 is k^4 (4k^2+75) e^{3k}/240",
      _w < 1e-40, f"worst rel {_w:.1e}")
# free it: the lambdified form of that coefficient is large, and holding it across
# the delta_3 evaluation below pushed one run of this script from 8 min to 4 h.
del _cA, _fa, _fg
gc.collect()
print("""      MKG(0,1,3k) = INT_1^oo E_1(3kr)/r dr drops out.  The two that survive
      are MKG(2k,1,k) and MKG(-k,1,3k), the same family as beta_2's.  The mixed
      products E_1(kr)E_1(3kr) that the integrands DO contain cancel at m = -1;
      they do not survive into alpha_3.""")
report('alpha_3', alpha3)
VERDICT['alpha_3'] = 'NOT CLOSED: 2 markers'

# ============================================================================
head("12.  delta_3 -- NOT CLOSED.  NINE MARKERS, THREE OF THEM NEW IN KIND")
# ============================================================================
print("""  Loading E0 = 1, coefficient of n_3^2, so F_1 = n_3 F1h, H = n_3 Hh,
  F_2's n_3^2 part = -Hh (same argument as section 11), psi_2 = n_3 psi_2h and
  psi_3's n_3^2 part solves (L_0-k^2)psi_3^[2] = -k^2 psi_1 psi_2h, psi_3^[2](1)=0.

  s17 found NO elementary closed form for psi_3 at n_3 != 0 and claimed none.
  It is not needed: psi_3^[2] enters delta_3 only through INT (P chi)' psi_3^[2],
  and the SAME reciprocal identity on (L_0 - kappa^2) removes it.  With
  (L_0-k^2) Ups = (P chi)'/r^2, Ups(1) = 0, Ups -> 0, and psi_3^[2](1) = 0, both
  surface terms vanish and

      INT (P chi)' psi_3^[2] dr = -kappa^2 INT r^2 Ups psi_1 psi_2h dr .

  Ups has an elementary source, so it closes -- in Ei, i.e. E_1 of a NEGATIVE
  argument, because the growing half of its Green's function meets r^-3 and r^-5.
  That is what puts three markers of a new kind into delta_3.""")
F1h = sp.expand(reduce_E(solve_helm(-T2, sp.Integer(0))))
Hh  = sp.expand(reduce_E(solve_L1(-k**2*F1h, sp.Integer(0))))
Ups = sp.expand(reduce_E(solve_L0helm_zero(dPchi/r**2)))
check("F1h, Hh and Upsilon all close",
      not (F1h.has(MKG) or Hh.has(MKG) or Ups.has(MKG)))
check("F1h solves (L_1-k^2)F1h = -T_2 with F1h'(1) = 0",
      sp.simplify(reduce_E(L1(F1h) - k**2*F1h + T2)) == 0
      and sp.simplify(reduce_E(sp.diff(F1h, r).subs(r, 1))) == 0)
check("Hh solves L_1 Hh = -k^2 F1h with Hh'(1) = 0",
      sp.simplify(reduce_E(L1(Hh) + k**2*F1h)) == 0
      and sp.simplify(reduce_E(sp.diff(Hh, r).subs(r, 1))) == 0)
check("Upsilon solves (L_0-k^2)Ups = (P chi)'/r^2 with Ups(1) = 0",
      sp.simplify(reduce_E(L0(Ups) - k**2*Ups - dPchi/r**2)) == 0
      and sp.simplify(reduce_E(Ups.subs(r, 1))) == 0)
delta3 = 0
_d3parts = [("-INT Omega' r^2 psi_1' Hh",                 -dOm*r**2*dpsi1*Hh),
            ("INT [(Omega' r^2 psi_1)' - 2 Omega psi_1] Hh",
             (sp.diff(dOm*r**2*psi1, r) - 2*Om*psi1)*Hh),
            ("INT ((1/2)psi_1^2 - psi_2h)' P Hh",
             sp.diff(sp.Rational(1,2)*psi1**2 - psi2h, r)*P*Hh),
            ("-INT P F1h psi_2h'",                        -P*F1h*dpsi2h),
            ("INT Omega' r^2 psi_2h chi' + 2 Omega psi_2h chi",
             dOm*r**2*psi2h*sp.diff(chi, r) + 2*Om*psi2h*chi),
            ("INT psi_1 psi_2h (P chi)'",                 psi1*psi2h*dPchi),
            ("+k^2 INT r^2 Ups psi_1 psi_2h  [= -INT psi_3^[2] (P chi)']",
             k**2*r**2*Ups*psi1*psi2h)]
for _nm, _e in _d3parts:
    _v = mk_symmetrise(Idef(sp.expand(reduce_E(_e))))
    print(f"      {_nm[:52]:54s} -> {len(_v.atoms(MKG))} markers")
    delta3 = sp.expand(delta3 + _v)
delta3 = sp.expand(mk_symmetrise(delta3))
_mk5 = sorted(delta3.atoms(MKG), key=str)
check("delta_3 leaves nine irreducible markers", len(_mk5) == 9,
      f"{len(_mk5)}: {markers_of(delta3)}")
_two = [m for m in _mk5 if len(m.args) == 4]
_neg = [m for m in _mk5 if any(sp.simplify(b/k) < 0 for b in m.args[2:])]
check("three of them carry TWO different E_1 arguments -- a strictly harder "
      "obstruction than beta_2's", len(_two) == 3, f"{[str(m) for m in _two]}")
check("three of them carry E_1 of a NEGATIVE argument, i.e. Ei, from Upsilon",
      len(_neg) == 3, f"{[str(m) for m in _neg]}")
check("every one of the nine has a nonzero coefficient",
      all(nonzero_coeff(delta3, m)[0] for m in _mk5))
report('delta_3', delta3)
VERDICT['delta_3'] = 'NOT CLOSED: 9 markers'
print("""      The imaginary parts of the Ei-type markers cancel identically -- the
      report above takes the real part only after checking that Im/Re is zero to
      the working precision, and it is.""")

# ============================================================================
head("13.  C14 -- THE VERDICT TABLE")
# ============================================================================
print("""  C14, verbatim: "any analytical solution agrees with the numerics -- evaluate
  both on the same kappa grid; require < 0.1%.  If no closed form is found, say so
  plainly and record what blocked it."

  Both halves are discharged.  Every one of the seven is now an EXACT expression
  and every one agrees with s17 to the last digit s17 printed.  Three are closed
  forms.  Four are not, and what blocks each is named, not gestured at.""")
print()
print(f"  {'function':>9}  {'status':<26} {'worst rel vs s17':>18}")
for nm in NAMES:
    print(f"  {nm:>9}  {VERDICT[nm]:<26} {C14[nm]:18.2e}")
check("C14 first half: every closed form agrees with the numerics to < 0.1% on "
      "s17's own kappa grid", max(C14.values()) < 1e-3,
      f"worst over all seven {max(C14.values()):.1e}")
check("C14 second half: the four that do not close are said so plainly and the "
      "blocking integral is named for each", True,
      "beta_2: MKG(-k,1,3k); gamma_3: +MKG(k,1,2k), MKG(-k,1,4k); "
      "alpha_3: MKG(2k,1,k), MKG(-k,1,3k); delta_3: nine, incl. mixed and Ei")
print("""
  The obstruction is ONE family.  In the u variable every marker is

      N(lo; mu) = INT_lo^oo E_1(u)/(u - mu) du          (one E_1 argument)

  or its two-argument and Ei-argument relatives.  d/dkappa of each is elementary;
  none is in the ring generated by elementary functions and E_n at real multiples
  of kappa, and the only two reductions that exist -- a = b, and the cyclic sum --
  have been applied everywhere they apply.  We have NOT proved that no closed form
  exists; we have shown that none exists in this ring, and that the coefficients
  are nonzero.""")

# ============================================================================
head("14.  ANTI-TAUTOLOGY AUDIT -- SEVEN THINGS THAT MUST FAIL, AND DO")
# ============================================================================
def must_fail(name, ok):
    check("MUST FAIL and does: " + name, not ok)

_a2_nosurf = sp.expand(reduce_E(-Idef(sp.expand(r**2*Om*T1))))
with mp.workdps(60):
    _bad = sp.lambdify((k,), _a2_nosurf, 'mpmath')(mp.mpf(1))
    _good = 9*theta2_kw(1.0, 60)/16
must_fail("dropping the Omega(1) Sigma'(1) surface term from a_2 still gives KW's "
          "Theta_2", float(abs(_bad-_good)/abs(_good)) < 1e-6)
_a2_double = sp.expand(reduce_E(-Idef(sp.expand(r**2*Om*2*T1))
                                + sp.Rational(3,2)*Om1*(1+k)))
with mp.workdps(60):
    _bad = sp.lambdify((k,), _a2_double, 'mpmath')(mp.mpf(1))
must_fail("using JFM's printed (A1) source coefficient 2 instead of 1 "
          "(discrepancy 1) still gives KW's Theta_2",
          float(abs(_bad-_good)/abs(_good)) < 1e-6)
_J_bad = sp.Rational(2,3) + k**2/6*sp.exp(k)*(sp.expint(4, k) - sp.expint(5, k))
with mp.workdps(60):
    must_fail("replacing E_3 by E_4 in Theta_1 still matches KW (21a)",
              float(abs(sp.lambdify((k,), _J_bad - Th1_kw, 'mpmath')(mp.mpf(1)))) < 1e-20)
_b2_nomark = sp.expand(beta2.subs({m: 0 for m in beta2.atoms(MKG)}))
must_fail("dropping beta_2's irreducible marker still reproduces s17",
          abs(float(numeval(_b2_nomark, 1.0, 45)) - S17[1.0][2])/S17[1.0][2] < 1e-3)
_b2_nopsi2 = sp.expand(reduce_E(_b2A + _b2B))
must_fail("dropping psi_2 from beta_2 altogether still reproduces s17",
          abs(float(numeval(_b2_nopsi2, 1.0, 45)) - S17[1.0][2])/S17[1.0][2] < 1e-3)
_g3_nopsi3 = 0
for _e in [dOm*r**2*dpsi1*F2h, -dOm*r**2*sp.Rational(1,2)*psi1**2*sp.diff(chi, r),
           -Om*psi1**2*chi, -sp.Rational(1,6)*psi1**3*dPchi]:
    _g3_nopsi3 = sp.expand(_g3_nopsi3 + Idef(sp.expand(reduce_E(_e))))
must_fail("setting psi_3 = 0 in gamma_3 still reproduces s17",
          abs(float(numeval(mk_symmetrise(_g3_nopsi3), 1.0, 45)) - S17[1.0][5])
          / abs(S17[1.0][5]) < 1e-3)
_d3_nopsi3 = sp.expand(delta3
                       - mk_symmetrise(Idef(sp.expand(reduce_E(k**2*r**2*Ups*psi1*psi2h)))))
_v = numeval(_d3_nopsi3, 1.0, 45)
must_fail("dropping the psi_3^[2] adjoint piece from delta_3 still reproduces s17",
          abs(float(mp.re(_v)) - S17[1.0][6])/abs(S17[1.0][6]) < 1e-3)

# ============================================================================
head("15.  EVERY TERM DROPPED, EVERY LIMIT TAKEN")
# ============================================================================
print("""  DROPPED, and every number above is conditional on all of them.
   1. u . grad c_i at O(Pe) -- Ankur's decision 4, inherited from s10/s17.
   2. The OSMOTIC half of the body force b, dropped by hand on the s05 argument
      that (2.11)-(2.13) need b to decay faster than r^-3; s07 priced it at up to
      670 x Theta_2 with a sign flip.  Every closed form here inherits that.
   3. O(eps^2) and higher; O(zt^4) and higher.
   4. Activity coefficients, ion correlations, finite ion size, dielectric
      decrement, Stern layers, surface conduction, reactions -- model level.
   5. l != 1 in the response and l != 0 in the equilibrium.  s03's completeness
      argument is INHERITED, not re-proved; the weakest link here as in s11-s17.
   6. G_1 = m_1^(12) and H_2 = Phi^(12) are never constructed.  They are not
      dropped -- the reciprocal identity removes them exactly -- but no closed
      form is claimed FOR THEM, and none was attempted.  The same is true of
      psi_3 at n_3 != 0, which section 12 removes rather than solves.
   7. NOTHING is dropped inside the integrals: every reduction in sections 6-12
      is an exact identity, and where it stops it stops at a named marker.

  LIMITS.  eps -> 0 first, keeping O(eps); then zt -> 0, keeping through zt^3.
  NO limit in kappa anywhere: the closed forms are exact in kappa, and the C14
  comparison spans kappa = 0.1 to 100 because that is s17's grid.
  CONVENTION.  JFM's mixed one -- equilibrium at constant potential, response at
  constant charge -- the same as Group A and s17.""")

# ============================================================================
head("16.  OUTCOME")
# ============================================================================
print(f"""  Task 18 asked: attempt the analytical solution, KW-style or by Green's
  function / variation of parameters on the modified Helmholtz operators, and
  report honestly if it does not close.

  It PARTLY closes, and the boundary is sharp.

    J        CLOSED           re-derives Theta_1 (Henry), in ONE E_1
    a_2      CLOSED           re-derives Theta_2 = KW (21b), independently
    b_3      CLOSED           NEW; no published counterpart
    beta_2   NOT CLOSED       1 irreducible integral, coefficient given
    alpha_3  NOT CLOSED       2 irreducible integrals
    gamma_3  NOT CLOSED       2 irreducible integrals
    delta_3  NOT CLOSED       9, three of them of a harder kind

  The structural reason: the velocity needs Phi^(1N) + m_1^(1N), and THAT obeys
  the pure L_1 equation, not the modified Helmholtz one.  So the operator task 18
  names is not the obstacle -- it cancels.  What blocks closure is that psi_2 and
  psi_3, the O(zt^2) and O(zt^3) equilibrium potentials, carry exponential
  integrals whose arguments do not match their own exponentials, and the mobility
  functional then asks for INT E_1(a r) e^{{-b r}} dr / r with a != b.

  {OK} checks passed, {FAIL} failed, {time.time()-T0:.0f} s.""")
print()
print("=" * 78)
print(f"  TOTAL: {OK} passed, {FAIL} failed")
print("=" * 78)
sys.exit(1 if FAIL else 0)


==> anc/1-diffusiophoresis/code/task19_binary.py <==
#!/usr/bin/env python3
"""
P1S19 / task 19 / check C15 -- collapse the MIXTURE result to a binary monovalent
salt and recover Theta_1, Theta_2 from task 7.

C15, verbatim from `checks.md`:
    "the mixture result reduces to the binary result -- collapse to one monovalent
     binary salt; M must return JFM (3.93) with the Theta_1, Theta_2 computed in
     task 7, to numerical tolerance"

WHAT WAS AND WAS NOT ALREADY DONE (see sessions/P1S19-prereg.md sec 0):
  s17 sec 3  checked two conversion IDENTITIES with Theta_1, Theta_2 as SYMBOLS.
  s17 sec 11 ran the numbers at four kappa and its own header says "(FREE -- NOT C15)".
  s18        compared a_2 with KW (21b) and says "C15 -- NOT RUN".
  Never done anywhere: the object C15 names, M.  The mixture deliverable is U as a
  function of grad c_{i,inf} (Ankur's s10 decision); no session has formed
  M = U / |grad log s_inf| from it.  That step is where the factor 2 relating s17's
  2 beta Theta_1, Theta_2/4 to JFM's beta Theta_1, Theta_2/8 has to COME FROM.

THE ROUTE, and why it is not a re-run of s17:
  The binary fields are re-solved here in mpmath at 45-90 digits by variation of
  parameters with CLOSED-FORM moment integrals (every source is a Laurent
  polynomial times an exponential, so every convolution is elementary or E_n).
  s17 solved the same problem in float64 on a graded grid with CubicHermiteSpline
  and an exponential recurrence.  Different arithmetic, different quadrature,
  no shared code.  Agreement to ~50 digits is then evidence, not bookkeeping.

Run:  python3 code/task19_binary.py
"""
import ast, os, sys, time
import sympy as sp
import mpmath as mp

T0 = time.time()
OK = FAIL = 0
def check(name, cond, extra=""):
    global OK, FAIL
    cond = bool(cond)
    OK, FAIL = OK + cond, FAIL + (not cond)
    print(f"  [{'PASS' if cond else 'FAIL'}] {name}" + (f"   {extra}" if extra else ""))
    return cond
def head(t):
    print()
    print("=" * 78)
    print(f"{t}   [{time.time()-T0:.0f} s]")
    print("=" * 78)

HERE = os.path.dirname(os.path.abspath(__file__))

# ============================================================================
head("1.  THE COLLAPSE OF THE PARAMETERS -- symbolic, nothing numerical yet")
# ============================================================================
print("""  The mixture is specified (s10) by the far-field composition through
      n_k = SUM_i z_i^k c_{i,inf} / n_2 ,  d_k = SUM_i z_i^k D_i c_{i,inf} / (D_ref n_2)
      g_k = SUM_i z_i^k gamma_i ,          E0_tilde = h_1/d_2 = SUM_i z_i D_i gamma_i / d_2
  with n_2 = SUM_i z_i^2 c_{i,inf} the scale, so n_2_tilde = 1 and n_1 = 0.
  A binary monovalent salt is z_+ = +1, z_- = -1, c_+ = c_- = c_0.""")

zp, zm, c0, Dp, Dm, gp, gm = sp.symbols('z_+ z_- c_0 D_+ D_- gamma_+ gamma_-',
                                        positive=True)
SUB = {zp: 1, zm: -1}
zs, cs, Ds, gs = [zp, zm], [c0, c0], [Dp, Dm], [gp, gm]
def nk(m):  return sum(zs[i]**m*cs[i] for i in range(2))
def dk(m):  return sum(zs[i]**m*Ds[i]*cs[i] for i in range(2))
def gk(m):  return sum(zs[i]**m*gs[i] for i in range(2))

n2v = sp.simplify(nk(2).subs(SUB))
check("n_2 = SUM z_i^2 c_i = 2 c_0 for a 1:1 salt", sp.simplify(n2v - 2*c0) == 0)
check("n_1 = 0 identically (electroneutrality of the bulk), so the s15 solvability "
      "condition holds", sp.simplify(nk(1).subs(SUB)) == 0)
n3v = sp.simplify(nk(3).subs(SUB)/n2v)
n4v = sp.simplify(nk(4).subs(SUB)/n2v)
check("n_3 = 0", n3v == 0)
check("n_4 = 1", n4v == 1)
d2v = sp.simplify(dk(2).subs(SUB)/n2v)
check("d_2 = (D_+ + D_-)/2", sp.simplify(d2v - (Dp+Dm)/2) == 0)

print("""
  The IMPOSED gradient.  (T10.15) is grad c_{i,inf}.e_z = (alpha n_2/a) gamma_i with
  SUM_i z_i gamma_i = 0, and (T10.17) fixes the remaining freedom by SUM_i gamma_i =
  n_0/n_2.  A binary salt has ONE gradient, grad c_0, so both are forced:""")
gsol = sp.solve([sp.Eq(gk(1).subs(SUB), 0),
                 sp.Eq(gk(0).subs(SUB), sp.simplify(nk(0).subs(SUB)/n2v))],
                [gp, gm], dict=True)[0]
check("z_+ gamma_+ + z_- gamma_- = 0 and SUM gamma_i = n_0/n_2 = 1 force "
      "gamma_+ = gamma_- = 1/2", gsol[gp] == sp.Rational(1,2)
      and gsol[gm] == sp.Rational(1,2))
SUBG = {**SUB, **gsol}
g2v = sp.simplify(gk(2).subs(SUBG))
g3v = sp.simplify(gk(3).subs(SUBG))
check("g_2 = SUM z_i^2 gamma_i = 1", g2v == 1)
check("g_3 = SUM z_i^3 gamma_i = 0  -- PREDICTED IN THE PRE-REGISTRATION, and it is "
      "why the binary problem never sees the m_2^(11) surface loading", g3v == 0)
E0v = sp.simplify(sum(zs[i]*Ds[i]*gs[i] for i in range(2)).subs(SUBG)
                  / (dk(2).subs(SUB)/n2v))
bet = sp.Symbol('beta')
check("E0_tilde = (D_+ - D_-)/(D_+ + D_-) = beta, JFM's beta exactly",
      sp.simplify(E0v - (Dp-Dm)/(Dp+Dm)) == 0)
wsum = sp.simplify(sum(gs[i]*zs[i]*Ds[i]/d2v for i in range(2)).subs(SUBG))
check("SUM_i gamma_i w_i = beta, with w_i = z_i D_i/d_2 the s17 weight",
      sp.simplify(wsum - (Dp-Dm)/(Dp+Dm)) == 0)
check("SUM_i gamma_i z_i^2 = 1 and SUM_i gamma_i z_i^3 = 0, so of s17's SIX "
      "coefficients only J, a_2 and (n_4 gamma_3 + n_3^2 delta_3) survive the "
      "collapse", g2v == 1 and g3v == 0)

# ============================================================================
head("2.  M, DERIVED -- and the factor 2 is n_2 = 2 c_0, not an adjustment")
# ============================================================================
print("""  s10 (T10.22) is the deliverable Ankur fixed:
      U = (eps/mu)(kT/e)^2 SUM_i Lambda_i grad c_{i,inf} / n_2 .
  JFM define M by U = M grad log s_inf, s_inf the TOTAL ion concentration n_0.
  With (T10.15), grad c_{i,inf} = (alpha n_2/a) gamma_i and
      |grad log s_inf| = (SUM_i grad c_{i,inf})/n_0 = (alpha n_2/a)(SUM_i gamma_i)/n_0
                       = alpha/a       by (T10.17).
  So the alpha and the a cancel and""")
epsp, mu, kT, e, aa, alph, ztl, kap = sp.symbols(
    'varepsilon mu k_BT e a alpha zeta_t kappa', positive=True)
Lp, Lm = sp.symbols('Lambda_+ Lambda_-')
n0v = sp.simplify(nk(0).subs(SUB))
gradci = [alph*n2v*gs[i]/aa for i in range(2)]
Uz = epsp/mu*(kT/e)**2*sum([Lp, Lm][i]*gradci[i] for i in range(2))/n2v
gradlogs = sp.simplify((sum(gradci)/n0v).subs(SUBG))
check("|grad log s_inf| = alpha/a for the binary salt -- and it needs (T10.17), "
      "SUM_i gamma_i = n_0/n_2 = 1: without that convention the ratio is "
      "alpha (gamma_+ + gamma_-)/a and M is not defined",
      sp.simplify(gradlogs - alph/aa) == 0
      and sp.simplify(sum(gradci)/n0v - alph/aa) != 0)
Mmix = sp.simplify((Uz/gradlogs).subs(SUBG))
check("M = (eps/mu)(kT/e)^2 SUM_i gamma_i Lambda_i = (1/2)(eps/mu)(kT/e)^2 "
      "(Lambda_+ + Lambda_-)  -- THE FACTOR 1/2 IS gamma_i = 1/2, i.e. n_2 = 2c_0",
      sp.simplify(Mmix - epsp/mu*(kT/e)**2*(Lp+Lm)/2) == 0)

print("""
  Now insert s17's Lambda_i = zt Lambda^(1) + zt^2 Lambda^(2) + zt^3 Lambda^(3) with
  Lambda_i^(n) = (2 k^2/9) dIhat_n/dgamma_i.  Ihat_n is exactly LINEAR and homogeneous
  of degree 1 in the gamma_i (s17 sec 7, tested there by superposition), so Euler gives
      SUM_i gamma_i dIhat_n/dgamma_i = Ihat_n
  and every dependence on the gauge disappears -- SUM_i gamma_i (Lambda_i + lambda z_i)
  = SUM_i gamma_i Lambda_i because SUM_i z_i gamma_i = 0.  M IS GAUGE INVARIANT.""")
I1s, I2s, I3s = sp.symbols('Ihat_1 Ihat_2 Ihat_3')
lamg = sp.Symbol('lambda_g')
check("M is invariant under the s17 gauge Lambda_i -> Lambda_i + lambda z_i, "
      "because SUM_i z_i gamma_i = 0 -- so C15 tests a gauge-invariant object",
      sp.simplify(sum(gs[i]*(sp.Symbol(f'L{i}') + lamg*zs[i]) for i in range(2)).subs(SUBG)
                  - sum(gs[i]*sp.Symbol(f'L{i}') for i in range(2)).subs(SUBG)) == 0)
Mmix_full = epsp/mu*(kT/e)**2*sp.Rational(2,9)*kap**2*(ztl*I1s + ztl**2*I2s + ztl**3*I3s)
print("      M = (eps/mu)(kT/e)^2 (2 k^2/9) [ zt Ihat_1 + zt^2 Ihat_2 + zt^3 Ihat_3 ]")

print("""
  CROSS-CHECK, and it is the one that matters: s05 got M for the BINARY problem by a
  completely different route -- JFM's own scaling, b = eps(kT)^2 k^2/(2 e^2 a^3) b_tilde,
  never mentioning gamma_i, n_2 or a mixture:
      M = eps (kT)^2 k^2/(9 mu e^2) [ zt Ihat_1^JFM + zt^2 Ihat_2^JFM ],  Ihat_n^JFM = 2 Ihat_n
  (the factor 2 because JFM scale on c_0 and s10 scales on n_2 = 2 c_0).  The two must
  be the same expression, with nothing left over.""")
Mgrpa = epsp*kT**2*kap**2/(9*mu*e**2)*(ztl*(2*I1s) + ztl**2*(2*I2s))
check("s10 mixture conversion == s05 Group A conversion, order by order in zt, "
      "identically in eps, mu, kT, e, kappa -- NO FACTOR LEFT OVER",
      sp.simplify(sp.expand(Mmix_full - Mgrpa).coeff(ztl, 1)) == 0
      and sp.simplify(sp.expand(Mmix_full - Mgrpa).coeff(ztl, 2)) == 0)
Th1, Th2 = sp.symbols('Theta_1 Theta_2')
tgt = epsp/mu*((kT/e)*bet*(kT/e*ztl)*Th1 + (kT/e*ztl)**2*Th2/8)
sol = sp.solve([sp.Eq(sp.expand(Mmix_full - tgt).coeff(ztl, 1), 0),
                sp.Eq(sp.expand(Mmix_full - tgt).coeff(ztl, 2), 0)], [Th1, Th2],
               dict=True)[0]
check("matching M against JFM (3.93), M = (eps/mu)[(kT/e) beta zeta Theta_1 + "
      "zeta^2 Theta_2/8] with zeta = (kT/e) zt, gives Theta_1 = (2k^2/9) Ihat_1/beta",
      sp.simplify(sol[Th1] - sp.Rational(2,9)*kap**2*I1s/bet) == 0)
check("   ... and Theta_2 = (16 k^2/9) Ihat_2", 
      sp.simplify(sol[Th2] - sp.Rational(16,9)*kap**2*I2s) == 0)
print("""      => and therefore, since Ihat_1 = beta J,
             Lambda_+^(1) + Lambda_-^(1) = 2 (2k^2/9) Ihat_1 = 2 beta Theta_1
             Lambda_+^(2) + Lambda_-^(2) = 2 (2k^2/9) Ihat_2 = Theta_2/4
         which are the two identities s17 sec 3 asserted.  THEY ARE NOW DERIVED, and
         the 2 in both of them is the same 2: n_2 = 2 c_0.""")

# ============================================================================
head("3.  THE COLLAPSE OF THE FIELD EQUATIONS -- three things must VANISH")
# ============================================================================
print("""  The s14/s17 hierarchy, in the form quoted in `sessions/s18.md`, with
  L_0 f = f'' + (2/r)f', L_1 f = L_0 f - 2f/r^2, D[A,b] = (r^2 A b')'/r^2,
  E[a,B] = D[a,B] - 2aB/r^2, chi = r + 1/(2r^2), T_1 = D[chi,psi_1], T_2 = E[psi_1,chi]:

    (L_0-k^2) psi_2 = -(1/2) k^2 n_3 psi_1^2
    (L_0-k^2) psi_3 = -k^2 n_3 psi_1 psi_2 + (1/6) k^2 n_4 psi_1^3
    (L_1-k^2) F_1   = -(g_2 T_1 + n_3 E0 T_2),        F_1'(1) = (3/2) g_2 (1+k)
     L_1      H     = -k^2 F_1,                       H'(1)   = 0
     L_1      F_2   = n_3 k^2 F_1 - (g_3 T_1 + n_4 E0 T_2), F_2'(1) = (3/2) g_3 (1+k)
    (L_1-k^2) G_1   = -srcG,   G_1'(1) = F_2(1)(1+k) - (3/2) g_2 psi_2'(1)
     L_1      H_2   = -k^2 G_1,                       H_2'(1) = 0
    srcG = D[F_2,psi_1] + g_2 D[chi,psi_2] - n_3 E[psi_1,H] - E0 E[a,chi],
           a = (1/2) n_4 psi_1^2 - n_3 psi_2
  and    Ihat_1 = -E0 INT psi_1 (P chi)' dr
         Ihat_2 = INT [ psi_1 (P H)' + E0 m_1^(02) (P chi)' - P F_1 psi_1' ] dr
         Ihat_3 = INT [ psi_1 (P H_2)' - m_1^(02) (P H)' + E0 m_1^(03) (P chi)'
                        - P F_1 psi_2' - P G_1 psi_1' ] dr
  with m_1^(02) = (1/2) n_3 psi_1^2 - psi_2, m_1^(03) = -(1/6) n_4 psi_1^3
       + n_3 psi_1 psi_2 - psi_3.  Substituting n_3 = 0, n_4 = 1, g_2 = 1, g_3 = 0,
  E0 = beta:""")
r, kk = sp.symbols('r kappa', positive=True)
n3S, n4S, g2S, g3S, E0S = sp.symbols('n_3 n_4 g_2 g_3 E0')
BIN = {n3S: 0, n4S: 1, g2S: 1, g3S: 0}
psi1F, psi2F, psi3F = (sp.Function('psi_1')(r), sp.Function('psi_2')(r),
                       sp.Function('psi_3')(r))
src_psi2 = -sp.Rational(1,2)*kk**2*n3S*psi1F**2
check("psi_2's SOURCE -(1/2)k^2 n_3 psi_1^2 vanishes at n_3 = 0; with psi_2(1) = 0 "
      "(s14: homogeneous surface data above first order) and decay, and s15's result "
      "that (L_0-k^2) has no nontrivial decaying kernel with f(1) = 0, psi_2 == 0 -- "
      "PROVED, not assumed", sp.simplify(src_psi2.subs(BIN)) == 0)
m102 = sp.Rational(1,2)*n3S*psi1F**2 - psi2F
check("m_1^(02) = (1/2)n_3 psi_1^2 - psi_2 == 0, so Ihat_2 LOSES its Phi^(10) term and "
      "Ihat_3 loses its (P H)' term -- PREDICTED IN THE PRE-REGISTRATION",
      sp.simplify(m102.subs(BIN).subs(psi2F, 0)) == 0)
check("F_2'(1) = (3/2) g_3 (1+k) = 0: m_2^(11) carries NO surface loading in the "
      "binary problem", sp.simplify((sp.Rational(3,2)*g3S*(1+kk)).subs(BIN)) == 0)
F2v = sp.Symbol('F2_at_1')
bcG1 = F2v*(1+kk) - sp.Rational(3,2)*g2S*sp.diff(psi2F, r).subs(r, 1)
check("G_1'(1) = F_2(1)(1+k) - (3/2)g_2 psi_2'(1) -> F_2(1)(1+k), the psi_2 term dying "
      "with psi_2", sp.simplify(bcG1.subs(BIN).subs(sp.diff(psi2F, r).subs(r, 1), 0)
                                - F2v*(1+kk)) == 0)
check("the -P F_1 psi_2' term of Ihat_3 dies with psi_2",
      sp.simplify((-sp.Symbol('P')*sp.Symbol('F_1')*sp.diff(psi2F, r)).subs(sp.diff(psi2F, r), 0))
      == 0)
srcF2 = n3S*kk**2*sp.Symbol('F_1') - (g3S*sp.Symbol('T_1') + n4S*E0S*sp.Symbol('T_2'))
check("F_2's source collapses to -beta T_2 exactly: n_3 k^2 F_1 - (g_3 T_1 + n_4 E0 T_2) "
      "-> -E0 T_2, with E0 = beta",
      sp.simplify(srcF2.subs(BIN) + E0S*sp.Symbol('T_2')) == 0)
srcF1 = -(g2S*sp.Symbol('T_1') + n3S*E0S*sp.Symbol('T_2'))
check("F_1's source collapses to -T_1 exactly (the pure g_2 loading), so the binary F_1 "
      "is the one s18 found ELEMENTARY",
      sp.simplify(srcF1.subs(BIN) + sp.Symbol('T_1')) == 0)
srcGgen = (sp.Symbol('DF2psi1') + g2S*sp.Symbol('Dchipsi2') - n3S*sp.Symbol('Epsi1H')
           - E0S*sp.Symbol('Eachi'))
check("srcG collapses to D[F_2,psi_1] - beta E[psi_1^2/2, chi]: the g_2 D[chi,psi_2] and "
      "n_3 E[psi_1,H] terms both die, and a = (1/2)n_4 psi_1^2 - n_3 psi_2 -> psi_1^2/2",
      sp.simplify(srcGgen.subs(BIN).subs(sp.Symbol('Dchipsi2'), 0)
                  - (sp.Symbol('DF2psi1') - E0S*sp.Symbol('Eachi'))) == 0)
print("""      What SURVIVES: psi_1, psi_3, F_1, H, F_2 (loaded only by -beta T_2),
      G_1, H_2.  Ihat_3 keeps exactly two groups.""")

# --- T_1 and T_2, derived not quoted -----------------------------------------
psi1S = sp.exp(-kk*(r-1))/r
chiS  = r + 1/(2*r**2)
PS    = -r**2 + sp.Rational(3,2)*r - 1/(2*r)
def Dop(A, b): return sp.diff(r**2*A*sp.diff(b, r), r)/r**2
def Eop(a, B): return Dop(a, B) - 2*a*B/r**2
T1S = sp.expand(sp.simplify(Dop(chiS, psi1S)/sp.exp(-kk*(r-1))))
T2S = sp.expand(sp.simplify(Eop(psi1S, chiS)/sp.exp(-kk*(r-1))))
T1h = kk**2 - kk/r - 1/r**2 + kk**2/(2*r**3) + kk/r**4 + 1/r**5
T2h = - kk/r - 1/r**2 + kk/r**4 + 1/r**5
check("T_1 = e^{-k(r-1)}[k^2 - k/r - 1/r^2 + k^2/(2r^3) + k/r^4 + 1/r^5]",
      sp.simplify(T1S - T1h) == 0)
check("T_2 = e^{-k(r-1)}[- k/r - 1/r^2 + k/r^4 + 1/r^5] = T_1 - k^2 chi/r",
      sp.simplify(T2S - T2h) == 0
      and sp.simplify(T2S - T1S + kk**2*chiS/r) == 0)
check("P(1) = 0 -- the surface term in INT psi_1 (P X)' dr = -INT psi_1' P X dr",
      sp.simplify(PS.subs(r, 1)) == 0)
check("chi'(1) = 0", sp.simplify(sp.diff(chiS, r).subs(r, 1)) == 0)
dPchiS = sp.expand(sp.diff(PS*chiS, r))
check("(P chi)' = -3r^2 + 3r - (3/4)/r^2 + (3/4)/r^4",
      sp.simplify(dPchiS - (-3*r**2 + 3*r - sp.Rational(3,4)/r**2
                            + sp.Rational(3,4)/r**4)) == 0)
wS = sp.expand(sp.simplify(-PS*sp.diff(psi1S, r)/sp.exp(-kk*(r-1))))
wh = -(kk*r + (1 - sp.Rational(3,2)*kk) - sp.Rational(3,2)/r
       + kk/(2*r**2) + 1/(2*r**3))
check("w = -P psi_1' = -e^{-k(r-1)}[k r + (1-3k/2) - (3/2)/r + (k/2)/r^2 + (1/2)/r^3]",
      sp.simplify(wS - wh) == 0)

print("""
  ONE reduction is used, and it is s18's, re-derived here in two lines as an
  integration-by-parts, because without it the zeta^3 quadrature is four levels deep:
      INT psi_1 (P X)' dr = -INT psi_1' P X dr = INT w X dr        [P(1) = 0]
  so   Ihat_2 = INT w (H + F_1) dr = INT w Sigma_1 dr
       Ihat_3 = INT w (H_2 + G_1) dr + beta INT m_1^(03) (P chi)' dr
  and Sigma_N = Phi^(1N) + m_1^(1N) satisfies a PURE L_1 equation, the -k^2 m_1^(1N)
  of the rung cancelling against L_1 Phi^(1N) = -k^2 m_1^(1N):""")
# Sigma_N = Phi^(1N) + m_1^(1N) satisfies a PURE L_1 equation -- verified with the
# two rung equations imposed on undetermined functions, not asserted.
F1f, Hf, G1f, H2f = (sp.Function('F_1')(r), sp.Function('H')(r),
                     sp.Function('G_1')(r), sp.Function('H_2')(r))
T1sym, srcGsym = sp.symbols('T_1 srcG')
def L1op(f): return sp.diff(f, r, 2) + 2*sp.diff(f, r)/r - 2*f/r**2
# impose L_1 H = -k^2 F_1 and (L_1-k^2) F_1 = -T_1 by substituting the second
# derivatives that those two equations fix
d2H  = sp.solve(sp.Eq(L1op(Hf), -kk**2*F1f), sp.diff(Hf, r, 2))[0]
d2F1 = sp.solve(sp.Eq(L1op(F1f) - kk**2*F1f, -T1sym), sp.diff(F1f, r, 2))[0]
res1 = sp.expand(L1op(Hf + F1f).subs({sp.diff(Hf, r, 2): d2H,
                                      sp.diff(F1f, r, 2): d2F1}) + T1sym)
check("L_1 (Phi^(11) + m_1^(11)) = -T_1 EXACTLY -- the modified Helmholtz operator "
      "cancels, leaving the pure L_1 whose kernel {r^-2, r} is elementary", res1 == 0)
d2H2 = sp.solve(sp.Eq(L1op(H2f), -kk**2*G1f), sp.diff(H2f, r, 2))[0]
d2G1 = sp.solve(sp.Eq(L1op(G1f) - kk**2*G1f, -srcGsym), sp.diff(G1f, r, 2))[0]
res2 = sp.expand(L1op(H2f + G1f).subs({sp.diff(H2f, r, 2): d2H2,
                                       sp.diff(G1f, r, 2): d2G1}) + srcGsym)
check("L_1 (Phi^(12) + m_1^(12)) = -srcG EXACTLY, the same cancellation one order up",
      res2 == 0)
check("Sigma_1'(1) = H'(1) + F_1'(1) = 0 + (3/2)(1+k), and Sigma_2'(1) = H_2'(1) + "
      "G_1'(1) = 0 + F_2(1)(1+k) -- both from H'(1) = H_2'(1) = 0",
      sp.simplify(0 + sp.Rational(3,2)*g2S*(1+kk)).subs(BIN) == sp.Rational(3,2)*(1+kk)
      and sp.simplify(0 + F2v*(1+kk) - F2v*(1+kk)) == 0)

# ============================================================================
head("4.  THE BINARY SOLVER, IN mpmath -- built here, sharing no code with s17")
# ============================================================================
print("""  Every source in the collapsed problem is a LAURENT POLYNOMIAL times a pure
  exponential.  So every variation-of-parameters convolution is a moment integral

      Imom(m, r, a) = INT_r^oo e^{-a t} t^m dt
                    =  e^{-ar} SUM_{j=0..m} (m!/j!) r^j / a^{m-j+1}     (m >= 0)
                    =  r^{1+m} E_{-m}(a r)                              (m <  0)

  which is EXACT.  No grid, no spline, no truncation radius, no outer boundary
  condition: the decaying kernel is imposed analytically at r = oo.  That is a
  different failure surface from s17's graded-grid float64 recurrence, which is the
  point -- C15 is supposed to test the physics, not re-run the same arithmetic.""")

def Imom(m, r, a):
    a, r = mp.mpf(a), mp.mpf(r)
    if m < 0:
        n = -m
        return r**(1-n)*mp.expint(n, a*r)
    s, f = mp.mpf(0), mp.factorial(m)
    for j in range(m+1):
        s += f/mp.factorial(j)*r**j/a**(m-j+1)
    return mp.e**(-a*r)*s

# a "term list" is [(coef, power, rate)] meaning SUM coef * t^power * e^{-rate t}
def tsum(terms, r):   return sum(c*r**p*mp.e**(-a*r) for c, p, a in terms)
def t_hi(terms, r, sh=0):  return sum(c*Imom(p+sh, r, a) for c, p, a in terms)
def t_lo(terms, r, sh=0):  return sum(c*(Imom(p+sh, 1, a) - Imom(p+sh, r, a))
                                      for c, p, a in terms)

def T1_terms(k):
    e = mp.e**k
    return [(e*k**2, 0, k), (-e*k, -1, k), (-e, -2, k),
            (e*k**2/2, -3, k), (e*k, -4, k), (e, -5, k)]
def T2_terms(k):
    e = mp.e**k
    return [(-e*k, -1, k), (-e, -2, k), (e*k, -4, k), (e, -5, k)]
def w_terms(k):
    e, h = mp.e**k, mp.mpf(1)/2
    return [(-e*k, 1, k), (-e*(1-3*k*h), 0, k), (e*3*h, -1, k),
            (-e*k*h, -2, k), (-e*h, -3, k)]

def psi1(r, k):   return mp.e**(-k*(r-1))/r
def dpsi1(r, k):  return -mp.e**(-k*(r-1))*(k/r + 1/r**2)
def d2psi1(r, k): return mp.e**(-k*(r-1))*(k**2/r + 2*k/r**2 + 2/r**3)
def Pf(r):     return -r**2 + mp.mpf(3)/2*r - 1/(2*r)
def chif(r):   return r + 1/(2*r**2)
def dchif(r):  return 1 - 1/r**3
def d2chif(r): return 3/r**4
def dPchi(r):  return -3*r**2 + 3*r - mp.mpf(3)/4/r**2 + mp.mpf(3)/4/r**4

def solve_L1_cf(terms, s1, r):
    """L_1 f = S, f'(1) = s1, decaying, S a term list.  Returns (f, f')."""
    A = -(s1 + t_hi(terms, 1)/3)/2 - t_lo(terms, r, 3)/3
    return A/r**2 - r*t_hi(terms, r)/3, -2*A/r**3 - t_hi(terms, r)/3

def solve_L0h_cf(terms, k, val1):
    """(L_0 - k^2) f = S, f(1) = val1, decaying.  y_d = e^{-kr}/r, y_g = e^{kr}/r, pW = 2k."""
    tA = [(c, p+1, a-k) for c, p, a in terms]
    tB = [(c, p+1, a+k) for c, p, a in terms]
    B1 = t_hi(tB, 1)
    C = (val1 + mp.e**k*B1/(2*k))*mp.e**k
    def f(r):
        A = t_lo(tA, r); B = t_hi(tB, r)
        return -(mp.e**(-k*r)/r*A + mp.e**(k*r)/r*B)/(2*k) + C*mp.e**(-k*r)/r
    return f

def qpts(k):
    return [mp.mpf(1)] + [1 + n/k for n in (1, 4, 16, 64, 256)] + [mp.inf]

def W2(t, k): return t_hi(w_terms(k), t, -2)      # INT_t^oo w/r^2 dr
def W1(t, k): return t_lo(w_terms(k), t,  1)      # INT_1^t w r dr

def I_swap(S, s1, k, pts):
    """INT_1^oo w Sigma dr, L_1 Sigma = S, Sigma'(1) = s1, by swapping the order of
    integration -- the SAME reduction as the direct double quadrature, checked below."""
    C = -(s1 + mp.quad(S, pts)/3)/2
    return C*W2(mp.mpf(1), k) - mp.quad(lambda t: S(t)*(t**3*W2(t, k) + W1(t, k)),
                                        pts)/3

def dps_for(k): return int(50 + 6*abs(mp.log10(mp.mpf(k))))

# --- verify the solver before it is used for anything ------------------------
print()
print("  -- the solver verified against the ODEs and BCs it is supposed to satisfy --")
def L1num(f, r): return mp.diff(f, r, 2) + 2*mp.diff(f, r)/r - 2*f(r)/r**2
def L0num(f, r): return mp.diff(f, r, 2) + 2*mp.diff(f, r)/r
worst_ode = worst_bc = mp.mpf(0)
for kv in ('0.1', '1', '10', '100'):
    with mp.workdps(dps_for(kv)):
        k = mp.mpf(kv)
        neg1 = [(-c, p, a) for c, p, a in T1_terms(k)]
        s1 = mp.mpf(3)/2*(1+k)
        Sig = lambda x: solve_L1_cf(neg1, s1, x)[0]
        Sfun = lambda x: -tsum(T1_terms(k), x)
        for rv in ('1.3', '2.0', 1 + 4/k):
            rv = mp.mpf(rv)
            worst_ode = max(worst_ode, abs(L1num(Sig, rv) - Sfun(rv))
                            / max(abs(Sfun(rv)), mp.mpf(1)))
        worst_bc = max(worst_bc, abs(solve_L1_cf(neg1, s1, mp.mpf(1))[1] - s1)/abs(s1))
        # psi_3
        p3 = solve_L0h_cf([(k**2/6*mp.e**(3*k), -3, 3*k)], k, mp.mpf(0))
        S3 = lambda x: k**2/6*psi1(x, k)**3
        for rv in ('1.2', 1 + 3/k):
            rv = mp.mpf(rv)
            worst_ode = max(worst_ode, abs(L0num(p3, rv) - k**2*p3(rv) - S3(rv))
                            / max(abs(S3(rv)), mp.mpf(1)))
        worst_bc = max(worst_bc, abs(p3(mp.mpf(1))))
        # F_2 : L_1 F_2 = -T_2 (beta divided out), F_2'(1) = 0
        neg2 = [(-c, p, a) for c, p, a in T2_terms(k)]
        F2 = lambda x: solve_L1_cf(neg2, mp.mpf(0), x)[0]
        S2f = lambda x: -tsum(T2_terms(k), x)
        for rv in ('1.4', 1 + 5/k):
            rv = mp.mpf(rv)
            worst_ode = max(worst_ode, abs(L1num(F2, rv) - S2f(rv))
                            / max(abs(S2f(rv)), mp.mpf(1)))
        worst_bc = max(worst_bc, abs(solve_L1_cf(neg2, mp.mpf(0), mp.mpf(1))[1]))
check("Sigma_1, psi_3 and F_2 each satisfy their OWN ODE, checked by numerical "
      "differentiation of the closed form at kappa = 0.1, 1, 10, 100",
      worst_ode < mp.mpf('1e-25'), f"worst residual {mp.nstr(worst_ode, 4)}")
check("... and each satisfies its own surface condition: Sigma_1'(1) = (3/2)(1+k), "
      "psi_3(1) = 0, F_2'(1) = 0", worst_bc < mp.mpf('1e-30'),
      f"worst {mp.nstr(worst_bc, 4)}")

# the swap identity, checked against the direct double quadrature
wq = mp.mpf(0)
for kv in ('0.5', '3', '30'):
    with mp.workdps(45):
        k = mp.mpf(kv); pts = qpts(k)
        neg1 = [(-c, p, a) for c, p, a in T1_terms(k)]
        s1 = mp.mpf(3)/2*(1+k)
        Sig = lambda x: solve_L1_cf(neg1, s1, x)[0]
        direct = mp.quad(lambda x: -Pf(x)*dpsi1(x, k)*Sig(x), pts)
        swapd = I_swap(lambda x: -tsum(T1_terms(k), x), s1, k, pts)
        wq = max(wq, abs(direct - swapd)/abs(direct))
check("the integration-order swap INT w Sigma = C W_2(1) - (1/3) INT S [t^3 W_2 + W_1] "
      "equals the direct double quadrature", wq < mp.mpf('1e-30'),
      f"worst rel {mp.nstr(wq, 4)}")

def Ihat1_over_beta(k):
    """Ihat_1 = beta J, J = -INT psi_1 (P chi)' dr."""
    return -mp.quad(lambda r: psi1(r, k)*dPchi(r), qpts(k))

def Ihat2(k):
    """Ihat_2 = INT w Sigma_1 dr, L_1 Sigma_1 = -T_1, Sigma_1'(1) = (3/2)(1+k)."""
    neg1 = [(-c, p, a) for c, p, a in T1_terms(k)]
    return I_swap(lambda x: -tsum(T1_terms(k), x), mp.mpf(3)/2*(1+k), k, qpts(k))

def Ihat3_over_beta(k):
    """Ihat_3 = INT w Sigma_2 dr + beta INT m_1^(03) (P chi)' dr, with EVERY term
    proportional to beta -- F_2 carries beta, so srcG does, so Sigma_2 does."""
    pts = qpts(k)
    p3 = solve_L0h_cf([(k**2/6*mp.e**(3*k), -3, 3*k)], k, mp.mpf(0))
    neg2 = [(-c, p, a) for c, p, a in T2_terms(k)]
    F2f = lambda x: solve_L1_cf(neg2, mp.mpf(0), x)
    F2_1 = F2f(mp.mpf(1))[0]
    def srcG(r):
        F2, dF2 = F2f(r)
        DD = F2*d2psi1(r, k) + (2*F2/r + dF2)*dpsi1(r, k)
        a  = psi1(r, k)**2/2
        da = -mp.e**(-2*k*(r-1))*(k/r**2 + 1/r**3)
        EE = a*d2chif(r) + (2*a/r + da)*dchif(r) - 2*a*chif(r)/r**2
        return DD - EE
    I3a = I_swap(lambda r: -srcG(r), F2_1*(1+k), k, pts)
    I3b = mp.quad(lambda r: (-psi1(r, k)**3/6 - p3(r))*dPchi(r), pts)
    return I3a + I3b

# ============================================================================
head("5.  THE TARGET: Theta_1 AND Theta_2 AS TASK 7 COMPUTED THEM")
# ============================================================================
print("""  C15 names "the Theta_1, Theta_2 computed in task 7".  To make sure this is that
  object and not a retyped copy of it, the function definitions are lifted out of
  `code/task7_theta.py` by an AST parse and exec'd -- byte-identical source, no
  transcription step, and the script's own 100-odd checks are not re-run here.
  s07 verified them against Keh & Wei (21a),(21b) to ~80 digits.""")
T7SRC = os.path.join(HERE, 'task7_theta.py')
_tree = ast.parse(open(T7SRC).read())
_want = ('_dps_for', 'theta1', 'theta1_jfm', 'theta1_kw', 'theta2_kw',
         '_bracket', '_P', '_dp01', 'theta2')
_ns = {'mp': mp}
_got = []
for node in _tree.body:
    if isinstance(node, ast.FunctionDef) and node.name in _want:
        exec(compile(ast.Module([node], []), T7SRC, 'exec'), _ns)
        _got.append(node.name)
check("all nine task-7 definitions lifted verbatim from code/task7_theta.py by AST: "
      + ", ".join(_got), set(_got) == set(_want), f"{len(_got)}/{len(_want)}")
theta1_t7, theta2_t7 = _ns['theta1'], _ns['theta2']
theta1_kw, theta2_kw = _ns['theta1_kw'], _ns['theta2_kw']
theta1_jfm = _ns['theta1_jfm']
_w1 = _w2 = mp.mpf(0)
for kv in ('0.1', '1', '10', '100'):
    d = dps_for(kv)
    _w1 = max(_w1, abs(theta1_t7(kv, d) - theta1_kw(kv, d))/abs(theta1_t7(kv, d)))
    _w1 = max(_w1, abs(theta1_t7(kv, d) - theta1_jfm(kv, d))/abs(theta1_t7(kv, d)))
    _w2 = max(_w2, abs(theta2_t7(kv, d) - theta2_kw(kv, d))/abs(theta2_t7(kv, d)))
check("the lifted task-7 Theta_1 still agrees with JFM (3.72) and KW (21a), and "
      "Theta_2 with KW (21b) -- i.e. the target is the one s07 verified",
      _w1 < mp.mpf('1e-40') and _w2 < mp.mpf('1e-30'),
      f"Theta_1 {mp.nstr(_w1,4)}, Theta_2 {mp.nstr(_w2,4)}")

# ============================================================================
head("6.  C15 -- M FROM THE MIXTURE, AGAINST JFM (3.93), ORDER BY ORDER")
# ============================================================================
print("""  Mhat = M / [(eps/mu)(kT/e)^2] = (2 k^2/9)[ zt Ihat_1 + zt^2 Ihat_2 + zt^3 Ihat_3 ]
  JFM (3.93), in the same units, is  Mhat = beta Theta_1 zt + (Theta_2/8) zt^2 ,
  so the two SCORED comparisons are

      (2 k^2/9) Ihat_1 / beta   ==   Theta_1        [O(eps zeta),   electrophoretic]
      (2 k^2/9) Ihat_2 * 8      ==   Theta_2        [O(eps zeta^2), chemiphoretic]

  Left side: the general mixture formulation collapsed in sections 1-3 and solved in
  section 4.  Right side: task 7.  Nothing on the left knows about Theta_n.
  Pre-registered tolerance: relative error < 1e-8 at every kappa.  Reported separately.""")
KGRID = ['0.01', '0.03', '0.1', '0.3', '1', '2', '3.14159265358979',
         '5', '10', '30', '100', '316.227766', '1000']
TOL = mp.mpf('1e-8')
rows, w1, w2 = [], mp.mpf(0), mp.mpf(0)
for kv in KGRID:
    d = dps_for(kv)
    with mp.workdps(d):
        k = mp.mpf(kv)
        m1 = 2*k**2/9*Ihat1_over_beta(k)
        m2 = 8*(2*k**2/9*Ihat2(k))
        t1, t2 = theta1_t7(kv, d), theta2_t7(kv, d)
        e1, e2 = abs(m1-t1)/abs(t1), abs(m2-t2)/abs(t2)
    w1, w2 = max(w1, e1), max(w2, e2)
    rows.append((kv, m1, t1, e1, m2, t2, e2))
print()
print(f"  {'kappa':>16} | {'(2k^2/9)I_1/beta':>19} {'Theta_1 (task 7)':>19} {'rel':>10}"
      f" | {'(16k^2/9)I_2':>19} {'Theta_2 (task 7)':>19} {'rel':>10}")
for kv, m1, t1, e1, m2, t2, e2 in rows:
    print(f"  {kv:>16} | {mp.nstr(m1,14):>19} {mp.nstr(t1,14):>19} {mp.nstr(e1,3):>10}"
          f" | {mp.nstr(m2,14):>19} {mp.nstr(t2,14):>19} {mp.nstr(e2,3):>10}")
check("C15, O(eps zeta): the collapsed MIXTURE result returns task 7's Theta_1 at "
      f"every one of the {len(KGRID)} kappa in [1e-2, 1e3]", w1 < TOL,
      f"worst rel {mp.nstr(w1,4)} vs tolerance 1e-8")
check("C15, O(eps zeta^2): the collapsed MIXTURE result returns task 7's Theta_2 at "
      f"every one of the {len(KGRID)} kappa in [1e-2, 1e3]", w2 < TOL,
      f"worst rel {mp.nstr(w2,4)} vs tolerance 1e-8")

print("""
  M ITSELF, at finite zeta.  The two order-by-order tests above are what C15 asks
  for, but M is a single number and it is worth seeing it.  JFM (3.93) has no zeta^3
  term, so M and (3.93) must differ by EXACTLY the zeta^3 term -- that difference is
  a real physical term, not an error, and it is checked to BE the zeta^3 term.""")
BETA_NACL = (mp.mpf('1.334') - mp.mpf('2.032'))/(mp.mpf('1.334') + mp.mpf('2.032'))
w3 = mp.mpf(0)
print(f"  Na+/Cl-, beta = {mp.nstr(BETA_NACL,6)}")
print(f"  {'kappa':>8} {'zt':>6} | {'Mhat (mixture)':>18} {'JFM (3.93)':>18} "
      f"{'difference':>14} {'/zt^3':>16}")
for kv in ('0.1', '1', '10', '100'):
    d = dps_for(kv)
    with mp.workdps(d):
        k = mp.mpf(kv)
        c1 = 2*k**2/9*Ihat1_over_beta(k)*BETA_NACL
        c2 = 2*k**2/9*Ihat2(k)
        c3 = 2*k**2/9*Ihat3_over_beta(k)*BETA_NACL
        for ztv in ('0.25', '1'):
            zt = mp.mpf(ztv)
            Mh = c1*zt + c2*zt**2 + c3*zt**3
            Mj = BETA_NACL*theta1_t7(kv, d)*zt + theta2_t7(kv, d)/8*zt**2
            dif = Mh - Mj
            w3 = max(w3, abs(dif/zt**3 - c3)/abs(c3))
            print(f"  {kv:>8} {ztv:>6} | {mp.nstr(Mh,12):>18} {mp.nstr(Mj,12):>18} "
                  f"{mp.nstr(dif,8):>14} {mp.nstr(dif/zt**3,10):>16}")
check("M minus JFM (3.93) is EXACTLY the O(eps zeta^3) coefficient times zt^3 -- "
      "so the whole of the disagreement between our M and (3.93) is one order JFM "
      "do not carry, and none of it is at the two orders they do",
      w3 < TOL, f"worst rel {mp.nstr(w3,4)}")

# ============================================================================
head("7.  THE O(eps zeta^3) ORDER -- REPORTED, NOT SCORED: C15 CANNOT TEST IT")
# ============================================================================
print("""  JFM (3.93) stops at zeta^2 and so does Keh & Wei (25).  There is NO published
  binary zeta^3 mobility, so C15 -- which names Theta_1 and Theta_2 -- cannot reach
  this order and nothing here is scored against an external number.

  In the collapse, section 1 killed g_3 and n_3, so of s17's four zeta^3 functions
  only the E0-weighted one survives:  Ihat_3 = beta * (something with no beta in it).
  The binary O(eps zeta^3) mobility is therefore PURELY ELECTROPHORETIC -- it
  vanishes identically when D_+ = D_-.  Defining Theta_3 in exact parallel with
  Theta_1, both of which multiply beta,

      Theta_3 = (2 k^2/9) Ihat_3 / beta ,
      M = (eps/mu)(kT/e)^2 [ beta Theta_1 zt + (Theta_2/8) zt^2 + beta Theta_3 zt^3 ]

  THE NAME AND THE 1 IN FRONT OF IT ARE A CONVENTION CHOSEN HERE, not something read
  off a paper.  Grouping it with Theta_1 rather than with Theta_2/8 is a choice.""")
K3 = ['0.01', '0.1', '1', '3.14159265358979', '10', '100', '1000']
th3 = {}
print()
print(f"  {'kappa':>18} | {'Theta_1':>18} {'Theta_2':>18} {'Theta_3 (NEW)':>18}")
for kv in K3:
    d = dps_for(kv)
    with mp.workdps(d):
        k = mp.mpf(kv)
        th3[kv] = 2*k**2/9*Ihat3_over_beta(k)
        print(f"  {kv:>18} | {mp.nstr(theta1_t7(kv,d),12):>18} "
              f"{mp.nstr(theta2_t7(kv,d),12):>18} {mp.nstr(th3[kv],12):>18}")
check("Theta_3 is negative at every kappa tested and is NOT monotone -- it peaks in "
      "magnitude near kappa ~ 10 and decays at both ends, unlike Theta_1 and Theta_2 "
      "which both increase monotonically to 1",
      all(th3[kv] < 0 for kv in K3)
      and abs(th3['10']) > abs(th3['1']) and abs(th3['10']) > abs(th3['100']))

print("""
  CROSS-CHECK AGAINST s17, and this is the only place the two implementations meet
  at an order with no external target.  `code/task17_velocity.py` was re-run for this
  session; its section 11 prints, for Na+/Cl- (D_+ = 1.334, D_- = 2.032), the three
  binary orders of Lambda_+ + Lambda_- = 2 x (the M coefficient).  s17 prints seven
  digits, so 1e-6 is the floor of the comparison, not a measure of either side.""")
S17 = {'0.1':  ('-2.766411e-01', '6.709608e-03', '3.257696e-04'),
       '1':    ('-2.838630e-01', '2.294086e-02', '3.245777e-03'),
       '10':   ('-3.463795e-01', '1.155355e-01', '5.392864e-03'),
       '100':  ('-4.032470e-01', '2.259751e-01', '1.223945e-03')}
ws = [mp.mpf(0)]*3
print(f"  {'kappa':>8} | {'order':>6} {'this session':>18} {'s17 sec 11':>16} {'rel':>10}")
for kv in ('0.1', '1', '10', '100'):
    d = dps_for(kv)
    with mp.workdps(d):
        k = mp.mpf(kv)
        mine = [2*(2*k**2/9*Ihat1_over_beta(k)*BETA_NACL),
                2*(2*k**2/9*Ihat2(k)),
                2*(2*k**2/9*Ihat3_over_beta(k)*BETA_NACL)]
    for j, lbl in enumerate(('zt', 'zt^2', 'zt^3')):
        ref = mp.mpf(S17[kv][j])
        rel = abs(mine[j]-ref)/abs(ref)
        ws[j] = max(ws[j], rel)
        print(f"  {kv:>8} | {lbl:>6} {mp.nstr(mine[j],10):>18} {S17[kv][j]:>16} "
              f"{mp.nstr(rel,3):>10}")
check("this session's mpmath binary collapse reproduces s17's float64 MIXTURE solver "
      "at all three orders, including the zeta^3 order that has no external target -- "
      "the evidence that the two implementations are solving the same problem",
      max(ws) < mp.mpf('1e-6'),
      f"worst rel {mp.nstr(max(ws),4)} against s17's 7 printed digits")
print("""
  ONE MORE STRUCTURAL FACT, checked rather than asserted: E0 = beta reaches Ihat_2 only
  through n_3 (in F_1's source) and through m_1^(02), and the collapse sets both to
  zero.  So the binary zeta^2 mobility cannot depend on beta at all.  That is s17's
  b_2 == 0 at n_3 = 0, and it is WHY JFM (3.93)'s zeta^2 term carries no beta.  The
  test: Ihat_2 is built with no beta anywhere in it, so re-deriving it for three very
  different salts must give one number.""")
print("""      NOT tested by varying beta: beta multiplies n_3 in F_1's source and n_3 is
      zero, so a beta sweep here would multiply by a literal zero and prove nothing.
      The test with content is the counter-case in section 8, which KEEPS the
      n_3 E0 T_2 term and shows Theta_2 then breaks.""")

# ============================================================================
head("8.  ANTI-TAUTOLOGY AUDIT -- FIVE THINGS THAT MUST FAIL")
# ============================================================================
def must_fail(name, ok):
    check("MUST FAIL and does: " + name, not ok)
KT = '1'
dT = dps_for(KT)
with mp.workdps(dT):
    kT_ = mp.mpf(KT)
    good1 = 2*kT_**2/9*Ihat1_over_beta(kT_)
    good2 = 8*(2*kT_**2/9*Ihat2(kT_))
    ref1, ref2 = theta1_t7(KT, dT), theta2_t7(KT, dT)
    pts = qpts(kT_)
    s1 = mp.mpf(3)/2*(1+kT_)
    # (a) forgetting gamma_+ = gamma_- = 1/2 and using Lambda_+ + Lambda_- as M
    bad = 2*good1
    must_fail("using Lambda_+ + Lambda_- as M -- i.e. forgetting gamma_i = 1/2, which "
              "is n_2 = 2 c_0 -- still returns Theta_1",
              abs(bad-ref1)/abs(ref1) < TOL)
    # (b) JFM's printed (A1) source coefficient 2 (discrepancy 1)
    bad = 8*(2*kT_**2/9*I_swap(lambda x: -2*tsum(T1_terms(kT_), x), s1, kT_, pts))
    must_fail("using JFM's printed (A1) source coefficient 2 instead of 1 "
              "(discrepancy 1) still returns Theta_2", abs(bad-ref2)/abs(ref2) < TOL)
    # (c) dropping the homogeneous / surface term of Sigma_1
    bad = 8*(2*kT_**2/9*(-mp.quad(
        lambda t: (-tsum(T1_terms(kT_), t))*(t**3*W2(t, kT_) + W1(t, kT_)), pts)/3))
    must_fail("dropping the C W_2(1) surface term of Sigma_1 -- i.e. ignoring the "
              "no-flux condition F_1'(1) = (3/2)(1+k) -- still returns Theta_2",
              abs(bad-ref2)/abs(ref2) < TOL)
    # (d) using T_2 = E[psi_1,chi] in place of T_1 = D[chi,psi_1]
    bad = 8*(2*kT_**2/9*I_swap(lambda x: -tsum(T2_terms(kT_), x), s1, kT_, pts))
    must_fail("using T_2 = E[psi_1,chi] in place of T_1 = D[chi,psi_1] in Sigma_1's "
              "source still returns Theta_2", abs(bad-ref2)/abs(ref2) < TOL)
    # (e) keeping the n_3 E0 T_2 term that the collapse is supposed to kill
    bad = 8*(2*kT_**2/9*I_swap(
        lambda x: -(tsum(T1_terms(kT_), x) + BETA_NACL*tsum(T2_terms(kT_), x)),
        s1, kT_, pts))
    must_fail("keeping the n_3 E0 T_2 term in F_1's source -- i.e. NOT collapsing "
              "n_3 to 0 -- still returns Theta_2", abs(bad-ref2)/abs(ref2) < TOL)
# (f) psi_3 must not touch the two scored orders, and must move the third
with mp.workdps(dps_for('1')):
    k = mp.mpf(1); pts = qpts(k)
    neg2 = [(-c, p, a) for c, p, a in T2_terms(k)]
    F2f = lambda x: solve_L1_cf(neg2, mp.mpf(0), x)
    F2_1 = F2f(mp.mpf(1))[0]
    def _srcG(r):
        F2, dF2 = F2f(r)
        DD = F2*d2psi1(r, k) + (2*F2/r + dF2)*dpsi1(r, k)
        a  = psi1(r, k)**2/2
        da = -mp.e**(-2*k*(r-1))*(k/r**2 + 1/r**3)
        EE = a*d2chif(r) + (2*a/r + da)*dchif(r) - 2*a*chif(r)/r**2
        return DD - EE
    I3a = I_swap(lambda r: -_srcG(r), F2_1*(1+k), k, pts)
    I3_nopsi3 = I3a + mp.quad(lambda r: (-psi1(r, k)**3/6)*dPchi(r), pts)
    sh = abs(2*k**2/9*I3_nopsi3 - th3['1'])/abs(th3['1'])
check("setting psi_3 = 0 leaves BOTH scored orders exactly unchanged (neither uses "
      "psi_3) and moves ONLY Theta_3 -- so the equilibrium layer's third-order "
      "correction is invisible to C15", sh > mp.mpf('1e-3'),
      f"Theta_3 moves by {mp.nstr(sh*100,4)}%, Theta_1 and Theta_2 by 0 identically")

# ============================================================================
head("9.  SUMMARY")
# ============================================================================
print(f"""  C15 -- PASSED, both orders, at {len(KGRID)} values of kappa in [1e-2, 1e3].
      O(eps zeta)   worst relative error {mp.nstr(w1,4)}
      O(eps zeta^2) worst relative error {mp.nstr(w2,4)}
      pre-registered tolerance 1e-8.

  WHAT WAS DROPPED, AND AT WHICH ORDER -- the project rule, discharged explicitly:
   - eps (the imposed gradient) to O(eps^1); all O(eps^2) dropped, as in s10-s18.
   - zt beyond zt^3 dropped.  C15 tests zt^1 and zt^2 only; zt^3 is reported unscored.
   - the OSMOTIC half of the body force b, dropped by the s05 lemma.  Inherited, not
     re-established here; it is the same assumption s17's Ihat_n rest on.
   - l != 1 completeness of the cos(theta) separation: INHERITED FROM s03, still not
     established anywhere in this project.
   - the limits, in order: eps -> 0 first, then zt -> 0.  NO limit in kappa is taken
     anywhere in this script.

  WHAT C15 DOES *NOT* ESTABLISH:
   - nothing about a mixture.  The collapse sets n_3 = 0, g_3 = 0, z_i = +-1, so every
     coefficient that distinguishes a mixture from a binary salt (beta_2, alpha_3,
     b_3, delta_3) is multiplied by zero here and is NOT tested.  Four of s17's six
     functions are untouched by this check.  The first quantitative external test of
     the mixture physics is still C16 (task 20).
   - nothing at O(eps zeta^3): JFM and KW both stop at zeta^2.
   - it is not independent of s07: the target IS task 7's Theta_1, Theta_2, and if
     those were wrong this check would pass anyway.  What makes that tolerable is that
     s07 verified them against Keh & Wei (21a),(21b) to ~80 digits.
   - GRS Eq. (26) was NOT read, NOT used and NOT cited.
""")
print("=" * 78)
print(f"TOTAL: {OK} passed, {FAIL} failed    [{time.time()-T0:.0f} s]")
print("=" * 78)
sys.exit(1 if FAIL else 0)


==> anc/1-diffusiophoresis/code/task20_thin.py <==
#!/usr/bin/env python3
"""
P1S20 / task 20 / check C16 -- THE THIN-DOUBLE-LAYER LIMIT, AGAINST GRS Eq. (26).

C16, pre-registered in P1S01, verbatim:

    "the thin-double-layer limit reduces to GRS Eq. (26) -- take kappa -> infinity;
     M/grad log s_inf must equal MINUS GRS (26) (that equation is diffusioosmosis)
     including the zeta^3 term, for >= 3 mixtures with different z_i and D_i.
     Report the residual at each order in zeta separately"

This is the FIRST quantitative external test the mixture physics has ever had.
C15 (s19) collapsed the mixture to a binary 1:1 salt, which sets n_3 = 0, g_3 = 0,
z_i = +-1 and therefore multiplies four of s17's six universal functions by zero.
Nothing at O(eps zt^3) has had any external check of any kind before this file.

Structure
  1  GRS (25) and (26) transcribed, and their nondimensionalization undone
  2  GRS (26) RE-DERIVED from GRS (25) -- symbolically and numerically, both signs
  3  the targets: -u_DO matched against our (T10.22), and the gauge
  4  the seven universal functions, lifted from code/task18_analytic.py
  5  the three CLOSED forms: kappa -> infinity taken SYMBOLICALLY
  6  the four that do not close: high-precision values and extrapolation
  7  C16: the velocity residual, order by order in zeta, for four mixtures
  8  anti-tautology audit
  9  everything dropped, every limit taken

Reproduce with:  python3 code/task20_thin.py
Pre-registration: sessions/P1S20-prereg.md, written before this file existed.
"""
import sys, os, io, time, types, contextlib
import sympy as sp
import mpmath as mp

T0 = time.time()
OK = FAIL = 0
def check(name, cond, extra=""):
    global OK, FAIL
    cond = bool(cond)
    OK, FAIL = OK + cond, FAIL + (not cond)
    print(f"  [{'PASS' if cond else 'FAIL'}] {name}" + (f"   {extra}" if extra else ""))
    return cond
def head(t):
    print(); print("=" * 78); print(f"{t}   [{time.time()-T0:.0f} s]"); print("=" * 78)

# ============================================================================
head("1.  GRS (25) AND (26), TRANSCRIBED, AND THE SCALES UNDONE")
# ============================================================================
print("""  Source: relevant publications/2019_GuptaRallabandiStone_PRFluids.pdf,
  Phys. Rev. Fluids 4, 043702 (2019), Sec. III B 3 and III C, pages 7-8.
  This is the FIRST time GRS is read in this project; s10-s19 each record in
  writing that it was not read, not used and not cited.

  GRS (25), the thin-double-layer diffusioosmotic slip for a general mixture:

    U_DO = - [ SUM_i Dcal_i z_i dC_i/dX / SUM_i Dcal_i z_i^2 C_i ] Psi_D
           - (1/2) SUM_i ( dC_i/dX INT_0^{Psi_D}
                { INT_0^{Psi_0} g_i(Psi') [SUM_j C_j g_j(Psi')]^{-1/2} dPsi' }
                / [SUM_j C_j g_j(Psi_0)]^{1/2}  dPsi_0 )

  with g_i(Psi) = exp(-z_i Psi) - 1 (their (7)) and SUM_i z_i C_i = 0.

  GRS (26), its Taylor expansion for |Psi_D| << 1:

    U_DO = - [SUM_i Dcal_i z_i C_i' / SUM_i Dcal_i z_i^2 C_i] Psi_D
           - [SUM_i z_i^2 C_i' / SUM_i z_i^2 C_i] Psi_D^2/8
           + [ SUM_i z_i^3 C_i'/SUM_i z_i^2 C_i
               - 5 (SUM_i z_i^2 C_i')(SUM_i z_i^3 C_i)/(4 (SUM_i z_i^2 C_i)^2) ]
             Psi_D^3/54  +  O(Psi_D^4).

  THE SCALES.  GRS (their p.4) use X = x/a*, Y = y/lambda_D, C_i = c_i/c*,
  Dcal_i = D_i/D*, Psi = psi/psi_T with psi_T = kT/e, and U = (a* mu/eps psi_T^2) u.
  Every ratio in (26) is homogeneous of degree zero in c* and in D*, and each
  carries exactly one d/dX = a* d/dx, so a* cancels against the velocity scale
  and (26) reads, DIMENSIONALLY and with no scale left in it,

    u_DO = (eps/mu)(kT/e)^2 [ -(SUM D_i z_i c_i')/(SUM D_i z_i^2 c_i) zt
                              - (S2'/S2) zt^2/8
                              + (S3'/S2 - 5 S2' S3/(4 S2^2)) zt^3/54 ]

  with S_k = SUM_i z_i^k c_{i,inf},  S_k' = SUM_i z_i^k dc_{i,inf}/dx,  zt = e zeta/kT.
  GRS state at the end of their Sec. III B 3: "the diffusiophoretic velocity U_DP
  is equal and opposite to the value of U_DO predicted in Eq. (25), i.e.,
  U_DP = -U_DO, in the limit of lambda_D/b* -> 0" -- which is the MINUS SIGN that
  C16 names, and it is GRS's own statement, not an adjustment made here.""")

NSP = 4
zs  = sp.symbols('z1:%d' % (NSP+1), real=True)
cs  = sp.symbols('c1:%d' % (NSP+1), positive=True)
cps = sp.symbols('cp1:%d' % (NSP+1), real=True)      # dc_i/dx
Dss = sp.symbols('D1:%d' % (NSP+1), positive=True)
zt  = sp.Symbol('zetatilde')

def Sk(m):  return sum(zs[i]**m*cs[i]  for i in range(NSP))
def Skp(m): return sum(zs[i]**m*cps[i] for i in range(NSP))

S2, S3 = Sk(2), Sk(3)
S2p, S3p = Skp(2), Skp(3)
GRS_elec = -sum(Dss[i]*zs[i]*cps[i] for i in range(NSP)) \
           / sum(Dss[i]*zs[i]**2*cs[i] for i in range(NSP))
uDO_26 = (GRS_elec*zt - S2p/S2*zt**2/8
          + (S3p/S2 - 5*S2p*S3/(4*S2**2))*zt**3/54)
check("GRS (26) transcribed as three terms, one per order in zeta", True,
      "orders 1, 2, 3 held separately for the order-by-order residual C16 asks for")

# ============================================================================
head("2.  GRS (26) RE-DERIVED FROM GRS (25) -- ANKUR ASKED FOR THIS EXPLICITLY")
# ============================================================================
print("""  Ankur, opening this session: "Note that the expansion of GRS may not be
  correct but the full analytical solution should be available to cross-check
  accurately."  So (26) is NOT taken on trust.  It is re-derived here from (25)
  two independent ways -- a sympy series and a tensor Gauss-Legendre evaluation
  of the exact double integral -- before it is used as C16's target.""")

# --- 2a: the moment form of SUM_j C_j g_j, verified against an explicit sum ---
ORD = 6
v   = sp.Symbol('v', positive=True)
Ps0 = sp.Symbol('Psi_0', positive=True)
PsD = sp.Symbol('Psi_D', positive=True)
zi  = sp.Symbol('z_i', real=True)
M2, M3, M4, M5, M6 = sp.symbols('S2 S3 S4 S5 S6', real=True)
MOM = {1: sp.Integer(0), 2: M2, 3: M3, 4: M4, 5: M5, 6: M6}   # M1 = 0 (electroneutral)

def gser(zz, var, n=ORD+2):
    return sum((-zz*var)**m/sp.factorial(m) for m in range(1, n+1))

_expl = sp.expand(sum(cs[j]*gser(zs[j], v) for j in range(NSP)))
_SS   = sp.symbols('SS1:%d' % (ORD+3))
_mom  = sp.expand(sum((-1)**m*_SS[m-1]*v**m/sp.factorial(m) for m in range(1, ORD+3)))
_sub  = {_SS[m-1]: sum(zs[j]**m*cs[j] for j in range(NSP)) for m in range(1, ORD+3)}
check("SUM_j C_j g_j(v) == SUM_m (-1)^m S_m v^m/m!, verified against an explicit "
      "four-species sum with symbolic z_j and C_j",
      sp.expand(_expl - _mom.subs(_sub)) == 0)

Sv = sp.expand(sum((-1)**m*MOM[m]*v**m/sp.factorial(m) for m in range(1, ORD+1)))
print(f"\n  S(v) = SUM_j C_j g_j(v) = {Sv}")
print("      -- the v^1 term is S_1 = SUM_j z_j C_j = 0, GRS's own bulk")
print("         electroneutrality (their Eq. 22), so S(v) starts at v^2 and")
print("         sqrt(S) starts at |v|.  That is why the double integral is finite.")

sqrtS = sp.sqrt(M2/2)*v*sp.sqrt(sp.expand(Sv/(M2*v**2/2)))
check("the factored square root sqrt(S) = v sqrt(S2/2) sqrt(1 + ...) squares back "
      "to S exactly", sp.simplify(sp.expand(sqrtS**2 - Sv)) == 0)

# --- 2b: the double integral, expanded ---------------------------------------
NT = 5
_ratio = sp.expand(sp.series(sp.expand(gser(zi, v))/sqrtS, v, 0, NT).removeO())
_inner = sp.integrate(_ratio, (v, 0, Ps0))
_outer = sp.expand(sp.series(sp.expand(_inner.subs(Ps0, v))/sqrtS, v, 0, NT).removeO())
Kser   = sp.expand(sp.simplify(sp.integrate(_outer, (v, 0, PsD))))
print("\n  the inner-times-outer integral of (25), per species:")
for m in (1, 2, 3):
    print(f"      [Psi_D^{m}] = {sp.simplify(Kser.coeff(PsD, m))}")

_momsub = {M2: S2, M3: S3, M4: Sk(4), M5: Sk(5), M6: Sk(6)}
uDO_from25 = GRS_elec*zt
for m in (1, 2, 3):
    _c = sp.simplify(Kser.coeff(PsD, m)).subs(_momsub)
    uDO_from25 += -sp.Rational(1, 2)*sum(cps[i]*_c.subs(zi, zs[i]) for i in range(NSP))*zt**m

print("""
  Reducing with the electroneutrality of the GRADIENTS, S_1' = SUM_i z_i c_i' = 0,
  which our (T10.16) and GRS's (22) both impose.  That is applied by eliminating
  c_4' = -(z_1 c_1' + z_2 c_2' + z_3 c_3')/z_4, NOT by dropping a term.""")
_elim = {cps[3]: -(zs[0]*cps[0] + zs[1]*cps[1] + zs[2]*cps[2])/zs[3]}
for m in (1, 2, 3):
    d = sp.simplify(sp.expand((uDO_from25 - uDO_26).coeff(zt, m).subs(_elim)))
    check(f"GRS (26) order zeta^{m} is EXACTLY what (25) gives at that order",
          sp.simplify(d) == 0)
check("in particular the zeta^1 term of (25) is purely GRS's own (24) -- the "
      "chemiphoretic double integral contributes SUM_i z_i c_i' / S_2, which the "
      "gradient electroneutrality kills",
      sp.simplify(sp.expand(sp.simplify(Kser.coeff(PsD, 1)).subs(_momsub)
                            + 2*zi/S2)) == 0)

# --- 2c: the same thing numerically, from the exact double integral -----------
print("""
  And numerically, from the EXACT (25) -- no series anywhere.  Substituting
  Psi_0 = Psi_D s, Psi' = Psi_0 t makes both integrands analytic on [0,1]^2
  (g_i(v)/sqrt(S(v)) = [g_i(v)/v] / [sgn(v) sqrt(S(v)/v^2)], and both brackets are
  analytic and nonvanishing at v = 0), so a tensor Gauss-Legendre rule is exact to
  the working precision.  Run at BOTH SIGNS of Psi_D, because sqrt(S) carries |v|
  and the expansion above was taken with v > 0.""")

mp.mp.dps = 30
_SER = 40
def _gl01(nn, prec=300):
    """Gauss-Legendre on [0,1].  The roots MUST be found at working precision far
    above mp.mp.dps: at dps 30 the degree-40 Legendre roots are only good to ~8
    digits and the rule then integrates x^70 to 1e-9, not to 1e-30."""
    with mp.workdps(prec):
        nodes = mp.polyroots(mp.taylor(lambda x: mp.legendre(nn, x), 0, nn)[::-1],
                             maxsteps=500, extraprec=500)
        X, W = [], []
        for x in nodes:
            x = mp.re(x)
            w = 2/((1 - x**2)*mp.diff(lambda t: mp.legendre(nn, t), x)**2)
            X.append((x + 1)/2); W.append(w/2)
    return X, W
_X, _W = _gl01(40)
check("the 40-point Gauss-Legendre rule on [0,1] integrates 1, x, ..., x^70 exactly",
      max(float(abs(sum(_W[j]*_X[j]**p for j in range(40)) - mp.mpf(1)/(p+1)))
          for p in range(0, 71)) < 1e-25)

def _hg(zz, x):                       # g(x)/x
    u = -zz*x
    if x == 0: return -zz
    if abs(u) < mp.mpf('0.5'):
        return sum(u**m/mp.factorial(m) for m in range(1, _SER))/x
    return mp.expm1(u)/x

def _mk_Shat(z, c):
    co = [sum(c[j]*(-z[j])**m for j in range(len(z)))/mp.factorial(m)
          for m in range(0, _SER)]
    def Shat(x):                      # S(x)/x^2
        if max(abs(z[j]*x) for j in range(len(z))) < mp.mpf('0.5'):
            return sum(co[m]*x**(m-2) for m in range(2, _SER))
        return sum(c[j]*(mp.expm1(-z[j]*x) + z[j]*x) for j in range(len(z)))/x**2
    return Shat

def uDO_exact(z, c, cp, D, P):
    z=[mp.mpf(q) for q in z]; c=[mp.mpf(q) for q in c]
    cp=[mp.mpf(q) for q in cp]; D=[mp.mpf(q) for q in D]; n=len(z); P=mp.mpf(P)
    Shat = _mk_Shat(z, c)
    tot = (-sum(D[i]*z[i]*cp[i] for i in range(n))
           / sum(D[i]*z[i]**2*c[i] for i in range(n))*P)
    rt = [mp.sqrt(Shat(P*s)) for s in _X]
    for i in range(n):
        K = mp.mpf(0)
        for a, s in enumerate(_X):
            A = sum(_W[b]*_hg(z[i], P*s*t)/mp.sqrt(Shat(P*s*t))
                    for b, t in enumerate(_X))
            K += _W[a]*A/rt[a]
        tot += -cp[i]*P*K/2
    return tot

def uDO_26n(z, c, cp, D, P):
    z=[mp.mpf(q) for q in z]; c=[mp.mpf(q) for q in c]
    cp=[mp.mpf(q) for q in cp]; D=[mp.mpf(q) for q in D]; n=len(z); P=mp.mpf(P)
    K  = lambda m: sum(z[i]**m*c[i]  for i in range(n))
    Kp = lambda m: sum(z[i]**m*cp[i] for i in range(n))
    return (-sum(D[i]*z[i]*cp[i] for i in range(n))
            / sum(D[i]*z[i]**2*c[i] for i in range(n))*P
            - Kp(2)/K(2)*P**2/8
            + (Kp(3)/K(2) - 5*Kp(2)*K(3)/(4*K(2)**2))*P**3/54)

_z  = [1, -2, 2, -1]; _c = [2.0, 1.0, 0.5, 1.0]
_cp = [0.6, 0.3, 0.2, 0.4]; _D = [1.334, 1.065, 0.792, 2.032]
check("the test mixture used for 2c is electroneutral in c and in c'",
      abs(sum(_z[i]*_c[i] for i in range(4))) < 1e-30
      and abs(sum(_z[i]*_cp[i] for i in range(4))) < 1e-30)
print(f"\n  {'Psi_D':>8} {'GRS (25) exact':>22} {'GRS (26)':>22} {'[(25)-(26)]/Psi_D^4':>22}")
_q4 = []
for P in (0.4, 0.2, 0.1, 0.05, -0.05, -0.1, -0.2, -0.4):
    a = uDO_exact(_z, _c, _cp, _D, P); b = uDO_26n(_z, _c, _cp, _D, P)
    q = (a - b)/mp.mpf(P)**4; _q4.append(q)
    print(f"  {P:8.3f} {mp.nstr(a,14):>22} {mp.nstr(b,14):>22} {mp.nstr(q,8):>22}")
check("(25) - (26) is O(Psi_D^4): the quotient by Psi_D^4 is bounded and tends to "
      "one constant as Psi_D -> 0 from BOTH sides",
      max(float(abs(q)) for q in _q4) < 1
      and float(abs(_q4[3] - _q4[4])/abs(_q4[3])) < 1e-2,
      f"quotient spread over Psi_D = +-0.05 is "
      f"{float(abs(_q4[3]-_q4[4])/abs(_q4[3])):.1e}")
check("so GRS (26) IS the correct O(Psi_D^3) truncation of GRS (25), at BOTH "
      "signs of the zeta potential -- the concern Ankur raised is answered NO, "
      "there is no error in the printed expansion", True)
print("""
  ONE DISCREPANCY IN GRS, REPORTED AND NOT ABSORBED.  Their (21), the same
  quantity before (24) is substituted, is printed with the outer integral running
  from Psi_D to 0 and the SAME -1/2 prefactor that (25) carries with the limits
  0 to Psi_D.  Taken literally those two differ by a sign.  (25) is the one that
  reproduces (26), and (25) is what is used here; (21) is not used.""")

# ============================================================================
head("3.  THE TARGETS -- MATCHING -u_DO AGAINST OUR (T10.22), AND THE GAUGE")
# ============================================================================
print("""  Ours, (T10.22), with s17's basis for the Lambda_i:

    U = (eps/mu)(kT/e)^2 SUM_i Lambda_i c_i' / n_2,   n_2 = SUM_i z_i^2 c_i = S_2

    Lambda_i = zt   A1 w_i
             + zt^2 (A2 z_i^2 + n_3 B2 w_i)
             + zt^3 (n_3 A3 z_i^2 + B3 z_i^3 + (n_4 C3 + n_3^2 D3) w_i)

  where w_i = z_i D_i/d_2, d_2 = SUM_i z_i^2 D_i c_i/n_2, n_3 = S_3/S_2,
  n_4 = S_4/S_2, and the seven scalars are s17's universal functions rescaled:

    A1 = (2k^2/9) J,   A2 = (2k^2/9) a_2,   B2 = (2k^2/9) beta_2,
    A3 = (2k^2/9) alpha_3, B3 = (2k^2/9) b_3, C3 = (2k^2/9) gamma_3,
    D3 = (2k^2/9) delta_3.

  THE GAUGE, which has to be dealt with before any matching.  Only
  SUM_i Lambda_i c_i' is physical, and the c_i' are constrained by
  SUM_i z_i c_i' = 0, so Lambda_i and Lambda_i + lambda z_i give the same U for
  every admissible gradient (s17 sec 3).  Hence "our Lambda_i equals GRS's" is
  the statement  Lambda_i/n_2 - G_i = lambda z_i  for a single lambda, NOT
  Lambda_i/n_2 = G_i term by term.  Both are checked below and they are NOT the
  same check: the second is stronger and can fail while C16 passes.""")


A1, A2, B2, A3, B3, C3, D3 = sp.symbols('A1 A2 B2 A3 B3 C3 D3', real=True)
SEVEN = (A1, A2, B2, A3, B3, C3, D3)
NAMES = ('J', 'a_2', 'beta_2', 'alpha_3', 'b_3', 'gamma_3', 'delta_3')
n2s = S2
d2s = sum(zs[i]**2*Dss[i]*cs[i] for i in range(NSP))/n2s
n3s = S3/S2
n4s = Sk(4)/S2
ws  = [zs[i]*Dss[i]/d2s for i in range(NSP)]
Lam = [zt*A1*ws[i]
       + zt**2*(A2*zs[i]**2 + n3s*B2*ws[i])
       + zt**3*(n3s*A3*zs[i]**2 + B3*zs[i]**3 + (n4s*C3 + n3s**2*D3)*ws[i])
       for i in range(NSP)]
# G_i = the coefficient of c_i' in -u_DO/(eps/mu)(kT/e)^2, order by order
Gco = [sp.expand(-uDO_26).coeff(cps[i], 1) for i in range(NSP)]

TARGET = {'J': sp.Integer(1), 'a_2': sp.Rational(1, 8), 'beta_2': sp.Integer(0),
          'alpha_3': sp.Rational(5, 216), 'b_3': sp.Rational(-1, 54),
          'gamma_3': sp.Integer(0), 'delta_3': sp.Integer(0)}
SUB = {SEVEN[j]: TARGET[NAMES[j]] for j in range(7)}

print("""
  The claim, written down and then verified rather than solved for:

      A1 -> 1,  A2 -> 1/8,  B2 -> 0,
      A3 -> 5/216,  B3 -> -1/54,  C3 -> 0,  D3 -> 0.

  Verification (a): with those seven values, Lambda_i/n_2 - G_i is IDENTICALLY
  zero for every species, in symbolic z_i, c_i, D_i, with NO gauge shift and
  without using electroneutrality of either the concentrations or the gradients.""")
for m in (1, 2, 3):
    worst = [sp.simplify(sp.expand(sp.expand(Lam[i].subs(SUB)/n2s).coeff(zt, m)
                                   - Gco[i].coeff(zt, m))) for i in range(NSP)]
    check(f"order zeta^{m}: Lambda_i/n_2 == G_i identically, all four species, "
          f"gauge shift zero", all(w == 0 for w in worst))
print("""
  Verification (b): those seven values are the ONLY ones, gauge included.  The
  gauge would hide a difference only if z_i itself lay in the span of the
  functions our Lambda_i is built from, {w_i, z_i^2, z_i^3}.  w_i = z_i D_i/d_2
  is proportional to z_i exactly when all D_i are equal, so the uniqueness has to
  be checked mixture by mixture, not asserted.  It is checked in section 7 for
  each mixture used, by the rank of the 4 x 4 matrix [w_i, z_i^2, z_i^3, z_i].""")

print("""
  Read physically:
    (2k^2/9)J -> 1        is Theta_1 -> 1        -- already known (C7, KW 26a)
    (2k^2/9)a_2 -> 1/8    is Theta_2 -> 1        -- already known (C7, KW 26b)
    (2k^2/9)beta_2 -> 0   GRS has NO D_i-weighted term at zeta^2   -- NEW
    (2k^2/9)alpha_3 -> 5/216   the z_i^2 half of GRS's cubic       -- NEW
    (2k^2/9)b_3 -> -1/54       the z_i^3 half of GRS's cubic       -- NEW
    (2k^2/9)gamma_3 -> 0  GRS has NO D_i-weighted term at zeta^3   -- NEW
    (2k^2/9)delta_3 -> 0                                          -- NEW
  Five of the seven have never been tested against anything outside this project.
  NOTE what the two zeros at zeta^2 and zeta^3 mean physically: in the thin-layer
  limit the ONLY place the diffusivities enter is the leading electrophoretic
  term.  Every higher-order term of GRS is purely chemiphoretic.  Our beta_2,
  gamma_3 and delta_3 are exactly the D_i-weighted pieces at those orders, so
  C16 requires them to switch off -- and they are three of the four functions
  that C15 could not touch.""")

# ============================================================================
head("4.  THE SEVEN UNIVERSAL FUNCTIONS, LIFTED FROM code/task18_analytic.py")
# ============================================================================
print("""  s18 left every one of the seven as an EXACT expression: three closed forms
  and four "closed form + named irreducible integrals with closed-form
  coefficients".  Those expressions are not retyped here.  `code/task18_analytic.py`
  is exec'd in a private namespace and the seven objects are taken out of it, so
  what task 20 tests is byte-identical to what s18 verified against s17's numerics
  (C14, worst 3.1e-7, the floor set by s17 printing seven digits).  The same
  device s19 used to lift Theta_1, Theta_2 out of task7_theta.py.

  s18 ends in sys.exit(), so the exec is wrapped in a SystemExit guard; its stdout
  is captured and discarded.  This costs several minutes and it is the single
  slowest thing in this script.  s18's own 75 checks run again inside that exec
  and their pass/fail count is reported below -- if s18 has drifted, this stops.""")

_t18_path = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                         'task18_analytic.py')
_T18 = types.ModuleType('task18_analytic')
_T18.__file__ = _t18_path
_buf, _exit = io.StringIO(), None
_t = time.time()
try:
    with contextlib.redirect_stdout(_buf):
        exec(compile(open(_t18_path).read(), _t18_path, 'exec'), _T18.__dict__)
except SystemExit as e:
    _exit = e.code
check("code/task18_analytic.py re-ran inside this script with 0 failures",
      _exit == 0 and _T18.__dict__.get('FAIL') == 0,
      f"{_T18.__dict__.get('OK')} passed, {_T18.__dict__.get('FAIL')} failed, "
      f"{time.time()-_t:.0f} s")

MKG = _T18.MKG
kap = _T18.k
EXPR = {'J': _T18.Jc, 'a_2': _T18.a2, 'beta_2': _T18.beta2,
        'alpha_3': _T18.alpha3, 'b_3': _T18.b3, 'gamma_3': _T18.gamma3,
        'delta_3': _T18.delta3}
numeval = _T18.numeval
print(f"\n  {'function':>9} {'ops':>7}   irreducible markers")
for nm in NAMES:
    mk = sorted(set(map(str, sp.expand(EXPR[nm]).atoms(MKG))))
    print(f"  {nm:>9} {sp.count_ops(EXPR[nm]):7d}   {mk if mk else '(closed form)'}")

# ============================================================================
head("5.  THE ASYMPTOTIC ENGINE, AND IT IS VALIDATED ON TWO PUBLISHED SERIES")
# ============================================================================
print("""  s18: "No asymptotics in kappa were extracted", and named that as the thing
  task 20 would want.  It is done here EXACTLY, not by extrapolation, and it
  works for the four NON-closed coefficients too.  The reason it does:

  (i)  every E_n in the seven expressions has an argument that is a real
       multiple of kappa, so E_n(u) = e^{-u} SUM_j (-1)^j (n)_j/u^{j+1}, the
       Poincare series, is a valid asymptotic substitution.  Where the multiple
       is NEGATIVE (delta_3 carries E_1(-kappa), i.e. Ei, from s18's Upsilon)
       the same formal rule is the asymptotics of -Ei; s18 verified that the
       i pi branch terms cancel, and that is inherited, not re-checked here;
  (ii) every irreducible marker is, undoing s18's scaling,
           MKG(a, 1, b_1..b_p) = INT_1^oo e^{-a r} PROD_i E_1(b_i r) dr/r
       with a and every b_i a real multiple of kappa.  Substituting (i) inside
       the integral -- legitimate because b_i r >= b_i -> oo UNIFORMLY on
       r >= 1 -- turns it into SUM_m c_m INT_1^oo e^{-lambda r} r^{-m} dr
       = SUM_m c_m E_m(lambda), lambda = a + SUM_i b_i, and E_m(lambda) has its
       own Poincare series e^{-lambda} SUM_j (-1)^j (m)_j/lambda^{j+1}.
       lambda > 0 is forced: it is exactly the condition for MKG to converge.

  So a coefficient that is NOT in the ring of elementary functions and E_n still
  has an ordinary asymptotic power series in 1/kappa.  s18 noted the door was
  open ("d/dkappa of each marker is elementary"); this is a different door and
  it goes further, because it needs no closed form at all.

  THE INTERNAL CHECK THAT MAKES THIS TRUSTWORTHY: after substitution, every term
  carries a factor e^{p kappa}.  The p > 0 terms MUST cancel identically -- the
  coefficients of the markers carry e^{+lambda kappa} precisely so they can --
  and any p < 0 term is beyond all orders and would be dropped.  Both are
  reported per function below, and it turns out there are NONE of either: all
  seven expansions are pure power series in 1/kappa with nothing dropped.

  AND A SECOND CHECK, because the first one is not enough: every series is
  compared with s18's arbitrary-precision QUADRATURE of the same expression at
  finite kappa.  That is what caught the bug documented in _pull_EE below.""")

t_ = sp.Symbol('t', positive=True)
EE = sp.Symbol('EE', positive=True)          # stands for e^{kappa}

def _A(u, J):
    return sum((-1)**j*sp.factorial(j)/u**(j+1) for j in range(J+1))

def _Em(n, lam, J):
    """asymptotic E_n(lam) ~ e^{-lam} SUM_j (-1)^j (n)_j / lam^{j+1}"""
    return sp.exp(-lam)*sum((-1)**j*sp.rf(n, j)/lam**(j+1) for j in range(J+1))

def _mkg_asym(f, J):
    """MKG(a,1,b_1..b_p) = INT_1^oo e^{-a r} PROD E_1(b_i r) dr/r, asymptotically."""
    a, x = f.args[0], f.args[1]
    bs = list(f.args[2:])
    if x != 1:
        raise ValueError('MKG lower limit is not 1: %s' % f)
    lam = sp.simplify(a + sum(bs))
    rv = sp.Symbol('rv', positive=True)
    integ = sp.expand(sp.prod([_A(b*rv, J) for b in bs])/rv)
    out = 0
    for term in sp.Add.make_args(integ):
        m = -sp.degree(sp.Poly(sp.cancel(term*rv**90), rv)) + 90
        out += sp.simplify(term*rv**m)*_Em(m, lam, J)
    return sp.expand(out)

def _pull_EE(b):
    """write b = EE**c * r with r free of EE.  A TRAP, found the hard way and
    recorded: s18's expressions contain DENOMINATORS carrying e^{2 kappa}, e.g.
    1/(c1 e^{2k} k^13 + c2 e^{2k} k^12 + ...).  Reading the exponential off a term
    by scanning its Mul factors misses those, and then two pieces of alpha_3 that
    are both algebraic get filed as e^0 and e^{+2k}.  Measured cost: alpha_3 came
    out as kappa^5/864 + ... instead of 5/216 + ..., and the error was INVISIBLE
    to a J-refinement test (identical at J = 10, 14, 18, 20, 26) because it is not
    a truncation error at all.  What caught it was that the two mis-filed bins
    agreed to nine digits with opposite signs."""
    if not b.has(EE):
        return sp.Integer(0), b
    if b is EE:
        return sp.Integer(1), sp.Integer(1)
    if b.is_Add:
        cs, rs = zip(*[_pull_EE(t) for t in b.args])
        if len(set(cs)) != 1:
            raise ValueError('an Add mixes powers of e^kappa: %s' % b)
        return cs[0], sp.Add(*rs)
    if b.is_Mul:
        c, r = sp.Integer(0), sp.Integer(1)
        for f in b.args:
            cc, rr_ = _pull_EE(f)
            c += cc; r *= rr_
        return c, r
    if b.is_Pow:
        cc, rr_ = _pull_EE(b.base)
        return cc*b.exp, rr_**b.exp
    raise ValueError('cannot split %s' % b)

def asym(expr, J):
    """the algebraic part of the kappa -> oo asymptotics, plus the audit trail."""
    e = sp.expand(expr)
    e = sp.expand(e.xreplace({f: _mkg_asym(f, J) for f in e.atoms(MKG)}))
    e = sp.expand(e.xreplace({f: _Em(f.args[0], f.args[1], J)
                              for f in e.atoms(sp.expint)}))
    e = e.replace(lambda x: x.func is sp.exp,
                  lambda x: EE**sp.Rational(sp.nsimplify(sp.expand(x.args[0]/kap))))
    e = sp.expand(e)
    if e.has(sp.exp) or e.has(sp.expint) or e.has(MKG):
        raise ValueError('substitution incomplete')
    bins = {}
    for term in sp.Add.make_args(e):
        p, rest = _pull_EE(term)
        bins[p] = bins.get(p, 0) + rest
    alg = sp.cancel(sp.together(bins.pop(sp.Integer(0), sp.Integer(0))))
    grow = sp.Add(*[v for p, v in bins.items() if p > 0])
    decay = sp.Add(*[v for p, v in bins.items() if p < 0])
    return alg, sp.simplify(grow), decay

def series_inv(alg, nord):
    s = sp.series(sp.expand(alg).subs(kap, 1/t_), t_, 0, nord).removeO()
    return sp.expand(s).subs(t_, 1/kap)

# --- validation: Theta_1 and Theta_2 against KW (26a), (26b) ------------------
KW26a = 1 - 3/kap + 25/kap**2 - 220/kap**3
KW26b = 1 - sp.Rational(21, 2)/kap + 97/kap**2 - sp.Rational(1747, 2)/kap**3
_th1 = sp.Rational(2, 9)*kap**2*EXPR['J']
_th2 = sp.Rational(16, 9)*kap**2*EXPR['a_2']
for J in (10, 14):
    a1, g1, d1 = asym(_th1, J)
    a2_, g2_, d2_ = asym(_th2, J)
    s1 = series_inv(a1, 4); s2 = series_inv(a2_, 4)
    check(f"J={J}: Theta_1 = (2k^2/9)J reproduces KW (26a) 1 - 3/k + 25/k^2 - 220/k^3",
          sp.expand(s1 - KW26a) == 0, f"got {s1}")
    check(f"J={J}: Theta_2 = (16k^2/9)a_2 reproduces KW (26b) 1 - (21/2)/k + 97/k^2 "
          f"- (1747/2)/k^3", sp.expand(s2 - KW26b) == 0, f"got {s2}")
    check(f"J={J}: and no exponentially GROWING term survives in either",
          g1 == 0 and g2_ == 0)
print("""      => the engine is not being calibrated on this project's own numbers.
         KW (26a) and (26b) are Keh & Wei's printed asymptotics, and s07 got the
         same four coefficients by an exact linear solve on a numerical fit.
         Three independent routes, same integers.""")

# ============================================================================
head("6.  THE SEVEN LIMITS, EXACTLY -- THE HEART OF C16")
# ============================================================================
JT = 14
LIMIT, SERIES = {}, {}
print(f"  Poincare series truncated at J = {JT}; every result below is re-run at")
print(f"  J = {JT+4} and required to be unchanged.\n")
for nm in NAMES:
    e = sp.Rational(2, 9)*kap**2*EXPR[nm]
    alg, grow, decay = asym(e, JT)
    s = series_inv(alg, 4)
    alg2, grow2, _ = asym(e, JT + 4)
    s2 = series_inv(alg2, 4)
    check(f"{nm}: no exponentially growing term survives -- the e^{{+lambda kappa}} "
          f"in the marker coefficients cancels against the marker itself",
          grow == 0 and grow2 == 0)
    check(f"{nm}: and nothing exponentially SMALL is left over either, so the "
          f"expansion is a pure power series in 1/kappa and NOTHING is dropped",
          decay == 0)
    check(f"{nm}: the asymptotic series is unchanged from J = {JT} to J = {JT+4}",
          sp.expand(s - s2) == 0)
    c0 = sp.simplify(s.subs(kap, sp.oo)) if False else sp.limit(s, kap, sp.oo)
    LIMIT[nm], SERIES[nm] = sp.nsimplify(c0), s
    print(f"      (2k^2/9) {nm:>8} ~ {s}")
print()
for nm in NAMES:
    check(f"C16, exact half -- lim (2k^2/9) {nm} = {TARGET[nm]}, which is what "
          f"GRS (26) requires", sp.simplify(LIMIT[nm] - TARGET[nm]) == 0,
          f"got {LIMIT[nm]}")

print("""
  The three zeros are the sharpest statements here, and they are exact, not
  numerical: beta_2, gamma_3 and delta_3 are the coefficients of w_i = z_i D_i/d_2,
  the only place a diffusivity can enter beyond the leading term, and all three
  vanish in the limit like a POWER of 1/kappa.  GRS's expansion has no
  D_i-weighted term at zeta^2 or zeta^3, and that is now derived from our sphere
  problem rather than assumed.""")

# --- the exact series checked against s18's own arbitrary-precision values ----
print("""
  And the series is checked against the EXACT expressions it came from, at finite
  kappa, using s18's arbitrary-precision evaluator (which is a quadrature, not a
  series, and shares no code with section 5).""")
_ser_f = {nm: sp.lambdify((kap,), SERIES[nm], 'mpmath') for nm in NAMES}
print(f"\n  {'function':>9} " + " ".join(f"{'k='+str(K):>16}" for K in (50, 100))
      + f"{'ratio':>10}")
_gap = {}
for nm in NAMES:
    row = []
    for K in (50, 100):
        with mp.workdps(60):
            ex = mp.re(numeval(EXPR[nm], float(K), 60))*mp.mpf(2)*K**2/9
            ap = _ser_f[nm](mp.mpf(K))
            row.append(float(abs(ex - ap)/max(abs(ex), mp.mpf('1e-30'))))
    _gap[nm] = row
    print(f"  {nm:>9} " + " ".join(f"{r:16.3e}" for r in row)
          + f"{row[0]/row[1]:10.1f}")
check("every asymptotic series agrees with the exact expression at kappa = 100 to "
      "better than 1%", max(_gap[nm][1] for nm in NAMES) < 1e-2,
      f"worst gap at kappa = 100 is {max(_gap[nm][1] for nm in NAMES):.1e}; this is "
      f"the size of the first NEGLECTED term, not an error")
check("and the gap shrinks by a factor of at least 8 from kappa = 50 to kappa = 100 "
      "-- consistent with a first neglected term of order kappa^-4 relative",
      all(_gap[nm][0]/_gap[nm][1] > 8 for nm in NAMES),
      f"worst ratio {min(_gap[nm][0]/_gap[nm][1] for nm in NAMES):.1f}")
print("""      NOTE, recorded rather than quietly fixed: this check FAILED on its first
      run.  It was written to say "at kappa = 100 to better than 1%" and coded to
      take the worst over kappa = 50 AND 100; gamma_3 at kappa = 50 is 1.1e-2,
      just over.  THE CHECK WAS WRONG, NOT THE RESULT -- at kappa = 100 the worst
      is 1.3e-3.  It is split above into the statement it meant and a separate
      convergence statement, and the script re-run end to end.""")

# ============================================================================
head("7.  C16 -- THE VELOCITY RESIDUAL, ORDER BY ORDER, FOR FOUR MIXTURES")
# ============================================================================
print("""  C16 asks for the residual "at each order in zeta separately", for ">= 3
  mixtures with different z_i and D_i".  What is compared here is the physical,
  GAUGE-INVARIANT object -- the velocity itself, one order at a time:

      U_n / [(eps/mu)(kT/e)^2 / n_2]
          ours: n=1  A1 Sw
                n=2  A2 S2' + n_3 B2 Sw
                n=3  n_3 A3 S2' + B3 S3' + (n_4 C3 + n_3^2 D3) Sw
          GRS:  n=1  Sw        n=2  S2'/8      n=3  (5/216) n_3 S2' - S3'/54

  with Sw = SUM_i w_i c_i', S2' = SUM_i z_i^2 c_i', S3' = SUM_i z_i^3 c_i'.
  The seven scalars are the EXACT expressions of section 4 evaluated at finite
  kappa by s18's arbitrary-precision quadrature -- NOT the asymptotic series of
  section 6, so this table is an independent statement from that one.

  ALL-MONOVALENT MIXTURES ARE USELESS HERE and none is used: with z_i = +-1,
  S3' = SUM z_i^3 c_i' = SUM z_i c_i' = 0 and n_3 = 0, so the whole GRS zeta^3
  term is identically zero and so is ours.  Same for any z:z salt.  That is why
  every mixture below carries at least two different |z_i|.

  D_i in 1e-9 m^2/s at 25 C (Na+ 1.334, K+ 1.957, Cl- 2.032, Ca2+ 0.792,
  SO4-2 1.065); only ratios enter.""")

MIX = [
  ('Na2SO4',            ['Na+', 'SO4-2'],       [1, -2],
   [2.0, 1.0], [1.334, 1.065], [('grad Na2SO4', [2.0, 1.0])]),
  ('CaCl2',             ['Ca+2', 'Cl-'],        [2, -1],
   [1.0, 2.0], [0.792, 2.032], [('grad CaCl2', [1.0, 2.0])]),
  ('NaCl + CaCl2',      ['Na+', 'Ca+2', 'Cl-'], [1, 2, -1],
   [1.0, 0.5, 2.0], [1.334, 0.792, 2.032],
   [('grad NaCl', [1.0, 0.0, 1.0]), ('grad CaCl2', [0.0, 1.0, 2.0])]),
  ('Na2SO4 + CaCl2 + NaCl', ['Na+', 'Ca+2', 'Cl-', 'SO4-2'], [1, 2, -1, -2],
   [4.5, 1.0, 2.5, 2.0], [1.334, 0.792, 2.032, 1.065],
   [('grad Na2SO4', [2.0, 0.0, 0.0, 1.0]), ('grad CaCl2', [0.0, 1.0, 2.0, 0.0]),
    ('grad NaCl', [1.0, 0.0, 1.0, 0.0])]),
]

def moments(z, c, D):
    n2 = sum(z[i]**2*c[i] for i in range(len(z)))
    ct = [c[i]/n2 for i in range(len(z))]
    n3 = sum(z[i]**3*ct[i] for i in range(len(z)))
    n4 = sum(z[i]**4*ct[i] for i in range(len(z)))
    d2 = sum(z[i]**2*D[i]*ct[i] for i in range(len(z)))
    w  = [z[i]*D[i]/d2 for i in range(len(z))]
    return n2, n3, n4, d2, w

for (nm, sp_, z, c, D, grads) in MIX:
    n2, n3, n4, d2, w = moments(z, c, D)
    check(f"{nm}: the bulk is electroneutral, SUM z_i c_i = 0",
          abs(sum(z[i]*c[i] for i in range(len(z)))) < 1e-12)
    for gn, cp in grads:
        check(f"{nm}, {gn}: the gradient is electroneutral, SUM z_i c_i' = 0",
              abs(sum(z[i]*cp[i] for i in range(len(z)))) < 1e-12)
    M = sp.Matrix([[w[i], z[i]**2, z[i]**3, z[i]] for i in range(len(z))])
    rk = M.rank()
    print(f"\n  {nm}:  z = {z},  n_3 = {n3:.4f},  n_4 = {n4:.4f},  "
          f"rank[w, z^2, z^3, z] = {rk} of {len(z)}")
    if rk == 4:
        print("      rank 4 => z_i is NOT in the span of our basis, so for this "
              "mixture the\n      velocity test separates all three coefficients "
              "at zeta^3 and the gauge\n      cannot hide a disagreement.")
    else:
        print("      rank < 4 => z_i IS in the span (it must be, with only "
              f"{len(z)} species), so\n      the gauge could in principle absorb a "
              "difference here; this mixture tests\n      the physical velocity, "
              "not the individual coefficients.  The 4-species\n      mixture below "
              "is the one that separates them.")

KLAD = (10.0, 30.0, 100.0, 300.0, 1000.0)
DPS  = 60
VALS = {}
_t = time.time()
for K in KLAD:
    VALS[K] = {}
    for nm in NAMES:
        with mp.workdps(DPS):
            VALS[K][nm] = mp.re(numeval(EXPR[nm], K, DPS))*mp.mpf(2)*K**2/9
_wdps = 0.0
for nm in NAMES:
    with mp.workdps(100):
        hi = mp.re(numeval(EXPR[nm], KLAD[-1], 100))*mp.mpf(2)*KLAD[-1]**2/9
    _wdps = max(_wdps, float(abs(hi - VALS[KLAD[-1]][nm])/abs(hi)) if hi != 0 else 0.0)
check(f"the quadrature at kappa = {KLAD[-1]:g} is mp.dps-independent (60 vs 100 "
      f"digits), so DPS = {DPS} is not the thing setting the residuals below",
      _wdps < 1e-25, f"worst change {_wdps:.1e}")
print(f"\n  the seven, times 2 kappa^2/9, at the kappa used below "
      f"[{time.time()-_t:.0f} s]")
print(f"  {'kappa':>7} " + " ".join(f"{n:>13}" for n in NAMES))
for K in KLAD:
    print(f"  {K:7g} " + " ".join(f"{float(VALS[K][n]):13.6e}" for n in NAMES))
print(f"  {'limit':>7} " + " ".join(f"{float(TARGET[n]):13.6e}" for n in NAMES))

def Uorders(K, z, c, D, cp, seven):
    n2, n3, n4, d2, w = moments(z, c, D)
    Sw = sum(w[i]*cp[i] for i in range(len(z)))
    S2p_ = sum(z[i]**2*cp[i] for i in range(len(z)))
    S3p_ = sum(z[i]**3*cp[i] for i in range(len(z)))
    A1_, A2_, B2_, A3_, B3_, C3_, D3_ = [seven[n] for n in NAMES]
    ours = [A1_*Sw,
            A2_*S2p_ + n3*B2_*Sw,
            n3*A3_*S2p_ + B3_*S3p_ + (n4*C3_ + n3**2*D3_)*Sw]
    grs  = [Sw, S2p_/8, mp.mpf(5)/216*n3*S2p_ - S3p_/54]
    return ours, grs, (Sw, S2p_, S3p_)

print("""
  RESIDUAL TABLE.  R_n = U_n(ours)/U_n(GRS) - 1 at order zeta^n.  R_1 is the same
  for every mixture and every gradient -- it is Theta_1 - 1 -- and is printed once.""")
RES = {}
for (nm, sp_, z, c, D, grads) in MIX:
    for gn, cp in grads:
        print(f"\n  {nm}   [{gn}]")
        print(f"  {'kappa':>7} {'R_1 (zeta)':>16} {'R_2 (zeta^2)':>16} "
              f"{'R_3 (zeta^3)':>16}")
        for K in KLAD:
            ours, grs, _s = Uorders(K, z, c, D, cp, VALS[K])
            r = [float(ours[j]/grs[j] - 1) if grs[j] != 0 else float('nan')
                 for j in range(3)]
            RES[(nm, gn, K)] = r
            print(f"  {K:7g} " + " ".join(f"{x:16.6e}" for x in r))

worst = {1: 0.0, 2: 0.0, 3: 0.0}
mono = True
for (nm, sp_, z, c, D, grads) in MIX:
    for gn, cp in grads:
        for j in (0, 1, 2):
            seq = [abs(RES[(nm, gn, K)][j]) for K in KLAD]
            worst[j+1] = max(worst[j+1], seq[-1])
            mono = mono and all(seq[i] > seq[i+1] for i in range(len(seq)-1))
check("C16, velocity half: every residual DECREASES monotonically with kappa, at "
      "every order, for every mixture and every gradient direction", mono)
for j in (1, 2, 3):
    check(f"C16, velocity half: |R_{j}| at kappa = {KLAD[-1]:g} is below the "
          f"pre-registered {'3e-2' if j < 3 else '1e-1'}",
          worst[j] < (3e-2 if j < 3 else 1e-1), f"worst {worst[j]:.3e}")

# ============================================================================
head("8.  ANTI-TAUTOLOGY AUDIT -- SEVEN THINGS THAT MUST FAIL")
# ============================================================================
print("""  Listed in sessions/P1S20-prereg.md before any of this ran.  Each is a way the
  comparison could pass without meaning anything.  Every one must FAIL.""")
NMF = 0
def must_fail(name, ok, extra="", known=False):
    """known=True marks an item that is KNOWN not to fail and is reported in the
    note that follows it.  It is still printed as PASSES; it is not counted as a
    broken check, because the finding is the point.  It is NOT counted among the
    items that failed as required either."""
    global NMF, FAIL
    if ok and not known: FAIL += 1
    if not ok:           NMF += 1
    tag = 'FAILS as required' if not ok else ('PASSES -- REPORTED BELOW' if known
                                              else 'PASSES -- BAD')
    print(f"  [{tag}] {name}" + (f"   {extra}" if extra else ""))

_Kb = KLAD[-1]
_m4 = MIX[3]; _z4, _c4, _D4 = _m4[2], _m4[3], _m4[4]; _cp4 = _m4[5][0][1]
_o, _g, _ = Uorders(_Kb, _z4, _c4, _D4, _cp4, VALS[_Kb])

must_fail("1. drop the minus sign: compare U with +u_DO instead of -u_DO",
          all(abs(float(_o[j]/(-_g[j]) - 1)) < 0.2 for j in range(3)),
          f"R_1 would be {float(_o[0]/(-_g[0])-1):+.3f} instead of "
          f"{float(_o[0]/_g[0]-1):+.3e}")
must_fail("2. put GRS's zeta^2 term at /4 instead of /8",
          sp.simplify(LIMIT['a_2'] - sp.Rational(1, 4)) == 0,
          f"our limit is {LIMIT['a_2']}, GRS/4 would need 1/4")
_v = dict(VALS[_Kb]); _v['b_3'] = mp.mpf(0)
_o2, _g2, _ = Uorders(_Kb, _z4, _c4, _D4, _cp4, _v)
must_fail("3. set b_3 = 0, i.e. claim there is no z_i^3 term at all",
          abs(float(_o2[2]/_g2[2] - 1)) < 0.1,
          f"R_3 would be {float(_o2[2]/_g2[2]-1):+.3f} instead of "
          f"{float(_o[2]/_g[2]-1):+.3e}")
_v = dict(VALS[_Kb]); _v['alpha_3'] = mp.mpf(0)
_o3, _g3, _ = Uorders(_Kb, _z4, _c4, _D4, _cp4, _v)
must_fail("4. set alpha_3 = 0, i.e. drop the z_i^2 half of the cubic",
          abs(float(_o3[2]/_g3[2] - 1)) < 0.1,
          f"R_3 would be {float(_o3[2]/_g3[2]-1):+.3f}")
_n2, _n3, _n4, _d2, _w = moments(_z4, _c4, _D4)
_S2p = sum(_z4[i]**2*_cp4[i] for i in range(4))
_S3p = sum(_z4[i]**3*_cp4[i] for i in range(4))
_g5  = mp.mpf(4)/(5*54)*_n3*_S2p - _S3p/54          # 5/4 -> 4/5 in GRS's cubic
must_fail("5. swap 5/4 for 4/5 inside GRS's cubic bracket",
          abs(float(_o[2]/_g5 - 1)) < 0.1,
          f"R_3 would be {float(_o[2]/_g5-1):+.3f}")
_v = dict(VALS[_Kb]); _v['beta_2'] = VALS[KLAD[0]]['beta_2']
_o6, _g6, _ = Uorders(_Kb, _z4, _c4, _D4, _cp4, _v)
must_fail(f"6. freeze beta_2 at its kappa = {KLAD[0]:g} value instead of letting it "
          f"decay", abs(float(_o6[1]/_g6[1] - 1)) < 0.05,
          f"R_2 would be {float(_o6[1]/_g6[1]-1):+.3f} instead of "
          f"{float(_o[1]/_g[1]-1):+.3e}", known=True)
# item 6 does NOT fail.  That is a real finding about what the velocity half can
# and cannot see, and it is reported here rather than repaired by loosening a
# threshold until it fails.
_n2b, _n3b, _n4b, _d2b, _wb = moments(_z4, _c4, _D4)
_Swb  = sum(_wb[i]*_cp4[i] for i in range(4))
_S2pb = sum(_z4[i]**2*_cp4[i] for i in range(4))
_R2   = float(_o[1]/_g[1] - 1)
_dR2  = float(8*_n3b*VALS[_Kb]['beta_2']*_Swb/_S2pb)      # dR_2 per unit factor on beta_2
_fbrk = float('inf') if _dR2 == 0 else abs((3e-2 - abs(_R2))/_dR2) + 1
print(f"""
      ITEM 6 DOES NOT FAIL, and it is recorded rather than repaired.  Freezing
      beta_2 at its kappa = {KLAD[0]:g} value is a factor
      {float(VALS[KLAD[0]]['beta_2']/VALS[_Kb]['beta_2']):.0f} error in beta_2 and it moves
      R_2 at kappa = {_Kb:g} only from {_R2:+.4f} to {float(_o6[1]/_g6[1]-1):+.4f}.  The reason is
      structural, not accidental: at O(eps zeta^2) the velocity is
      A2 S2' + n_3 B2 Sw, and the A2 z_i^2 term dominates -- beta_2 would have to
      be wrong by a factor of about {_fbrk:.0f} before R_2 left the pre-registered
      3e-2.  So THE VELOCITY HALF OF C16 BARELY CONSTRAINS beta_2.  What does
      constrain it is section 6: lim (2k^2/9) beta_2 = 0 EXACTLY, and beta_2
      decays like 3/(4 kappa).  A nonzero limit there would be a flat
      contradiction with GRS, not a few-percent shift.  The same caveat applies to
      gamma_3 and delta_3, which enter U_3 the same way.""")
must_fail("6b. (ADDED AFTER SEEING 6 PASS -- labelled, not hidden) the same claim "
          "made against the EXACT half: lim (2k^2/9) beta_2 = 3/4, its leading "
          "1/kappa coefficient, instead of 0",
          sp.simplify(LIMIT['beta_2'] - sp.Rational(3, 4)) == 0,
          f"our limit is {LIMIT['beta_2']}, so the exact half rejects this "
          f"outright where the velocity table could not")
_zm, _cm, _Dm = [1, 1, -1], [1.0, 1.0, 2.0], [1.334, 1.957, 2.032]   # NaCl + KCl
_cpm = [0.5, 0.3, 0.8]
_nn2, _nn3, _nn4, _dd2, _ww = moments(_zm, _cm, _Dm)
_S2pm = sum(_zm[i]**2*_cpm[i] for i in range(3))
_S3pm = sum(_zm[i]**3*_cpm[i] for i in range(3))
must_fail("7. use an all-monovalent mixture (NaCl + KCl) and call the zeta^3 order "
          "tested", abs(_S3pm) > 1e-12 or abs(_nn3) > 1e-12,
          f"S_3' = {_S3pm:.1e} and n_3 = {_nn3:.1e} are both identically zero, so "
          f"GRS's whole cubic term vanishes and so does ours -- 0 = 0 proves nothing")
check("six of the seven PRE-REGISTERED anti-tautology items fail as required, "
      "and the seventh (item 6) is reported above rather than fixed; the post-hoc "
      "item 6b, added after seeing 6 pass and labelled as such, also fails",
      NMF == 7, f"{NMF} of 8 items failed as required (7 pre-registered + 1 post-hoc)")

# ============================================================================
head("9.  EVERYTHING DROPPED, EVERY LIMIT TAKEN")
# ============================================================================
print("""  DROPPED IN THIS SCRIPT
  - NOTHING exponentially small, as it turns out.  Section 6 was written expecting
    to drop terms of order e^{-p kappa} and there are none: all seven expansions
    are pure power series in 1/kappa.  That is checked, not assumed, and it is
    also the right thing for a comparison with GRS, whose thin-layer expansion in
    delta = lambda_D/a* has no exponentially small terms at all.
  - O(Psi_D^4) in GRS (25).  Section 2 measures what is dropped: the quotient
    [(25)-(26)]/Psi_D^4 is ~1.2e-3 for the test mixture, and both signs agree.
  - O(eps zt^4) in ours.  The hierarchy stops at zt^3 (s14, s17); nothing beyond
    is claimed and nothing beyond is compared.
  - O(eps^2).  Ours is linear in the imposed gradient throughout, and so is GRS
    (their C_i,inf(X) enters only through dC_i,inf/dX).
  - The osmotic half of the body force b, still dropped by the s05 lemma.  This is
    INHERITED, not re-established here, and it is the oldest open item in the
    chain: s07 priced it against Keh & Wei (keeping it inflates Theta_2 by up to
    670x), but no independent argument for the drop has been produced since.
  - Surface conduction.  GRS drop it explicitly (their Sec. III B 2, "we invoke
    the condition that the surface conduction effect is negligible").  Ours has no
    surface conduction either, because the surface is a hard no-flux boundary at
    fixed charge.  These are the SAME assumption and so it cancels from C16; if it
    did not, C16 would be comparing two different physical problems.
  - Convection of the ions, Pe << 1 in ours; GRS keep alpha U C_i in their (2e) but
    it drops out of (16)-(21) in the delta -> 0 limit, so again both sides agree.

  LIMITS, IN THE ORDER THEY WERE TAKEN
  1. eps -> 0 first (linear response in the imposed gradient), then zt -> 0 to
     third order.  That is s14's hierarchy and it is NOT re-derived here.
  2. Then kappa -> infinity, on the zt-coefficients.  So the order is
     eps, then zt, then kappa.  GRS take delta -> 0 FIRST (their Sec. III B) and
     THEN expand in Psi_D (their Sec. III C).  The orders are OPPOSITE.  That the
     two agree is a statement that the double limit commutes at these orders --
     it is a RESULT of this check, not an assumption of it, and it is the single
     most interesting thing here that C16 does not ask for.
  3. Inside section 5, the Poincare substitution is a large-argument limit taken
     UNIFORMLY on r >= 1, valid because every E_1 argument is b_i kappa r with
     b_i > 0 fixed.

  NOT DONE, NAMED SO NO FUTURE SESSION MISTAKES THIS SCRIPT FOR IT
  - GRS (21) and (25) are NOT re-derived from the Stokes and Nernst-Planck
    equations.  Only (25) -> (26) is re-derived.  If GRS (25) itself is wrong,
    this check inherits that.
  - No claim that our kappa -> infinity limit IS a slip problem.  The limit is
    taken on the seven coefficients, not on the fields.
  - l != 1 completeness is still inherited from s03, not re-proved for a mixture.
  - Nothing here tests the O(eps zt^3) coefficients at FINITE kappa against
    anything external.  C16 tests only their kappa -> infinity limits and the
    approach to them.
  - The constant-POTENTIAL variant (task 7b) is untouched.  GRS hold the surface
    CHARGE fixed (their q, their Fig. 1), which is our boundary condition too, so
    C16 is a like-for-like comparison -- but only for constant charge.""")

# ============================================================================
head("10.  OUTCOME")
# ============================================================================
print(f"""  C16, both halves.

  (a) EXACT.  All seven of s17's universal functions have kappa -> infinity limits
      taken symbolically, and all seven equal what GRS (26) requires:

        (2k^2/9) J       -> 1        (2k^2/9) a_2     -> 1/8
        (2k^2/9) beta_2  -> 0        (2k^2/9) alpha_3 -> 5/216
        (2k^2/9) b_3     -> -1/54    (2k^2/9) gamma_3 -> 0
        (2k^2/9) delta_3 -> 0

      Five of those seven have never been compared with anything outside this
      project before.  b_3 -> -1/54 and alpha_3 -> 5/216 are the first external
      check the O(eps zeta^3) order has ever had.

  (b) VELOCITY.  The residual is reported order by order for four mixtures with
      different z_i and D_i and seven independent gradient directions.

  {OK} checks passed, {FAIL} failed, {NMF} anti-tautology items failed as required,
  {time.time()-T0:.0f} s.""")
print()
print("=" * 78)
print(f"  TOTAL: {OK} passed, {FAIL} failed")
print("=" * 78)
sys.exit(1 if FAIL else 0)


==> anc/1-diffusiophoresis/code/task21_data.py <==
"""
P1S21 / task 21 -- the DATA behind every figure and every number quoted in
`latex/main.tex`, together with the checks that make each one usable.

This script does two things and keeps them apart:

  A.  It COMPUTES the seven universal functions of kappa on a grid, the binary
      collapse, the thin-double-layer residuals, and five real electrolytes,
      and writes them to `figures/data/*.csv`.  The plotting scripts read those
      CSVs and compute nothing (PlotRules rule 30).

  B.  It CHECKS every one of them before it is written, against the sources
      that are external to this project wherever one exists:
        - Keh & Wei (21a), (21b) closed forms          -> Theta_1, Theta_2
        - Keh & Wei (26a), (26b) / (27a), (27b)        -> both kappa limits
        - the GRS (26) coefficients                    -> the kappa -> oo limits
        - the s20 asymptotic series                    -> the approach to them
      and, where none exists, against the structure the derivation predicts
      (exact polynomial dependence on n_3, n_4; the gauge; linearity).

The solver is NOT re-implemented here.  `code/task17_velocity.py` is parsed
with `ast`, its function and class definitions are exec'd into a private
namespace, and its `coefficients()` is called -- so the numbers plotted are
byte-identical to the ones s17 verified, with no transcription step.  The four
statements at module scope in that file that depend on its own top-level loops
fail to exec and are skipped; the count is reported and asserted.

Run:  python3 code/task21_data.py       (~1 min)
"""

import ast
import csv
import os
import sys
import time
from pathlib import Path

import numpy as np
import mpmath as mp

T0 = time.time()
HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
DATA = ROOT / "figures" / "data"
DATA.mkdir(parents=True, exist_ok=True)

NPASS = 0
NFAIL = 0


def check(name, ok, extra=""):
    global NPASS, NFAIL
    if ok:
        NPASS += 1
        print(f"  [PASS] {name}" + (f"   {extra}" if extra else ""))
    else:
        NFAIL += 1
        print(f"  [FAIL] {name}   {extra}")


def head(t):
    print()
    print("=" * 78)
    print(t)
    print("=" * 78)


def relerr(a, b):
    a, b = float(a), float(b)
    return abs(a - b) / max(abs(b), 1e-300)


# ============================================================================
# 0.  LIFT THE VERIFIED SOLVERS
# ============================================================================
head("0.  LIFT s17's SOLVER AND s07's CLOSED FORMS, WITHOUT RE-RUNNING THEIR CHECKS")


def lift(path):
    """exec only the imports, defs and module-level constants of `path`.

    Statements that depend on that file's own top-level loops (its check
    tallies) raise and are skipped; the skip count is returned so it can be
    asserted rather than assumed."""
    tree = ast.parse(Path(path).read_text())
    ns = {"__name__": f"lifted_{Path(path).stem}", "__file__": str(path)}
    skipped = 0
    for node in tree.body:
        if not isinstance(node, (ast.Import, ast.ImportFrom, ast.FunctionDef,
                                 ast.ClassDef, ast.Assign)):
            continue
        mod = ast.Module(body=[node], type_ignores=[])
        try:
            exec(compile(ast.fix_missing_locations(mod), str(path), "exec"), ns)
        except Exception:
            skipped += 1
    return ns, skipped


_stdout = sys.stdout
sys.stdout = open(os.devnull, "w")           # the lifted files print on import
try:
    S17, sk17 = lift(HERE / "task17_velocity.py")
    S07, sk07 = lift(HERE / "task7_theta.py")
finally:
    sys.stdout.close()
    sys.stdout = _stdout

check("s17's solver lifted; `coefficients` is callable",
      callable(S17.get("coefficients")), f"{sk17} module-level statements skipped")
check("s07's closed forms lifted; KW (21a) and (21b) are callable",
      callable(S07.get("theta1_kw")) and callable(S07.get("theta2_kw")),
      f"{sk07} module-level statements skipped")

coefficients = S17["coefficients"]
theta1_kw = S07["theta1_kw"]
theta2_kw = S07["theta2_kw"]

# s17 printed seven digits for its six functions at four kappa; reproducing
# them is what says the lift did not perturb the solver.
S17_TABLE = {   # kappa: (J, a2, beta2, alpha3, b3, gamma3, delta3)
    0.1: (3.001635e+02, 1.509662e+00, 3.751069e+00, 3.879681e-02,
          5.874313e-02, -3.534694e-01, 8.939274e-02),
    1.0: (3.079994e+00, 5.161694e-02, 1.597024e-01, 5.275571e-03,
          1.056552e-02, -3.521761e-02, 1.577510e-02),
    10.0: (3.758317e-02, 2.599549e-03, 1.593283e-03, 4.021382e-04,
           -2.264987e-05, -5.851412e-04, 2.968202e-04),
    100.0: (4.375346e-04, 5.084440e-05, 3.063603e-06, 9.194542e-06,
            -6.649770e-06, -1.328016e-06, 6.659185e-07),
}


# ============================================================================
# 1.  THE SEVEN UNIVERSAL FUNCTIONS, EXTRACTED AND THEIR STRUCTURE CHECKED
# ============================================================================
head("1.  THE SEVEN UNIVERSAL FUNCTIONS  J, a_2, beta_2, alpha_3, b_3, gamma_3, delta_3")

print("""
  s17 writes the velocity coefficients as

      Lambda_i^(1) = (2k^2/9) J w_i
      Lambda_i^(2) = (2k^2/9)[ a_2 z_i^2 + n_3 beta_2 w_i ]
      Lambda_i^(3) = (2k^2/9)[ n_3 alpha_3 z_i^2 + b_3 z_i^3
                               + (n_4 gamma_3 + n_3^2 delta_3) w_i ],   w_i = z_i D_i / d_2

  and `coefficients(kappa, n3, n4)` returns the six raw loadings
      J, a2 = dI_2/dg_2, b2 = dI_2/dE_0, a3 = dI_3/dg_2, b3 = dI_3/dg_3,
      c3 = dI_3/dE_0.
  Reading the seven off requires b2 = n_3 beta_2, a3 = n_3 alpha_3 and
  c3 = n_4 gamma_3 + n_3^2 delta_3 EXACTLY, which is checked here before it is
  used, at three kappa and three (n_3, n_4) pairs -- not assumed from s17.
""")


def raw(kappa, n3, n4):
    c = coefficients(float(kappa), float(n3), float(n4))
    return dict(J=float(c["J"]), a2=float(c["a2"]), b2=float(c["b2"]),
                a3=float(c["a3"]), b3=float(c["b3"]), c3=float(c["c3"]),
                g3_in_I2=float(c["g3_in_I2"]))


worst_prop = 0.0
worst_ind = 0.0
worst_poly = 0.0
for kap in (0.3, 3.0, 30.0):
    base = raw(kap, 0.0, 1.0)                       # n_3 = 0: b2 = a3 = 0, c3 = gamma_3
    gam3 = base["c3"]
    for n3 in (1.0, 2.0, -1.5):
        for n4 in (1.0, 3.0):
            c = raw(kap, n3, n4)
            # (i) b2 and a3 are exactly proportional to n_3
            u = raw(kap, 1.0, n4)
            worst_prop = max(worst_prop, relerr(c["b2"], n3 * u["b2"]),
                             relerr(c["a3"], n3 * u["a3"]))
            # (ii) J, a_2, b_3 do not move with (n_3, n_4) at all
            worst_ind = max(worst_ind, relerr(c["J"], base["J"]),
                            relerr(c["a2"], base["a2"]), relerr(c["b3"], base["b3"]))
            # (iii) c3 is exactly n_4 gamma_3 + n_3^2 delta_3
            d3 = (raw(kap, 1.0, 1.0)["c3"] - gam3)          # n_3=n_4=1  ->  gamma_3 + delta_3
            worst_poly = max(worst_poly, relerr(c["c3"], n4 * gam3 + n3**2 * d3))
    check(f"b_2 and a_3 are exactly linear in n_3  (kappa={kap})", worst_prop < 1e-9,
          f"worst rel {worst_prop:.1e}")
check("J, a_2 and b_3 are independent of n_3 and n_4, as the structure claims",
      worst_ind < 1e-12, f"worst rel {worst_ind:.1e}")
check("c_3 = n_4 gamma_3 + n_3^2 delta_3 EXACTLY -- the polynomial structure "
      "s17 argued and did not prove symbolically", worst_poly < 1e-9,
      f"worst rel {worst_poly:.1e}")
check("g_3 does not enter I_2 at all", abs(raw(1.0, -1.0, 3.0)["g3_in_I2"]) < 1e-14,
      f"|dI_2/dg_3| = {abs(raw(1.0,-1.0,3.0)['g3_in_I2']):.1e}")


_SEVEN_CACHE = {}


def seven(kappa):
    """(J, a_2, beta_2, alpha_3, b_3, gamma_3, delta_3) at one kappa."""
    key = float(kappa)
    if key in _SEVEN_CACHE:
        return _SEVEN_CACHE[key]
    z = raw(kappa, 0.0, 1.0)          # n_3 = 0, n_4 = 1
    o = raw(kappa, 1.0, 1.0)          # n_3 = 1, n_4 = 1
    gam3 = z["c3"]
    _SEVEN_CACHE[key] = dict(J=z["J"], a2=z["a2"], beta2=o["b2"], alpha3=o["a3"],
                             b3=z["b3"], gamma3=gam3, delta3=o["c3"] - gam3)
    return _SEVEN_CACHE[key]


worst_s17 = 0.0
for kap, want in S17_TABLE.items():
    got = seven(kap)
    for name, w in zip(("J", "a2", "beta2", "alpha3", "b3", "gamma3", "delta3"), want):
        worst_s17 = max(worst_s17, relerr(got[name], w))
check("all seven reproduce s17's printed table at kappa = 0.1, 1, 10, 100",
      worst_s17 < 5e-7, f"worst rel {worst_s17:.1e}  (s17 printed 7 digits, so "
      f"1e-7 is the floor of this comparison)")

# --- C5, on this session's own evaluation grid ------------------------------
worst_conv = 0.0
for kap in (0.3, 3.0, 30.0):
    a = seven(kap)
    b = {k: v for k, v in zip(
        ("J", "a2", "beta2", "alpha3", "b3", "gamma3", "delta3"),
        [None] * 7)}
    za = raw(kap, 0.0, 1.0)
    oa = raw(kap, 1.0, 1.0)
    zb = dict(zip(("J", "a2", "b2", "a3", "b3", "c3", "g3_in_I2"),
                  [float(coefficients(kap, 0.0, 1.0, L=400.0, ngrid=80000)[k])
                   for k in ("J", "a2", "b2", "a3", "b3", "c3", "g3_in_I2")]))
    ob = dict(zip(("J", "a2", "b2", "a3", "b3", "c3", "g3_in_I2"),
                  [float(coefficients(kap, 1.0, 1.0, L=400.0, ngrid=80000)[k])
                   for k in ("J", "a2", "b2", "a3", "b3", "c3", "g3_in_I2")]))
    gam3b = zb["c3"]
    ref = dict(J=zb["J"], a2=zb["a2"], beta2=ob["b2"], alpha3=ob["a3"],
               b3=zb["b3"], gamma3=gam3b, delta3=ob["c3"] - gam3b)
    for k in a:
        worst_conv = max(worst_conv, relerr(a[k], ref[k]))
check("C5 on this grid: L 100 -> 400 and 20000 -> 80000 cells move nothing",
      worst_conv < 1e-3, f"worst rel {worst_conv:.1e}, against the 0.1% C5 asks for")

# --- the grid, and the CSV --------------------------------------------------
KGRID = np.unique(np.concatenate([np.logspace(-1, 3, 61), [0.1, 1.0, 10.0, 100.0]]))
rows = []
for kap in KGRID:
    s = seven(kap)
    pre = 2.0 * kap**2 / 9.0
    rows.append(dict(kappa=kap, **{f"{k}_hat": pre * v for k, v in s.items()}))

with open(DATA / "universal.csv", "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(rows[0]))
    w.writeheader()
    w.writerows(rows)
print(f"\n  wrote {DATA/'universal.csv'}  ({len(rows)} rows)")

# --- the kappa -> oo limits, against GRS (26) via s20 ------------------------
GRS_LIMIT = dict(J=1.0, a2=1.0 / 8, beta2=0.0, alpha3=5.0 / 216,
                 b3=-1.0 / 54, gamma3=0.0, delta3=0.0)
S20_SERIES = {   # coefficients of kappa^0, kappa^-1, kappa^-2, kappa^-3  (s20 sec 4)
    "J":      (1.0, -3.0, 25.0, -220.0),
    "a2":     (1.0 / 8, -21.0 / 16, 97.0 / 8, -1747.0 / 16),
    "beta2":  (0.0, 3.0 / 4, -181.0 / 24, 610.0 / 9),
    "alpha3": (5.0 / 216, -389.0 / 1296, 4063.0 / 1296, -177773.0 / 5832),
    "b3":     (-1.0 / 54, 271.0 / 648, -18875.0 / 3888, 190481.0 / 3888),
    "gamma3": (0.0, -1.0 / 3, 911.0 / 216, -225343.0 / 5184),
    "delta3": (0.0, 1.0 / 6, -1333.0 / 648, 965321.0 / 46656),
}
worst_ser = 0.0
for kap in (100.0, 300.0, 1000.0):
    s = seven(kap)
    pre = 2.0 * kap**2 / 9.0
    for name, cs in S20_SERIES.items():
        ser = sum(c * kap**(-j) for j, c in enumerate(cs))
        got = pre * s[name]
        scale = max(abs(GRS_LIMIT[name]), abs(ser), 1e-3)
        worst_ser = max(worst_ser, abs(got - ser) / scale)
check("the solver matches s20's exact 1/kappa series for ALL SEVEN at "
      "kappa = 100, 300, 1000", worst_ser < 2e-2, f"worst {worst_ser:.1e}")
worst_lim = max(abs(2.0 * 1000.0**2 / 9 * seven(1000.0)[n] - GRS_LIMIT[n])
                for n in GRS_LIMIT)
check("and it is heading for the GRS (26) values, all seven",
      worst_lim < 2e-2, f"worst |value(1000) - limit| = {worst_lim:.1e}")


# ============================================================================
# 2.  THE BINARY COLLAPSE  (C15, re-run here as the figure's own check)
# ============================================================================
head("2.  COLLAPSE TO ONE BINARY MONOVALENT SALT -- Theta_1, Theta_2 vs KEH & WEI")

print("""
  s19 derived  M = (1/2)(eps/mu)(kT/e)^2 (Lambda_+ + Lambda_-)  and, matching
  JFM (3.93),   Theta_1 = (2k^2/9) I_1 / beta,   Theta_2 = (16k^2/9) I_2.
  At z_i = +-1 the loading is g_2 = 1, g_3 = 0, E_0 = beta, n_3 = 0, n_4 = 1, so
      Theta_1 = (2k^2/9) J        Theta_2 = 8 x (2k^2/9) a_2
      Theta_3 = (2k^2/9) gamma_3          (s19's convention; NOT scored -- JFM
                                           and KW both stop at zeta^2)
  Theta_1 and Theta_2 are compared against the KEH & WEI closed forms (21a),
  (21b), evaluated in mpmath by `code/task7_theta.py`.  Theta_3 has no
  published counterpart and none is claimed.
""")

brows = []
worst_t1 = worst_t2 = 0.0
for kap in KGRID:
    s = seven(kap)
    pre = 2.0 * kap**2 / 9.0
    t1, t2, t3 = pre * s["J"], 8.0 * pre * s["a2"], pre * s["gamma3"]
    t1kw = float(theta1_kw(kap))
    t2kw = float(theta2_kw(kap))
    worst_t1 = max(worst_t1, relerr(t1, t1kw))
    worst_t2 = max(worst_t2, relerr(t2, t2kw))
    brows.append(dict(kappa=kap, theta1=t1, theta1_kw=t1kw,
                      theta2=t2, theta2_kw=t2kw, theta3=t3))
check("Theta_1 from the MIXTURE machinery equals KW (21a) over "
      "kappa in [0.1, 1000]", worst_t1 < 1e-8, f"worst rel {worst_t1:.1e}")
check("Theta_2 from the MIXTURE machinery equals KW (21b) over the same range",
      worst_t2 < 1e-6, f"worst rel {worst_t2:.1e}")

# KW Table 1, the four entries C6 names
for kap, w1, w2 in ((10.0, 0.835, 0.462), (100.0, 0.972, 0.904)):
    s = seven(kap)
    pre = 2.0 * kap**2 / 9.0
    check(f"KW Table 1 at x = {kap:g}: Theta_1 = {w1}, Theta_2 = {w2}",
          abs(pre * s["J"] - w1) < 5e-4 and abs(8 * pre * s["a2"] - w2) < 5e-4,
          f"got {pre*s['J']:.4f}, {8*pre*s['a2']:.4f}")

# KW (27a), (27b): the thick-double-layer limit
s_small = seven(0.01)
pre = 2.0 * 0.01**2 / 9.0
check("KW (27a) thick limit Theta_1 -> 2/3", abs(pre * s_small["J"] - 2.0 / 3) < 2e-3,
      f"Theta_1(0.01) = {pre*s_small['J']:.6f}")

# KW (27b), Theta_2 -> (4/9) kappa.  This check FAILED as first written, asking
# for the asymptote at kappa = 0.01, and the CHECK was wrong, not the result:
# the KW closed form ITSELF gives Theta_2/kappa = 0.4014 there, 9.7% from 4/9,
# because the approach carries a log.  s07 established the limit by monotone
# convergence rather than at a single kappa, and that is what is done here.
kw_ratio = [(k, float(theta2_kw(k)) / k) for k in (1e-2, 1e-3, 1e-4, 1e-5, 1e-6)]
check("KW (27b) thick limit: Theta_2/kappa approaches 4/9 MONOTONICALLY on the "
      "KW closed form, and the approach is logarithmic -- 0.401 at kappa=1e-2, "
      "0.4444 at 1e-6",
      all(kw_ratio[j][1] < kw_ratio[j + 1][1] for j in range(len(kw_ratio) - 1))
      and abs(kw_ratio[-1][1] - 4.0 / 9) < 2e-5,
      "  ".join(f"{k:.0e}:{v:.5f}" for k, v in kw_ratio))
check("and OUR solver reproduces the KW closed form at kappa = 0.01, which is "
      "the statement about our result that has content there",
      relerr(8 * pre * s_small["a2"], float(theta2_kw(0.01))) < 1e-5,
      f"ours {8*pre*s_small['a2']/0.01:.6f} vs KW {float(theta2_kw(0.01))/0.01:.6f}, "
      f"both /kappa")

with open(DATA / "binary.csv", "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(brows[0]))
    w.writeheader()
    w.writerows(brows)
print(f"\n  wrote {DATA/'binary.csv'}  ({len(brows)} rows)")


# ============================================================================
# 3.  THE THIN-DOUBLE-LAYER RESIDUAL AGAINST GRS (26), FOR REAL MIXTURES
# ============================================================================
head("3.  THIN-DOUBLE-LAYER RESIDUALS AGAINST GRS Eq. (26)")

print("""
  s20 matched the coefficient of grad c_{i inf} between our (T10.22) and
  -1 x GRS (26) and got

      Lambda_i^(1) -> z_i D_i / d_2      Lambda_i^(2) -> z_i^2 / 8
      Lambda_i^(3) -> -z_i^3/54 + 5 n_3 z_i^2 / 216

  R_n = U_n(ours) / U_n(GRS) - 1 at each order, for a uniform-dilution gradient
  grad c_{i inf} ~ c_{i inf}.  ALL-MONOVALENT mixtures are excluded: at
  z_i = +-1 the whole GRS cubic vanishes identically and 0 = 0 proves nothing
  (s20's anti-tautology item 7), so every mixture here carries two different
  |z_i|.
""")

D = dict(Na=1.334e-9, K=1.957e-9, Cl=2.032e-9, SO4=1.065e-9, Ca=0.792e-9)

# name, valences, ambient composition, diffusivities, IMPOSED GRADIENT SHARES.
# The gradient is stated per mixture rather than always taken as uniform
# dilution, because uniform dilution is DEGENERATE for the four-species mixture:
# there n_3 = 0 and sum_i z_i^3 c_i' = 0, so GRS's whole cubic is identically
# zero and R_3 is 0/0.  That mixture is therefore driven by a CaCl_2 gradient in
# a fixed Na_2SO_4 + NaCl background, which is electroneutral and non-degenerate.
MIXTURES = [
    ("Na$_2$SO$_4$",    [1, -2],    [2.0, 1.0],  [D["Na"], D["SO4"]], [2.0, 1.0]),
    ("CaCl$_2$",        [2, -1],    [1.0, 2.0],  [D["Ca"], D["Cl"]],  [1.0, 2.0]),
    ("NaCl + CaCl$_2$", [1, 2, -1], [1.0, 1.0, 3.0],
     [D["Na"], D["Ca"], D["Cl"]], [1.0, 1.0, 3.0]),
    ("Na$_2$SO$_4$ + CaCl$_2$ + NaCl", [1, 2, -1, -2], [3.0, 1.0, 3.0, 1.0],
     [D["Na"], D["Ca"], D["Cl"], D["SO4"]], [0.0, 1.0, 2.0, 0.0]),
]


def moments(z, c, Dm):
    z = np.asarray(z, float); c = np.asarray(c, float); Dm = np.asarray(Dm, float)
    n2 = float((z**2 * c).sum())
    ct = c / n2
    return dict(z=z, D=Dm, ct=ct, n2=n2, n3=float((z**3 * ct).sum()),
                n4=float((z**4 * ct).sum()), d2=float((z**2 * Dm * ct).sum()),
                n1=float((z * ct).sum()))


def lam_orders(kap, M, s):
    """Lambda_i^(1,2,3) in the canonical gauge, from the seven functions."""
    pre = 2.0 * kap**2 / 9.0
    w = M["z"] * M["D"] / M["d2"]
    L1 = pre * s["J"] * w
    L2 = pre * (s["a2"] * M["z"]**2 + M["n3"] * s["beta2"] * w)
    L3 = pre * (M["n3"] * s["alpha3"] * M["z"]**2 + s["b3"] * M["z"]**3
                + (M["n4"] * s["gamma3"] + M["n3"]**2 * s["delta3"]) * w)
    return L1, L2, L3


def grs_orders(M):
    w = M["z"] * M["D"] / M["d2"]
    return (w, M["z"]**2 / 8.0,
            -M["z"]**3 / 54.0 + 5.0 * M["n3"] * M["z"]**2 / 216.0)


for name, z, c, Dm, gs in MIXTURES:
    M = moments(z, c, Dm)
    gp = np.asarray(gs, float) / M["n2"]
    cubic = float((grs_orders(M)[2] * gp).sum())
    check(f"{name}: ambient AND gradient are both electroneutral",
          abs(M["n1"]) < 1e-13 and abs(float((M["z"] * gp).sum())) < 1e-13,
          f"n_1/n_2 = {M['n1']:.1e}, sum z_i g_i = {float((M['z']*gp).sum()):.1e}, "
          f"n_3/n_2 = {M['n3']:+.4f}, n_4/n_2 = {M['n4']:.4f}")
    check(f"{name}: GRS's cubic term is NOT degenerate for this gradient -- "
          f"otherwise R_3 would be 0/0 and prove nothing", abs(cubic) > 1e-4,
          f"sum_i Lambda_i^(3,GRS) g_i = {cubic:+.3e}")

TKGRID = np.logspace(1, 3, 25)
trows = []
worst_mono = {}
for name, z, c, Dm, gs in MIXTURES:
    M = moments(z, c, Dm)
    gp = np.asarray(gs, float) / M["n2"]
    prev = None
    mono = True
    for kap in TKGRID:
        s = seven(kap)
        ours = lam_orders(kap, M, s)
        theirs = grs_orders(M)
        R = [float((o * gp).sum() / (t * gp).sum() - 1.0)
             for o, t in zip(ours, theirs)]
        if prev is not None and any(abs(R[j]) > abs(prev[j]) + 1e-12 for j in range(3)):
            mono = False
        prev = R
        trows.append(dict(mixture=name, kappa=kap, R1=R[0], R2=R[1], R3=R[2]))
    worst_mono[name] = mono
    check(f"{name}: |R_n| decreases monotonically in kappa at every order", mono,
          f"R at kappa=1000: {R[0]:+.2e}, {R[1]:+.2e}, {R[2]:+.2e}")

last = {r["mixture"]: r for r in trows if abs(r["kappa"] - TKGRID[-1]) < 1e-9}
check("at kappa = 1000 every residual is inside s20's pre-registered band "
      "(3e-2, 3e-2, 1e-1)",
      all(abs(r["R1"]) < 3e-2 and abs(r["R2"]) < 3e-2 and abs(r["R3"]) < 1e-1
          for r in last.values()),
      "worst " + ", ".join(f"{max(abs(r[k]) for r in last.values()):.1e}"
                           for k in ("R1", "R2", "R3")))

# the counter-case s20 insists on: an all-monovalent mixture proves nothing
Mm = moments([1, -1], [1.0, 1.0], [D["Na"], D["Cl"]])
check("ANTI-TAUTOLOGY: for an all-monovalent salt the GRS cubic is identically "
      "zero, so this comparison has no content and none is claimed",
      abs(grs_orders(Mm)[2] @ (np.array([1.0, 1.0]) / Mm["n2"])) < 1e-15,
      f"n_3 = {Mm['n3']:.1e}, sum z_i^3 c_i' = 0")

with open(DATA / "thin.csv", "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(trows[0]))
    w.writeheader()
    w.writerows(trows)
print(f"\n  wrote {DATA/'thin.csv'}  ({len(trows)} rows)")


# ============================================================================
# 4.  FIVE REAL ELECTROLYTES -- THE RESULT ITSELF
# ============================================================================
head("4.  THE MOBILITY OF FIVE REAL ELECTROLYTES AT ARBITRARY kappa")

print("""
  For a UNIFORM-DILUTION gradient, grad c_{i inf} = c_{i inf} grad ln n_2, the
  velocity is  U = (eps/mu)(kT/e)^2 Mhat grad ln n_2  with

      Mhat(kappa, zt) = SUM_i Lambda_i c_{i inf} / n_2 ,

  which is gauge invariant (SUM_i z_i c_{i inf} = 0) and which, for a binary
  monovalent salt, is EXACTLY s19's M / [(eps/mu)(kT/e)^2] because
  c_{i inf}/n_2 = 1/2 there.  That identity is checked below rather than
  asserted.
""")

REAL = [
    ("NaCl",         [1, -1],    [1.0, 1.0],      [D["Na"], D["Cl"]]),
    ("KCl",          [1, -1],    [1.0, 1.0],      [D["K"], D["Cl"]]),
    ("CaCl$_2$",     [2, -1],    [1.0, 2.0],      [D["Ca"], D["Cl"]]),
    ("Na$_2$SO$_4$", [1, -2],    [2.0, 1.0],      [D["Na"], D["SO4"]]),
    ("NaCl + CaCl$_2$", [1, 2, -1], [1.0, 1.0, 3.0],
     [D["Na"], D["Ca"], D["Cl"]]),
]

# the binary identity, checked
Mb = moments([1, -1], [1.0, 1.0], [D["Na"], D["Cl"]])
kap = 3.0
s = seven(kap)
L1, L2, L3 = lam_orders(kap, Mb, s)
beta = (D["Na"] - D["Cl"]) / (D["Na"] + D["Cl"])
pre = 2.0 * kap**2 / 9.0
check("binary identity Lambda_+ + Lambda_- at O(zt) equals 2 beta Theta_1",
      relerr(L1.sum(), 2 * beta * pre * s["J"]) < 1e-12,
      f"rel {relerr(L1.sum(), 2*beta*pre*s['J']):.1e}")
check("binary identity Lambda_+ + Lambda_- at O(zt^2) equals Theta_2 / 4",
      relerr(L2.sum(), 8 * pre * s["a2"] / 4) < 1e-12,
      f"rel {relerr(L2.sum(), 8*pre*s['a2']/4):.1e}")
check("Mhat for a 1:1 salt is (Lambda_+ + Lambda_-)/2, i.e. s19's M",
      relerr(float((L1 * Mb['ct']).sum()), L1.sum() / 2) < 1e-13)
check("ANTI-TAUTOLOGY: the O(zt^3) mobility of a symmetric 1:1 salt is purely "
      "electrophoretic -- it vanishes when D_+ = D_-",
      abs(float(lam_orders(kap, moments([1, -1], [1.0, 1.0],
                                        [D["Na"], D["Na"]]), s)[2].sum())) < 1e-14,
      "s17 finding 2, re-run here")

# the gauge, checked on a three-species mixture
Mg = moments([1, -1, -2], [3.0, 1.0, 1.0], [D["Na"], D["Cl"], D["SO4"]])
gp = Mg["ct"]
lam = sum(lam_orders(2.0, Mg, seven(2.0)))
shift = lam + 0.37 * Mg["z"]
check("Mhat is invariant under the gauge Lambda_i -> Lambda_i + lambda z_i",
      relerr(float((shift * gp).sum()), float((lam * gp).sum())) < 1e-13,
      f"rel {relerr(float((shift*gp).sum()), float((lam*gp).sum())):.1e}")

ZT = 1.0
mrows = []
for name, z, c, Dm in REAL:
    M = moments(z, c, Dm)
    for kap in KGRID:
        s = seven(kap)
        L1, L2, L3 = lam_orders(kap, M, s)
        gp = M["ct"]
        m1, m2, m3 = (float((L * gp).sum()) for L in (L1, L2, L3))
        mrows.append(dict(mixture=name, kappa=kap, n3=M["n3"], n4=M["n4"],
                          m1=m1, m2=m2, m3=m3,
                          Mhat=ZT * m1 + ZT**2 * m2 + ZT**3 * m3))
with open(DATA / "mixtures.csv", "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(mrows[0]))
    w.writeheader()
    w.writerows(mrows)
print(f"\n  wrote {DATA/'mixtures.csv'}  ({len(mrows)} rows, zeta-tilde = {ZT})")

print()
print("  the five electrolytes at kappa = 1 and 10, zeta-tilde = 1")
print(f"  {'electrolyte':>26} {'n_3/n_2':>9} {'n_4/n_2':>9} "
      f"{'Mhat(1)':>11} {'Mhat(10)':>11}")
for name, z, c, Dm in REAL:
    M = moments(z, c, Dm)
    vals = []
    for kap in (1.0, 10.0):
        s = seven(kap)
        L = lam_orders(kap, M, s)
        vals.append(sum(float((Li * M["ct"]).sum()) * ZT**(j + 1)
                        for j, Li in enumerate(L)))
    print(f"  {name.replace('$','').replace('_','').replace('{','').replace('}',''):>26} "
          f"{M['n3']:+9.4f} {M['n4']:9.4f} {vals[0]:11.5f} {vals[1]:11.5f}")


# ============================================================================
# 5.  TALLY
# ============================================================================
head("5.  TALLY")
print(f"  {NPASS} passed, {NFAIL} failed, {time.time()-T0:.1f} s")
sys.exit(1 if NFAIL else 0)


==> anc/1-diffusiophoresis/code/task6_bvp.py <==
#!/usr/bin/env python3
"""
Task 6 -- BVP solver for the O(eps zeta) and O(eps zeta^2) radial system,
JFM (A1)-(A8), with the P1S03 correction (coefficient 1, not 2, on the
s_10 grad phi_01 source of (A1)).

Four scalar 2-point BVPs, solved sequentially (the system is triangular under
the constant-surface-charge BC, P1S03 s7 i):

   (A1)+(A4)  ->  f_rho11      operator L_1 - kappa^2 , exponential tail
   (A3)+(A6)  ->  f_phi11      operator L_1           , algebraic B/r^2 tail
   (A2)+(A5)  ->  f_s11        operator L_1           , algebraic tail
   (A7)+(A8)  ->  f_s12        operator L_1           , algebraic tail

All four are written in FLUX FORM, y = (f, Q), where Q is the total radial
flux appearing in the surface condition.  Every surface condition is then the
single statement Q(1) = 0, which is what (A4), (A6), (A2->A5), (A8) say.

Outer condition: f = 0 for f_rho11 (exponential); the exact Robin condition
r f' + 2 f = 0 for the three algebraically-decaying fields (P1S01 s8.4,
extended to f_phi11 in P1S03 s7 iii).

NOTHING in this file is compared with Keh & Wei.  Theta_2 is computed only as
the functional on which mesh/domain independence (check C5) is measured; the
external comparison is task 7.

Reproduce with:  python3 code/task6_bvp.py
"""
import numpy as np
import sympy as sp
from scipy.integrate import solve_bvp, quad, simpson
from scipy.linalg import solve_banded

np.seterr(over='ignore', under='ignore')

nfail = 0
def check(name, ok, extra=""):
    global nfail
    if not ok: nfail += 1
    print(f"  [{'PASS' if ok else 'FAIL'}] {name}" + (f"   {extra}" if extra else ""))

def rel(a, b):
    d = max(abs(a), abs(b))
    return abs(a-b)/d if d > 0 else abs(a-b)

# ----------------------------------------------------------------------------
# 0.  the lower-order fields (P1S02), as plain numpy functions
# ----------------------------------------------------------------------------
def phi01 (r, k): return np.exp(-k*(r-1.0))/r
def dphi01(r, k): return -np.exp(-k*(r-1.0))*(k/r + 1.0/r**2)
def rho01 (r, k): return -2.0*np.exp(-k*(r-1.0))/r
def fs10  (r):    return 2.0*r + 1.0/r**2
def fphi10 (r, E0): return -E0*(r + 0.5/r**2)
def dfphi10(r, E0): return -E0*(1.0 - 1.0/r**3)

def Pker(r):       return -r**2 + 1.5*r - 0.5/r     # P(r) = r^2 C_perp, s05 (5.1)

print("="*78)
print("1.  FLUX FORM  ==  JFM (A1)-(A8):  exact symbolic equivalence")
print("="*78)
print("""  Every one of (A1),(A2),(A3),(A7) has the shape
        (1/r^2) d/dr [ r^2 ( f' + G ) ] - (2/r^2 + m kappa^2) f - Hc = 0
  so with  Q = f' + G  it becomes the first-order pair
        f' = Q - G ,      Q' = -2Q/r + (2/r^2 + m kappa^2) f + Hc .
  The surface conditions (A4),(A5),(A6),(A8) are each exactly  Q(1) = 0.""")

_r, _k, _E0 = sp.symbols('r kappa E_0', positive=True)
_f   = sp.Function('f')(_r)
_G   = sp.Function('G')(_r)
_Hc  = sp.Function('Hc')(_r)
_m   = sp.Symbol('m')
_Q   = sp.Function('Q')(_r)

second = sp.expand(sp.diff(_r**2*(sp.diff(_f,_r)+_G), _r)/_r**2
                   - (2/_r**2 + _m*_k**2)*_f - _Hc)
first  = sp.expand(sp.diff(_Q,_r) + 2*_Q/_r - (2/_r**2 + _m*_k**2)*_f - _Hc)
first  = sp.expand(first.subs(_Q, sp.diff(_f,_r)+_G).doit())
check("flux form is algebraically identical to the second-order form",
      sp.simplify(second - first) == 0)

# now instantiate each of the four with its own (G, Hc, m) and diff against the
# printed appendix equation (with the P1S03 correction on (A1)).
_p01  = sp.exp(-_k*(_r-1))/_r
_r01  = -2*_p01
_fs10 = 2*_r + 1/_r**2
_fp10 = -_E0*(_r + 1/(2*_r**2))
frho, fphi, fs11, fs12 = (sp.Function(n)(_r) for n in
                          ('f_rho11','f_phi11','f_s11','f_s12'))
L1 = lambda F: sp.diff(_r**2*sp.diff(F,_r),_r)/_r**2 - 2*F/_r**2

A1 = L1(frho) - _k**2*frho + sp.diff(_r**2*_fs10*sp.diff(_p01,_r),_r)/_r**2
A2 = L1(fs11) + sp.diff(_r**2*_r01*sp.diff(_fp10,_r),_r)/_r**2 - 2*_r01*_fp10/_r**2
A3 = L1(fphi) + _k**2*frho/2
A7 = (L1(fs12) + sp.diff(_r**2*(_r01*sp.diff(fphi,_r)+frho*sp.diff(_p01,_r)),_r)/_r**2
      - 2*fphi*_r01/_r**2)

def flux_form(F, G, Hc, m):
    return sp.diff(_r**2*(sp.diff(F,_r)+G),_r)/_r**2 - (2/_r**2 + m*_k**2)*F - Hc

check("(A1) == flux form with G = f_s10 phi01', Hc = 0, m = 1",
      sp.simplify(A1 - flux_form(frho, _fs10*sp.diff(_p01,_r), 0, 1)) == 0)
check("(A2) == flux form with G = rho01 f_phi10', Hc = 2 rho01 f_phi10/r^2, m = 0",
      sp.simplify(A2 - flux_form(fs11, _r01*sp.diff(_fp10,_r), 2*_r01*_fp10/_r**2, 0)) == 0)
check("(A3) == flux form with G = 0, Hc = -(kappa^2/2) f_rho11, m = 0",
      sp.simplify(A3 - flux_form(fphi, 0, -_k**2*frho/2, 0)) == 0)
check("(A7) == flux form with G = rho01 f_phi11' + f_rho11 phi01', Hc = 2 rho01 f_phi11/r^2, m = 0",
      sp.simplify(A7 - flux_form(fs12, _r01*sp.diff(fphi,_r)+frho*sp.diff(_p01,_r),
                                 2*_r01*fphi/_r**2, 0)) == 0)
# and the surface conditions really are Q(1)=0
check("(A4) is Q(1)=0 for the f_rho11 flux",
      sp.simplify((sp.diff(frho,_r) + _fs10*sp.diff(_p01,_r)) -
                  (sp.diff(frho,_r) + _fs10*sp.diff(_p01,_r))) == 0)
print("      (A4): f_rho11' + f_s10 phi01' = 0   -> Q(1)=0, and f_rho11'(1) = 3(1+kappa)")
print("      (A5): f_s11'  + rho01 f_phi10' = 0  -> Q(1)=0, and f_s11'(1) = 0")
print("      (A6): f_phi11' = 0                  -> Q(1)=0")
print("      (A8): f_s12' + rho01 f_phi11' + f_rho11 phi01' = 0 -> Q(1)=0")

# the two explicit surface data, symbolically
check("f_rho11'(1) = 3(1+kappa)   [from (A4)]",
      sp.simplify((-_fs10*sp.diff(_p01,_r)).subs(_r,1) - 3*(1+_k)) == 0)
check("f_s11'(1) = 0   [from (A5), because f_phi10'(1) = 0 under constant charge]",
      sp.simplify((-_r01*sp.diff(_fp10,_r)).subs(_r,1)) == 0)
check("f_s12'(1) = (1+kappa) f_rho11(1)   [from (A8) with (A6)]",
      sp.simplify((-_r01.subs(_r,1)*0 - frho.subs(_r,1)*sp.diff(_p01,_r).subs(_r,1))
                  - (1+_k)*frho.subs(_r,1)) == 0)

# the Robin outer condition is exact for B/r^2 and kills the growing mode r
_B, _A = sp.symbols('B A')
check("Robin  r f' + 2 f = 0  is satisfied identically by f = B/r^2",
      sp.simplify((_r*sp.diff(_B/_r**2,_r) + 2*_B/_r**2)) == 0)
check("Robin  r f' + 2 f = 0  kills the growing homogeneous mode f = A r",
      sp.solve(sp.Eq(_r*sp.diff(_A*_r,_r) + 2*_A*_r, 0), _A) == [0])

# analytic source S(r) of (A1) in second-order form, for the independent FD solver
S_A1 = sp.lambdify((_r,_k), sp.simplify(sp.diff(_r**2*_fs10*sp.diff(_p01,_r),_r)/_r**2), 'numpy')
S_A2 = sp.lambdify((_r,_k,_E0), sp.simplify(
        sp.diff(_r**2*_r01*sp.diff(_fp10,_r),_r)/_r**2 - 2*_r01*_fp10/_r**2), 'numpy')

# ----------------------------------------------------------------------------
# 2.  the generic solver
# ----------------------------------------------------------------------------
def make_mesh(k, L, N):
    """union of a mesh uniform in s = kappa(r-1) (resolves the Debye layer)
       and a mesh uniform in log r (resolves the algebraic 1/r^2 structure)."""
    r_out = 1.0 + L/k
    m1 = 1.0 + np.linspace(0.0, L, N)/k
    m2 = np.geomspace(1.0, r_out, max(N//2, 8))
    m  = np.unique(np.concatenate([m1, m2]))
    m[0], m[-1] = 1.0, r_out
    return m

def solve_field(k, mesh, G, Hc, m, outer, q1=0.0, dval=0.0, tol=1e-8,
                guess=None, max_nodes=400000):
    """y = (f, Q):  f' = Q - G(r) ;  Q' = -2Q/r + (2/r^2 + m k^2) f + Hc(r)
       BC: Q(1) = q1 ; outer = 'dirichlet' (f(r_out)=dval) or 'robin' (r f' + 2f = 0)."""
    r_out = mesh[-1]
    def fun(r, y):
        return np.vstack([y[1] - G(r),
                          -2.0*y[1]/r + (2.0/r**2 + m*k**2)*y[0] + Hc(r)])
    if outer == 'dirichlet':
        def bc(ya, yb): return np.array([ya[1] - q1, yb[0] - dval])
    else:
        Gout = float(np.atleast_1d(G(np.array([r_out])))[0])
        def bc(ya, yb): return np.array([ya[1] - q1, r_out*(yb[1]-Gout) + 2.0*yb[0]])
    y0 = np.zeros((2, mesh.size)) if guess is None else guess(mesh)
    # solve_bvp measures a RELATIVE residual.  If tol is asked below the level the
    # collocation scheme can reach, the estimate bottoms out and then grows, and the
    # mesh refines without limit (status 1) even though the answer is already good.
    # Relax tol by 10x until it converges, and record the tol actually achieved.
    for t in (tol, tol*10, tol*100, tol*1000):
        sol = solve_bvp(fun, bc, mesh, y0, tol=t, max_nodes=max_nodes, verbose=0)
        if sol.status == 0:
            break
    sol.tol_used = t
    sol.rhs = fun                 # kept so the ODE residual can be re-measured
    return sol

ZERO = lambda r: np.zeros_like(np.asarray(r, dtype=float))

def solve_all(k, L=30.0, N=1200, E0=1.0, tol=1e-8, want=('rho','phi','s11','s12')):
    out = {}
    mesh = make_mesh(k, L, N)
    # --- (A1)+(A4) : f_rho11 ------------------------------------------------
    s = solve_field(k, mesh, lambda r: fs10(r)*dphi01(r,k), ZERO, 1, 'dirichlet', tol=tol)
    out['rho'] = s
    # --- (A3)+(A6) : f_phi11 ------------------------------------------------
    if 'phi' in want:
        frho_f = lambda r: s.sol(r)[0]
        out['phi'] = solve_field(k, mesh, ZERO, lambda r: -0.5*k**2*frho_f(r),
                                 0, 'robin', tol=tol)
    # --- (A2)+(A5) : f_s11 --------------------------------------------------
    if 's11' in want:
        out['s11'] = solve_field(k, mesh, lambda r: rho01(r,k)*dfphi10(r,E0),
                                 lambda r: 2.0*rho01(r,k)*fphi10(r,E0)/r**2,
                                 0, 'robin', tol=tol)
    # --- (A7)+(A8) : f_s12 --------------------------------------------------
    if 's12' in want and 'phi' in out:
        sp_ = out['phi']
        out['s12'] = solve_field(
            k, mesh,
            lambda r: rho01(r,k)*sp_.sol(r)[1] + s.sol(r)[0]*dphi01(r,k),
            lambda r: 2.0*rho01(r,k)*sp_.sol(r)[0]/r**2,
            0, 'robin', tol=tol)
    out['mesh'], out['r_out'], out['L'], out['k'], out['E0'] = mesh, mesh[-1], L, k, E0
    return out

# ----------------------------------------------------------------------------
# 3.  method of manufactured solutions -- exact test of operator + both BCs
# ----------------------------------------------------------------------------
print()
print("="*78)
print("2.  MANUFACTURED SOLUTIONS -- the solver reproduces a known f to solver tol")
print("="*78)
print("  A target f_t is chosen, the residual R(r) it leaves in the flux form is")
print("  computed symbolically and added to Hc, and the solver is asked for f_t back.")
print("  This tests the coded operator, the surface flux condition and the outer")
print("  condition, with no reference to the physical problem.")

def mms(k, f_t_expr, G_expr, m, outer, L=30.0, N=1200):
    """build R(r) so that f_t solves the flux system, then solve and compare."""
    Q_t = sp.diff(f_t_expr, _r) + G_expr
    R   = sp.simplify(sp.diff(Q_t,_r) + 2*Q_t/_r - (2/_r**2 + m*_k**2)*f_t_expr)
    fR  = sp.lambdify((_r,_k), R, 'numpy')
    fG  = sp.lambdify((_r,_k), G_expr, 'numpy')
    fT  = sp.lambdify((_r,_k), f_t_expr, 'numpy')
    q1  = float(sp.lambdify(_k, Q_t.subs(_r,1), 'numpy')(k))
    mesh = make_mesh(k, L, N)
    r_out = mesh[-1]
    Gnp = lambda r: fG(r,k)*np.ones_like(np.asarray(r,dtype=float))
    Hnp = lambda r: fR(r,k)*np.ones_like(np.asarray(r,dtype=float))
    dv  = float(fT(r_out,k)) if outer == 'dirichlet' else 0.0
    s = solve_field(k, mesh, Gnp, Hnp, m, outer, q1=q1, dval=dv)
    rr = np.unique(np.concatenate([mesh, np.geomspace(1.0, r_out, 4000)]))
    num, ex = s.sol(rr)[0], fT(rr,k)*np.ones_like(rr)
    sc = np.max(np.abs(ex))
    return s.status, np.max(np.abs(num-ex))/sc

for k in (0.1, 1.0, 10.0, 100.0):
    # (a) pure algebraic target 1/r^2 with the ROBIN outer condition: exact
    st, e = mms(k, 1/_r**2, sp.Integer(0), 0, 'robin')
    check(f"MMS robin  f_t = 1/r^2            kappa={k:<6g}", st == 0 and e < 5e-9, f"rel err {e:.2e}")
    # (b) exponential target on the modified-Helmholtz operator, Dirichlet outer
    ft = sp.exp(-_k*(_r-1))*(1+_r)/_r**3
    st, e = mms(k, ft, sp.Integer(0), 1, 'dirichlet')
    check(f"MMS dirichlet f_t = e^-k(r-1)(1+r)/r^3, m=1, kappa={k:<6g}", st == 0 and e < 1e-6,
          f"rel err {e:.2e}")
    # (c) nonzero flux source G, mixed target, Robin -- tests that G enters both
    #     the ODE and the outer condition consistently
    ft = 1/_r**2 + sp.exp(-_k*(_r-1))/_r
    st, e = mms(k, ft, _r*sp.exp(-_k*(_r-1)), 0, 'robin')
    check(f"MMS robin with flux source G      kappa={k:<6g}", st == 0 and e < 1e-6,
          f"rel err {e:.2e}")

# ----------------------------------------------------------------------------
# 4.  the physical solve, and the free checks
# ----------------------------------------------------------------------------
def theta2(k, sol, r_cut=None):
    """Theta_2 = -(8 k^2/9) INT_1^inf P(r) phi01'(r) [f_rho11 + 2 f_phi11] dr  (s05, 5.4)"""
    frho, fphi = sol['rho'].sol, sol['phi'].sol
    rq = sol['r_out'] if r_cut is None else min(r_cut, sol['r_out'])
    integ = lambda r: Pker(r)*dphi01(r,k)*(frho(r)[0] + 2.0*fphi(r)[0])
    brk = [1.0] + [x for x in (1+0.5/k, 1+2/k, 1+8/k, 1+20/k) if x < rq] + [rq]
    tot = 0.0
    for a, b in zip(brk[:-1], brk[1:]):
        v, _ = quad(integ, a, b, limit=800, epsabs=1e-14, epsrel=1e-12)
        tot += v
    return -8.0*k**2/9.0*tot

def tail_amp(sol_key, sol):
    """B in f -> B/r^2, read off at the outer edge (exact: the r-mode is killed)."""
    ro = sol['r_out']
    return ro**2*sol[sol_key].sol(np.array([ro]))[0][0]

def integrate_field(f, a, b, npts=200001):
    """composite Simpson on a graded grid, for the free integral identities."""
    t = np.linspace(0.0, 1.0, npts)
    r = a + (b-a)*t**3                       # graded towards r=a
    y = f(r)
    return np.trapezoid(y, r) if hasattr(np, 'trapezoid') else np.trapz(y, r)

print()
print("="*78)
print("3.  THE PHYSICAL SOLVE:  free surface data and the four integral identities")
print("="*78)
print("  All five identities below were derived in P1S03 s6.1/s7 iv and P1S04 s7,")
print("  before any numerics.  None uses an external result.")
print()
hdr = (f"{'kappa':>8} {'f_rho11(1)':>12} {'f_rho''(1)/3(1+k)':>18} "
       f"{'f_s11''(1)':>12} {'f_s12''(1) vs (1+k)f_rho(1)':>26}")
KAPPAS = [0.01, 0.1, 0.5, 1.0, 2.0, 5.0, 10.0, 20.0, 50.0, 100.0, 300.0, 1000.0]
SOLS = {}
print(f"{'kappa':>8} {'status':>7} {'tol':>7} {'f_rho11(1)':>13} {'f_phi11(1)':>13} "
      f"{'C_phi':>12} {'B_s11':>12} {'B_s12':>12}")
for k in KAPPAS:
    L = 30.0 if k >= 1 else 40.0
    N = 1500
    s = solve_all(k, L=L, N=N)
    SOLS[k] = s
    st = max(s[x].status for x in ('rho','phi','s11','s12'))
    tu = max(s[x].tol_used for x in ('rho','phi','s11','s12'))
    print(f"{k:8g} {st:7d} {tu:7.0e} {s['rho'].sol(np.array([1.0]))[0][0]:13.6e} "
          f"{s['phi'].sol(np.array([1.0]))[0][0]:13.6e} {tail_amp('phi',s):12.5e} "
          f"{tail_amp('s11',s):12.5e} {tail_amp('s12',s):12.5e}")

print()
allok = all(max(SOLS[k][x].status for x in ('rho','phi','s11','s12')) == 0 for k in KAPPAS)
check("solve_bvp converged (status 0) for all four fields at every kappa", allok)

print("\n  (i) free surface data")
for k in KAPPAS:
    s = SOLS[k]
    r1 = np.array([1.0])
    frho1, Qrho1 = s['rho'].sol(r1)[0][0], s['rho'].sol(r1)[1][0]
    dfrho1 = Qrho1 - fs10(1.0)*dphi01(1.0,k)
    dfs11  = s['s11'].sol(r1)[1][0] - rho01(1.0,k)*dfphi10(1.0,s['E0'])
    dfphi  = s['phi'].sol(r1)[1][0]
    dfs12  = (s['s12'].sol(r1)[1][0] - rho01(1.0,k)*s['phi'].sol(r1)[1][0]
              - frho1*dphi01(1.0,k))
    e1 = rel(dfrho1, 3*(1+k)); e2 = abs(dfs11); e3 = abs(dfphi)
    e4 = rel(dfs12, (1+k)*frho1)
    ok = (e1 < 1e-9) and (e2 < 1e-9) and (e3 < 1e-9) and (e4 < 1e-7)
    check(f"kappa={k:<7g} f_rho'(1)=3(1+k), f_s11'(1)=0, f_phi11'(1)=0, f_s12'(1)=(1+k)f_rho(1)",
          ok, f"{e1:.1e} {e2:.1e} {e3:.1e} {e4:.1e}")

print("\n  (ii) first integral (P1S03 s7 iv):  -3 C_phi + f_phi11(1) = -(k^2/2) INT r^3 f_rho11 dr")
for k in KAPPAS:
    s = SOLS[k]
    Cphi = tail_amp('phi', s)
    lhs  = -3*Cphi + s['phi'].sol(np.array([1.0]))[0][0]
    rhs  = -0.5*k**2*integrate_field(lambda r: r**3*s['rho'].sol(r)[0], 1.0, s['r_out'])
    check(f"kappa={k:<7g}", rel(lhs, rhs) < 2e-6, f"lhs {lhs:+.8e}  rhs {rhs:+.8e}  rel {rel(lhs,rhs):.2e}")

print("\n  (iii) INT_1^inf [f_rho11 + 2 f_phi11] dr = 0   (P1S04 s7 ii)")
print("        the truncated integral is completed with the exact tail 2 C_phi / r_out")
for k in KAPPAS:
    s = SOLS[k]; ro = s['r_out']
    body = integrate_field(lambda r: s['rho'].sol(r)[0] + 2*s['phi'].sol(r)[0], 1.0, ro)
    tail = 2*tail_amp('phi', s)/ro
    scale = integrate_field(lambda r: np.abs(s['rho'].sol(r)[0]) + 2*np.abs(s['phi'].sol(r)[0]), 1.0, ro) + abs(tail)
    check(f"kappa={k:<7g}", abs(body+tail)/scale < 1e-5,
          f"body {body:+.6e}  tail {tail:+.6e}  sum/scale {(body+tail)/scale:+.2e}")

print("\n  (iv) INT_1^inf [f_s11 + rho01 f_phi10] dr = 0   (P1S04 s7 ii)")
for k in KAPPAS:
    s = SOLS[k]; ro = s['r_out']
    body = integrate_field(lambda r: s['s11'].sol(r)[0] + rho01(r,k)*fphi10(r,s['E0']), 1.0, ro)
    tail = tail_amp('s11', s)/ro
    scale = integrate_field(lambda r: np.abs(s['s11'].sol(r)[0]) + np.abs(rho01(r,k)*fphi10(r,s['E0'])), 1.0, ro) + abs(tail)
    check(f"kappa={k:<7g}", abs(body+tail)/scale < 1e-5,
          f"body {body:+.6e}  tail {tail:+.6e}  sum/scale {(body+tail)/scale:+.2e}")

print("\n  (v) INT_1^inf [f_s12 + rho01 f_phi11] dr = 0   (P1S04 s7 ii)")
for k in KAPPAS:
    s = SOLS[k]; ro = s['r_out']
    body = integrate_field(lambda r: s['s12'].sol(r)[0] + rho01(r,k)*s['phi'].sol(r)[0], 1.0, ro)
    tail = tail_amp('s12', s)/ro
    scale = integrate_field(lambda r: np.abs(s['s12'].sol(r)[0]) + np.abs(rho01(r,k)*s['phi'].sol(r)[0]), 1.0, ro) + abs(tail)
    check(f"kappa={k:<7g}", abs(body+tail)/scale < 1e-5,
          f"body {body:+.6e}  tail {tail:+.6e}  sum/scale {(body+tail)/scale:+.2e}")

# ----------------------------------------------------------------------------
# 5.  AN EXACT ALGEBRAIC RELATION AMONG THE THREE O(eps zeta) FIELDS
#     (found while running the checks above; derived here, then tested)
# ----------------------------------------------------------------------------
print()
print("="*78)
print("4.  EXACT RELATION   f_rho11 + 2 f_phi11 + f_s11/E_0 + phi01 f_s10 == 0")
print("="*78)
print("""  Checks (iii) and (iv) above came out with equal and opposite bodies at every
  kappa, and B_s11 = -2 C_phi exactly.  That is not a coincidence.  Derivation:

    (a)  rho01 grad phi_10  ==  E_0 phi_01 grad s_10   as vector fields,
         because f_phi10 = -E_0 f_s10 / 2 and rho_01 = -2 phi_01.
    (b)  div[phi01 grad s10] + div[s10 grad phi01] = laplacian[phi01 s10].
    (c)  (A1) + 2 (A3) cancels the kappa^2 terms exactly, leaving
             L_1[f_rho11 + 2 f_phi11] = -div[s10 grad phi01]/cos(theta).
         (A2)/E_0 gives L_1[f_s11/E_0] = -div[phi01 grad s10]/cos(theta).
         Adding and using (b):  L_1[V] = 0,  V = f_rho11+2f_phi11+f_s11/E_0+phi01 f_s10.
    (d)  V'(1) = 3(1+kappa) + 0 + 0 - 3(1+kappa) = 0 by (A4),(A6),(A5) and
         (phi01 f_s10)'(1) = -3(1+kappa).
    (e)  L_1 has homogeneous solutions r and r^-2.  V is bounded and decaying, so
         the r mode is absent; V = C/r^2, and V'(1) = -2C = 0 gives C = 0.

  So V == 0 IDENTICALLY.  Step (c) uses (A1) with source coefficient ONE.""")

for nm, expr, tgt in [
    ("(a) rho01 f_phi10' == E_0 phi01 f_s10'",
     _r01*sp.diff(_fp10,_r) - _E0*_p01*sp.diff(_fs10,_r), 0),
    ("(a) rho01 f_phi10  == E_0 phi01 f_s10 ",
     _r01*_fp10 - _E0*_p01*_fs10, 0),
    ("(b) div[p01 grad s10] + div[s10 grad p01] == L_1[p01 f_s10]",
     (sp.diff(_r**2*_p01*sp.diff(_fs10,_r),_r)/_r**2 - 2*_p01*_fs10/_r**2)
     + sp.diff(_r**2*_fs10*sp.diff(_p01,_r),_r)/_r**2 - L1(_p01*_fs10), 0),
    ("(d) (phi01 f_s10)'(1) == -3(1+kappa)",
     sp.diff(_p01*_fs10,_r).subs(_r,1) + 3*(1+_k), 0)]:
    check(nm, sp.simplify(expr - tgt) == 0)

# (c) as a symbolic identity on the three printed equations
Vsym = frho + 2*fphi + fs11/_E0 + _p01*_fs10
check("(c) (A1) + 2(A3) + (A2)/E_0  ==  L_1[V]   with (A1) coefficient 1",
      sp.simplify(A1 + 2*A3 + A2/_E0 - L1(Vsym)) == 0)
A1_printed = L1(frho) - _k**2*frho + 2*sp.diff(_r**2*_fs10*sp.diff(_p01,_r),_r)/_r**2
check("(c) FAILS for the printed (A1) (coefficient 2) -- the residual is nonzero",
      sp.simplify(A1_printed + 2*A3 + A2/_E0 - L1(Vsym)) != 0)

print("\n  numerical test of V == 0 on the solved fields:")
for k in KAPPAS:
    s = SOLS[k]; E0 = s['E0']
    rr = np.unique(np.concatenate([s['mesh'], np.geomspace(1.0, s['r_out'], 3000)]))
    V = (s['rho'].sol(rr)[0] + 2*s['phi'].sol(rr)[0] + s['s11'].sol(rr)[0]/E0
         + phi01(rr,k)*fs10(rr))
    sc = np.max(np.abs(s['rho'].sol(rr)[0] + 2*s['phi'].sol(rr)[0]))
    check(f"kappa={k:<7g} max|V|/scale", np.max(np.abs(V))/sc < 1e-7,
          f"max|V| {np.max(np.abs(V)):.2e}   scale {sc:.2e}")

print("""
  Consequences.
  * Checks (iii) and (iv) are the SAME check.  This answers the question P1S04 s7 ii
    left open ("I have not checked whether one implies the other") for that pair:
    integrating V == 0 turns one into the other exactly.  It says nothing about
    whether either is independent of the P1S03 s7 iv first integral, which involves
    INT r^3 f_rho11 rather than INT f_rho11 -- that one stays open.
  * B_s11 = -2 E_0 C_phi exactly, which is what the table in section 3 shows.
  * The combination that Theta_2 needs, f_rho11 + 2 f_phi11, is algebraically equal
    to -[f_s11/E_0 + phi01 f_s10].  P1S01 s8.2 already has f_s11/E_0 in CLOSED FORM
    (exponential integrals), derived there from (3.64)-(3.66), an equation this
    session never used.  So Theta_2 has a closed form as well.  That is tested as an
    independent check below; the comparison with Keh & Wei belongs to task 7.""")

# ----------------------------------------------------------------------------
# 6.  independent cross-check 1: the P1S01 s8.2 closed form for f_s11
# ----------------------------------------------------------------------------
print()
print("="*78)
print("5.  INDEPENDENT CROSS-CHECK 1 -- the P1S01 s8.2 closed form for f_s11/E_0")
print("="*78)
import mpmath as mp
def f_s11_closed(rv, k, dps=60):
    """P1S01 s8.2, variation of parameters on (3.64)-(3.66).  f_s11 = E_0 f.

    Evaluated ENTIRELY in mpmath.  In double precision this expression suffers
    catastrophic cancellation: the single term kappa^4/12 e^kappa r Ei(-kappa r)
    is 5e3 times the result at kappa=20, 2e8 at kappa=300 and 3e10 at kappa=1000,
    so float64 loses 4, 8 and 11 digits respectively.  That is a property of the
    printed form, not of the solution."""
    rv = np.atleast_1d(np.asarray(rv, dtype=float))
    with mp.workdps(dps):
        kk = mp.mpf(float(k))
        B = (kk**4/24*mp.e**kk*mp.ei(-kk) + kk**3/24 - kk**2/24 + kk/12
             - mp.mpf(1)/4 - 2/kk - 2/kk**2)
        out = []
        for x in rv:
            rr = mp.mpf(float(x))
            out.append(float(
                kk**4/12*mp.e**kk*rr*mp.ei(-kk*rr)
                + mp.e**(-kk*(rr-1))*(kk**3/12 - kk**2/(12*rr) + kk/(6*rr**2)
                                      - mp.mpf(1)/(2*rr**3) + 2/(kk*rr) + 2/(kk**2*rr**2))
                + B/rr**2))
    return np.array(out)

print("  This closed form comes from (3.64)-(3.66), which NO equation solved in this")
print("  session uses.  Agreement is therefore an external check on (A2)+(A5), and,")
print("  through the relation of section 4, on (A1)+(A4) and (A3)+(A6) as well.")
for k in KAPPAS:
    s = SOLS[k]
    rr = np.geomspace(1.0, min(s['r_out'], 1+40/k), 400)
    num = s['s11'].sol(rr)[0]/s['E0']
    ex  = f_s11_closed(rr, k)
    e = np.max(np.abs(num-ex))/np.max(np.abs(ex))
    tu = s['s11'].tol_used
    check(f"kappa={k:<7g} BVP f_s11/E_0 vs P1S01 s8.2 closed form", e < 20*tu,
          f"rel {e:.2e}   (solver tol {tu:.0e})")

print("\n  and the same closed form predicts f_rho11 + 2 f_phi11 through section 4:")
for k in KAPPAS:
    s = SOLS[k]
    rr = np.geomspace(1.0, min(s['r_out'], 1+40/k), 400)
    num = s['rho'].sol(rr)[0] + 2*s['phi'].sol(rr)[0]
    ex  = -(f_s11_closed(rr,k) + phi01(rr,k)*fs10(rr))
    e = np.max(np.abs(num-ex))/np.max(np.abs(num))
    tu = max(s['rho'].tol_used, s['phi'].tol_used)
    check(f"kappa={k:<7g} f_rho11+2f_phi11 vs -[closed form + phi01 f_s10]", e < 20*tu,
          f"rel {e:.2e}   (solver tol achieved {tu:.0e})")

# ----------------------------------------------------------------------------
# 7.  independent cross-check 2: a second-order finite-difference solver
# ----------------------------------------------------------------------------
print()
print("="*78)
print("6.  INDEPENDENT CROSS-CHECK 2 -- second-order finite differences, no solve_bvp")
print("="*78)
def fd_solve(k, L=30.0, n=120001):
    """f_rho11 then f_phi11 by centred 2nd-order FD on a uniform grid, tridiagonal.
       Shares no code with solve_bvp: different discretisation, different linear algebra."""
    r_out = 1.0 + L/k
    r = np.linspace(1.0, r_out, n); h = r[1]-r[0]
    def tridiag(diag_lo, diag, diag_up, rhs):
        ab = np.zeros((3, n))
        ab[0,1:] = diag_up[:-1]; ab[1,:] = diag; ab[2,:-1] = diag_lo[1:]
        return solve_banded((1,1), ab, rhs)
    def build(mk2, src, bc0_val, outer):
        lo = np.zeros(n); di = np.zeros(n); up = np.zeros(n); rhs = np.zeros(n)
        lo[1:-1] = 1/h**2 - 1/(r[1:-1]*h)
        di[1:-1] = -2/h**2 - 2/r[1:-1]**2 - mk2
        up[1:-1] = 1/h**2 + 1/(r[1:-1]*h)
        rhs[1:-1] = src(r[1:-1])
        # r=1: one-sided 2nd-order Neumann  f'(1) = bc0_val
        di[0] = -3/(2*h); up[0] = 2/h; rhs[0] = bc0_val
        extra0 = -1/(2*h)                       # coefficient of f_2, folded below
        if outer == 'dirichlet':
            lo[-1] = 0.0; di[-1] = 1.0; rhs[-1] = 0.0
        else:                                    # Robin  r f' + 2 f = 0, 2nd-order one-sided
            di[-1] = r[-1]*3/(2*h) + 2.0; lo[-1] = -r[-1]*2/h
        A = np.zeros((n,n)) if n < 3000 else None
        # fold the third stencil point at each end into a banded solve by one
        # Sherman-Morrison-free trick: use a 5-banded solver instead
        ab = np.zeros((5, n))
        ab[1,1:]  = up[:-1]; ab[2,:] = di; ab[3,:-1] = lo[1:]
        ab[0,2]   = extra0
        if outer != 'dirichlet':
            ab[4,-3] = r[-1]/(2*h)
        return solve_banded((2,2), ab, rhs), r
    frho, r = build(k**2, lambda x: -S_A1(x,k), 3*(1+k), 'dirichlet')
    fint = lambda x: np.interp(x, r, frho)
    fphi, _ = build(0.0, lambda x: -0.5*k**2*fint(x), 0.0, 'robin')
    return r, frho, fphi

for k in (0.5, 1.0, 5.0, 20.0, 100.0):
    n = 200001 if k <= 1 else 120001
    r, frho_fd, fphi_fd = fd_solve(k, L=30.0, n=n)
    s = SOLS[k]
    ref_rho = s['rho'].sol(r)[0]; ref_phi = s['phi'].sol(r)[0]
    e1 = np.max(np.abs(frho_fd-ref_rho))/np.max(np.abs(ref_rho))
    e2 = np.max(np.abs(fphi_fd-ref_phi))/np.max(np.abs(ref_phi))
    check(f"kappa={k:<7g} FD vs solve_bvp:  f_rho11 and f_phi11", e1 < 3e-5 and e2 < 3e-5,
          f"rel {e1:.2e} / {e2:.2e}   (FD is O(h^2), h={r[1]-r[0]:.2e})")

# ----------------------------------------------------------------------------
# 8.  ODE residual on the converged solution  (check C5, second half)
# ----------------------------------------------------------------------------
print()
print("="*78)
print("7.  ODE RESIDUAL OF EACH CONVERGED SOLUTION  (C5, second half)")
print("="*78)
print("  The collocation interpolant is differentiated and put back into its own")
print("  first-order system.  Reported as max|y' - f(r,y)| / max|f(r,y)| off the")
print("  collocation nodes (midpoints), where the residual is not zero by construction.")
for k in KAPPAS:
    s = SOLS[k]
    line = []
    for nm in ('rho','phi','s11','s12'):
        so = s[nm]
        rm = 0.5*(so.x[:-1] + so.x[1:])          # midpoints: not collocation points
        dy = so.sol.derivative()(rm)
        f  = so.rhs(rm, so.sol(rm))
        line.append(np.max(np.abs(dy-f))/max(np.max(np.abs(f)), 1e-300))
    ok = max(line) < 1e-4
    check(f"kappa={k:<7g} residuals (rho, phi, s11, s12)", ok,
          "  ".join(f"{v:.1e}" for v in line))

# ----------------------------------------------------------------------------
# 9.  MESH AND DOMAIN INDEPENDENCE  (check C5, first half)
# ----------------------------------------------------------------------------
print()
print("="*78)
print("8.  MESH AND DOMAIN INDEPENDENCE  (C5):  Theta_2 must move by < 0.1%")
print("="*78)
print("""  Theta_1 needs no numerics -- it is closed in exponential integrals (P1S05),
  so C5's convergence test bites only on Theta_2:
        Theta_2 = -(8 kappa^2/9) INT_1^inf P(r) phi01'(r) [f_rho11 + 2 f_phi11] dr.
  N is the number of points in the initial mesh (solve_bvp then refines adaptively);
  L sets the outer radius r_out = 1 + L/kappa.  C5 asks for L = 100, 200, 400.""")
print()
print(f"{'kappa':>7} | " + " | ".join(f"{lab:>13}" for lab in
      ("N=750 L=100","N=1500 L=100","N=3000 L=100","N=1500 L=200","N=1500 L=400")) +
      " |   max rel spread")
C5_ok = True
TH2 = {}
for k in KAPPAS:
    vals = []
    for (N, L) in ((750,100.0),(1500,100.0),(3000,100.0),(1500,200.0),(1500,400.0)):
        s = solve_all(k, L=L, N=N, want=('rho','phi'))
        vals.append(theta2(k, s, r_cut=1+60/k))
    TH2[k] = vals[1]
    spread = max(abs(v-vals[1]) for v in vals)/abs(vals[1])
    C5_ok = C5_ok and spread < 1e-3
    print(f"{k:7g} | " + " | ".join(f"{v:13.9f}" for v in vals) + f" |   {spread:.2e}")
print()
check("C5 mesh independence: N doubled twice at L=100 moves Theta_2 by < 0.1%", C5_ok)
check("C5 domain independence: L = 100 -> 200 -> 400 moves Theta_2 by < 0.1%", C5_ok)

print("\n  and the same test on the fields themselves, not just on the functional:")
for k in (0.1, 1.0, 10.0, 100.0):
    ref = solve_all(k, L=100.0, N=1500)
    alt = solve_all(k, L=400.0, N=3000)
    rr = np.geomspace(1.0, min(ref['r_out'], 1+50/k), 2000)
    e = []
    for nm in ('rho','phi','s11','s12'):
        a, b = ref[nm].sol(rr)[0], alt[nm].sol(rr)[0]
        e.append(np.max(np.abs(a-b))/np.max(np.abs(a)))
    check(f"kappa={k:<7g} fields, (N,L)=(1500,100) vs (3000,400)", max(e) < 1e-3,
          "  ".join(f"{v:.1e}" for v in e))

print("""
  What the Dirichlet-vs-Robin choice is worth, measured rather than asserted.
  P1S01 s8.4 warned that JFM's stated outer condition f = 0 at r = 1 + 100/kappa
  truncates the algebraic 1/r^2 tail of f_phi11.  Same solver, same mesh, only the
  outer condition on f_phi11 changed:""")
for k in (1.0, 10.0, 20.0, 100.0):
    mesh = make_mesh(k, 100.0, 1500)
    sr = solve_field(k, mesh, lambda r: fs10(r)*dphi01(r,k), ZERO, 1, 'dirichlet')
    frho_f = lambda r: sr.sol(r)[0]
    sR = solve_field(k, mesh, ZERO, lambda r: -0.5*k**2*frho_f(r), 0, 'robin')
    sD = solve_field(k, mesh, ZERO, lambda r: -0.5*k**2*frho_f(r), 0, 'dirichlet')
    tR = theta2(k, {'rho':sr,'phi':sR,'r_out':mesh[-1]}, r_cut=1+60/k)
    tD = theta2(k, {'rho':sr,'phi':sD,'r_out':mesh[-1]}, r_cut=1+60/k)
    print(f"      kappa={k:<6g} Theta_2(Robin) = {tR:.9f}   Theta_2(f=0) = {tD:.9f}"
          f"   rel diff {abs(tD-tR)/abs(tR):.2e}")

# ----------------------------------------------------------------------------
# 10.  C18 -- the independence claims, as a wiring test on the solver
# ----------------------------------------------------------------------------
print()
print("="*78)
print("9.  CHECK C18 -- independence of the two contributions, tested on the solver")
print("="*78)
print("""  P1S03 s7 ii derived this analytically before any numerics: E_0 enters only
  through phi_10, which appears only in (A2)/(A5).  So f_rho11, f_phi11, f_s12 must
  be bit-for-bit independent of E_0, and f_s11 must be exactly linear in E_0.
  Here that is measured on the code, which is what C18 was for.""")
k = 5.0
sA = solve_all(k, L=100.0, N=1500, E0=1.0)
sB = solve_all(k, L=100.0, N=1500, E0=2.5)
rr = np.geomspace(1.0, 1+50/k, 2000)
for nm in ('rho','phi','s12'):
    d = np.max(np.abs(sA[nm].sol(rr)[0] - sB[nm].sol(rr)[0]))
    check(f"f_{nm} identical for E_0 = 1 and E_0 = 2.5", d == 0.0, f"max|diff| {d:.1e}")
d = np.max(np.abs(2.5*sA['s11'].sol(rr)[0] - sB['s11'].sol(rr)[0]))
sc = np.max(np.abs(sB['s11'].sol(rr)[0]))
tu = max(sA['s11'].tol_used, sB['s11'].tol_used)
check("f_s11 linear in E_0:  2.5 * f_s11(E_0=1) == f_s11(E_0=2.5), to solver tol",
      d/sc < tu, f"rel {d/sc:.1e}  (solver tol {tu:.0e})")
print("""      Not bit-for-bit, unlike the three E_0-independent fields above, and the
      reason is in scipy rather than in the physics: solve_bvp normalises its
      residual by 1 + |f|, which is not scale invariant, so the E_0 = 2.5 run
      lands on a different adaptive mesh.  The agreement is at solver tolerance,
      and f_s11 IS exactly proportional to E_0 -- section 4 gives it in closed
      form as -E_0[f_rho11 + 2 f_phi11 + phi01 f_s10] with an E_0-free bracket.""")
t2A, t2B = theta2(k, sA, r_cut=1+60/k), theta2(k, sB, r_cut=1+60/k)
check("Theta_2 does not move when beta = E_0 is changed", t2A == t2B,
      f"{t2A:.12f} vs {t2B:.12f}")
s0 = solve_all(k, L=100.0, N=1500, E0=1e-300, want=('rho','phi','s11'))
m0 = np.max(np.abs(s0['s11'].sol(rr)[0]))
check("beta = 0 kills the O(eps zeta) salt field f_s11 identically", m0 < 1e-290,
      f"max|f_s11| {m0:.1e}")
print("""      The other half of C18 -- "vary zeta, Theta_1 must not move" -- is empty in
      this formulation and not a test of the code: zeta is the expansion parameter,
      so it appears nowhere in (A1)-(A8).  Stated rather than scored.""")

# ----------------------------------------------------------------------------
# 11.  the table task 7 will compare against KW.  NO comparison made here.
# ----------------------------------------------------------------------------
print()
print("="*78)
print("10.  Theta_2(kappa) FROM THE CONVERGED SOLVER -- handed to task 7 unjudged")
print("="*78)
print("  Not compared with Keh & Wei here.  C6/C7 are task 7's checks.")
print(f"\n{'kappa':>9}   {'Theta_2 (BVP)':>14}   {'Theta_2 via the sec.4 closed form':>34}      rel diff")
for k in KAPPAS:
    s = solve_all(k, L=100.0, N=1500, want=('rho','phi'))
    t_bvp = theta2(k, s, r_cut=1+60/k)
    # Simpson on a grid graded towards r = 1, where the integrand is concentrated
    t = np.linspace(0.0, 1.0, 4001)
    rg = 1.0 + (60/k)*t**3
    comb = -(f_s11_closed(rg,k) + phi01(rg,k)*fs10(rg))
    t_cf = -8*k**2/9*simpson(Pker(rg)*dphi01(rg,k)*comb, x=rg)
    print(f"{k:9g}   {t_bvp:14.9f}   {t_cf:34.9f}      {abs(t_cf-t_bvp)/abs(t_bvp):.1e}")

print()
print("="*78)
print(f"RESULT: {nfail} failed check(s)" if nfail else "RESULT: all checks passed")
print("="*78)


==> anc/2-bipolar-membranes/code/P2S03_solver.py <==
"""
P2S03 -- task 3.  The full-model numerical solver for the PP bipolar-membrane
model, on the closed problem established in `sessions/P2S02-closed-problem.md`.

This file is the solver.  It contains NO comparison with PP, no digitized data,
and no reference to PP's figures or quoted limiting currents; task 3 verifies
the solver against itself only.  The audits live in
    P2S03_C3_residuals.py    (check C3, governing-equation residuals)
    P2S03_C4_convergence.py  (check C4, mesh convergence and control mode)

---------------------------------------------------------------------------
Domain (P2S02 section 1):  the CEL half of the BPM, xi = x/delta_iel in [0,1],
    xi = 0   CEL / acid-solution face (outer face)
    xi = 1   CEL / junction face
Ions carried: H+, Na+, Cl-   (OH- dropped from CEL electroneutrality, PP-w7).

Reduced index-1 form (P2S02 section 3).  Carried fields
    u = (ln c_H , c_Cl/c_inf , phi),
the co-ion in LINEAR units because it is very nearly linear in x and reaches
zero at the junction face (so ln c_Cl carries a logarithmic singularity there
and stalls Newton at c_s^j/c_inf ~ 2e-2, measured), while c_H spans decades and
is smooth in log.  Which variable is *reconstructed* is the separate question
P2S02 section 3 settled: the counter-ion, never the co-ion.
counter-ion reconstructed from local electroneutrality
    c_Na = X(c_H) + c_Cl - c_H ,        X = X_max/(1 + c_H/K)      PP (4)
and the potential gradient from the differentiated constraint
    dphi/dx = -(a J_H/D_H + J_Na/D_Na - J_Cl/D_Cl)/(a c_H + c_Na + c_Cl),
    a = 1 - dX/dc_H = 1 + X^2/(X_max K) >= 1.

B2, the junction co-ion Donnan condition, can be written in linear or in log
form (`Model.b2_log`).  BOTH WERE TRIED and they give the same solution: at
V = 0.65 V, c_inf = 1 M, I agrees to 12 digits and the co-ion Donnan factor is
2.39e-8 in either case.  The log form is NOT better -- it puts a
d/du = 1/c_Cl(d) ~ 1e11 entry in the Jacobian and degrades the Newton floor
from 6e-13 to 2e-8 while buying nothing.  Linear is the default.  The 2.4e-8
is a representability limit of the linear co-ion variable, which reaches the
junction after descending 11 decades from c_Cl(0), and it is the sole reason
the composite junction identity misses C3's 1e-10 threshold; see the C3 script.

Unknown parameters, 5 in every control mode:
    p = (j_H, j_Na, j_Cl, ln c_s^j, beta),      J_i = j_i * S0,
    S0 = D_salt c_inf / delta_iel  (a single common flux scale, so that all
    three j_i are O(1) and the Jacobian is not scaled by 1e6 in one column).

Eight conditions (P2S02 section 9, B1-B6, plus the junction Na+ Donnan relation
that expresses junction-face electroneutrality, plus one control equation).
A 3rd-order BVP with 5 unknown parameters needs 3+5 = 8.  See `conditions()`.

Discretization: Hermite-Simpson collocation (= 3-stage Lobatto IIIA, 4th order)
on a fixed mesh whose grading is a deterministic function of (N, q) only, so
that mesh doubling is reproducible and independent of the solution.

Jacobian: exact to machine precision by complex-step differentiation, with a
17-group column colouring, assembled sparse.  No finite differences anywhere.
"""
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import os, pickle
from dataclasses import dataclass, field

# --------------------------------------------------------------- constants
R_GAS  = 8.314462618          # J/mol/K
F_FAR  = 96485.33212          # C/mol
T_REF  = 298.15               # K                                 [ADDED-9]
VT     = R_GAS * T_REF / F_FAR   # V, thermal voltage = 25.693 mV


@dataclass
class Model:
    """Every parameter of the model.  Units: mol/m3 for concentrations, m for
    lengths, m2/s for diffusivities, so that fluxes are mol/m2/s and current
    densities A/m2.  1 M = 1e3 mol/m3."""
    c_inf:  float = 1.0e3     # external NaCl concentration, mol/m3
    d_iel:  float = 100e-6    # one ion-exchange-layer thickness, m   (P2S00)
    Xmax:   float = 5.0e3     # maximum fixed-charge density, mol/m3
    pK:     float = 1.0       # CEL pK                              (Q1, P2S00)
    D_H:    float = 2.0e-10   # water-ion diffusivity, m2/s
    D_Na:   float = 4.0e-11   # salt diffusivity, m2/s
    D_Cl:   float = 4.0e-11   # salt diffusivity, m2/s
    Kw:     float = (1.0e-4)**2   # (mol/m3)^2  == 1e-14 M^2         [ADDED-1]
    regulation: bool = True   # False freezes X at Xmax (for task 12 only)
    b2_log: bool = False      # junction co-ion Donnan in log form; see B2 note

    # derived
    K:      float = field(init=False)   # eq (4) constant, mol/m3 (= mM)
    cH_inf: float = field(init=False)   # external H+ concentration, mol/m3
    S0:     float = field(init=False)   # flux scale, mol/m2/s
    I0:     float = field(init=False)   # current-density scale, A/m2

    def __post_init__(self):
        self.K      = 10.0 ** (3.0 - self.pK)          # PP-i6:  pK = 3 - log10 K
        self.cH_inf = np.sqrt(self.Kw)                 # neutral bulk  [ADDED-6]
        self.S0     = self.D_Na * self.c_inf / self.d_iel
        self.I0     = F_FAR * self.S0


def X_of(cH, m):
    """PP (4).  Charge regulation; `regulation=False` freezes X at Xmax."""
    if not m.regulation:
        return m.Xmax + 0.0 * cH
    return m.Xmax / (1.0 + cH / m.K)


def a_of(cH, m):
    """a = 1 - dX/dc_H = 1 + X^2/(Xmax K) >= 1."""
    if not m.regulation:
        return 1.0 + 0.0 * cH
    X = X_of(cH, m)
    return 1.0 + X * X / (m.Xmax * m.K)


# --------------------------------------------------------------- the mesh
def mesh(N, q=0.0):
    """Deterministic mesh on [0,1], N nodes, clustered toward xi = 1 (the
    junction) for q > 0.  q = 0 is uniform.  The grading depends on (N, q)
    only -- never on the solution -- so N -> 2N-1 -> 4N-3 is a reproducible
    refinement of the same family."""
    t = np.linspace(0.0, 1.0, N)
    if q == 0.0:
        return t
    return 1.0 - (np.exp(q * (1.0 - t)) - 1.0) / (np.expm1(q))


# --------------------------------------------------- right-hand side, in xi
def rhs(u, p, m):
    """u shape (3, ...) = (ln c_H, c_Cl/c_inf, phi);  p = (jH,jNa,jCl,lncsj,beta).
    Returns du/dxi, shape (3, ...).  Complex-safe (no comparisons, no abs)."""
    cH  = np.exp(u[0])
    cCl = u[1] * m.c_inf
    X   = X_of(cH, m)
    cNa = X + cCl - cH
    a   = a_of(cH, m)
    JH, JNa, JCl = p[0] * m.S0, p[1] * m.S0, p[2] * m.S0
    dphi = -(a * JH / m.D_H + JNa / m.D_Na - JCl / m.D_Cl) / (a * cH + cNa + cCl)
    return np.stack([m.d_iel * ((-JH / m.D_H) / cH - dphi),
                     m.d_iel * (-JCl / m.D_Cl + cCl * dphi) / m.c_inf,
                     m.d_iel * dphi])


# ------------------------------------------------------- the 8 conditions
def observables(u0, uN, p, m):
    """V_bpm (V) and I (A/m2), both measured base-ward -> acid-ward  [ADDED-5],
    so reverse bias lands in the first quadrant.  u0 = u(xi=0), uN = u(xi=1)."""
    cH0        = np.exp(u0[0])
    dphi_D_out = np.log(m.cH_inf / cH0)          # phi_mem(0) - phi_sol   PP (3)
    dphi_cel   = u0[2] - uN[2]                   # phi(0) - phi(d)     [ADDED-4]
    beta       = p[4]
    V = -2.0 * VT * (beta + dphi_cel - dphi_D_out)               # PP (2) flipped
    I = -F_FAR * m.S0 * (p[0] + p[1] - p[2])                     # PP-i3, -x sense
    return V, I


def conditions(u0, uN, p, m, mode, target):
    """The eight scalar conditions.  Tags are P2S02's B1-B6."""
    jH, jNa, jCl, lncsj, beta = p
    csj = np.exp(lncsj)

    cH0, cCl0 = np.exp(u0[0]), u0[1] * m.c_inf
    cNa0 = X_of(cH0, m) + cCl0 - cH0
    cHd, cCld = np.exp(uN[0]), uN[1] * m.c_inf
    cNad = X_of(cHd, m) + cCld - cHd

    V, I = observables(u0, uN, p, m)

    if   mode == "csj":  ctrl = lncsj - np.log(target)
    elif mode == "V":    ctrl = (V - target) / VT
    elif mode == "I":    ctrl = (I - target) / m.I0
    elif mode == "arc":
        # pseudo-arclength: advance a distance ds along the secant direction
        # (tV, tI) from the anchor (Va, Ia), measured in the scaled plane
        # (V/VT, I/I0).  Well conditioned wherever the locus has a tangent,
        # including where dI/dV -> 0 and I-control degenerates.
        Va, Ia, tV, tI, ds = target
        ctrl = tV * (V - Va) / VT + tI * (I - Ia) / m.I0 - ds
    else:                raise ValueError(mode)

    return np.stack([
        uN[0] - (0.5 * np.log(m.Kw) - beta),                  # B1  junction Donnan H+
        (np.log(uN[1]) - (lncsj + beta - np.log(m.c_inf))     # B2  junction Donnan Cl-
         if m.b2_log else
         uN[1] - np.exp(lncsj + beta) / m.c_inf),
        uN[2],                                                # B3  gauge phi(d) = 0
        0.5 * (np.log(cNa0) + np.log(cCl0)) - np.log(m.c_inf),# B4  outer Donnan, product
        u0[0] - np.log(cNa0) - np.log(m.cH_inf / m.c_inf),    # B5  outer Donnan, ratio
        jNa + jCl,                                            # B6  PP-i4
        np.log(cNad) - (lncsj - beta),                        # B7  junction Donnan Na+
        ctrl,                                                 # B8  control
    ])


# ------------------------------------------------- collocation residual
def residual(U, xi, m, mode, target):
    """Hermite-Simpson collocation residual, in derivative-matching form
    (divided by h), plus the eight conditions.  Length 3N+5 = len(U)."""
    N = len(xi)
    u = U[:3 * N].reshape(3, N, order="F")
    p = U[3 * N:]
    h = xi[1:] - xi[:-1]

    f  = rhs(u, p, m)
    uk, uk1 = u[:, :-1], u[:, 1:]
    fk, fk1 = f[:, :-1], f[:, 1:]
    um = 0.5 * (uk + uk1) + (h / 8.0) * (fk - fk1)
    fm = rhs(um, p, m)
    r  = (uk1 - uk) / h - (fk + 4.0 * fm + fk1) / 6.0

    return np.concatenate([r.ravel(order="F"),
                           conditions(u[:, 0], u[:, -1], p, m, mode, target)])


# --------------------------------------------- sparsity pattern + colouring
def _pattern(N):
    """Rows affected by each column, and a 17-group colouring of the columns."""
    nrow = 3 * (N - 1) + 8
    bc_rows = np.arange(3 * (N - 1), nrow)
    rows_of = {}
    for k in range(N):
        blocks = []
        if k >= 1:      blocks.append(np.arange(3 * (k - 1), 3 * k))
        if k <= N - 2:  blocks.append(np.arange(3 * k, 3 * (k + 1)))
        if k in (0, N - 1): blocks.append(bc_rows)
        rr = np.unique(np.concatenate(blocks))
        for fld in range(3):
            rows_of[3 * k + fld] = rr
    for j in range(5):
        rows_of[3 * N + j] = np.arange(nrow)

    groups = []
    for fld in range(3):
        for par in (0, 1):
            cols = [3 * k + fld for k in range(1, N - 1) if k % 2 == par]
            if cols: groups.append(np.array(cols))
    for k in (0, N - 1):
        for fld in range(3):
            groups.append(np.array([3 * k + fld]))
    for j in range(5):
        groups.append(np.array([3 * N + j]))
    return nrow, rows_of, groups


def jacobian(U, xi, m, mode, target, pat):
    """Exact Jacobian by complex-step differentiation (h = 1e-30: no
    subtractive cancellation, no step-size choice)."""
    nrow, rows_of, groups = pat
    hstep = 1e-30
    data, ri, ci = [], [], []
    for cols in groups:
        Uc = U.astype(complex)
        Uc[cols] += 1j * hstep
        Fc = residual(Uc, xi, m, mode, target).imag / hstep
        for c in cols:
            rr = rows_of[c]
            data.append(Fc[rr]); ri.append(rr); ci.append(np.full(len(rr), c))
    return sp.csc_matrix((np.concatenate(data),
                          (np.concatenate(ri), np.concatenate(ci))),
                         shape=(nrow, len(U)))


# ------------------------------------------------------------------ Newton
def newton(U, xi, m, mode, target, tol=1e-11, itmax=60, verbose=False,
           steptol=1e-13):
    """Converged when the WEIGHTED residual is below tol, or when the Newton
    step itself is at the roundoff floor (max |dU|/(1+|U|) < steptol).

    The weighting matters and is not cosmetic.  `residual` returns the
    collocation rows in derivative-matching form, divided by h, because that is
    what keeps the Jacobian rows comparable in magnitude on a graded mesh.  But
    dividing by h also multiplies the roundoff floor by 1/h: with |u| ~ 10 and
    h_min ~ 3e-6 the smallest attainable |F|inf is eps*|u|/h_min ~ 1e-9, so a
    fixed tolerance of 1e-11 is unreachable on an adapted mesh and Newton
    reports a spurious failure.  The convergence test therefore uses the
    h-weighted residual -- the local defect in u itself -- whose floor is
    eps*|u| ~ 3e-15 on every interval.  The line search still works on the
    unweighted norm.  Both are returned: `nR` is the weighted measure."""
    h  = xi[1:] - xi[:-1]
    wt = np.concatenate([np.repeat(h, 3), np.ones(8)])
    wnorm = lambda R: np.max(np.abs(R * wt))
    pat = _pattern(len(xi))
    Rn  = residual(U, xi, m, mode, target)
    nR  = wnorm(Rn)
    for it in range(itmax):
        if nR < tol:
            return U, nR, it, True
        if it > 0 and nR < 1e-14:
            return U, nR, it, True
        J = jacobian(U, xi, m, mode, target, pat)
        try:
            dU = spla.spsolve(J, -Rn)
        except Exception:
            return U, nR, it, False
        if not np.all(np.isfinite(dU)):
            return U, nR, it, False
        if np.max(np.abs(dU) / (1.0 + np.abs(U))) < steptol:
            return U, nR, it, True
        lam, ok = 1.0, False
        for _ in range(40):
            Ut = U + lam * dU
            with np.errstate(all="ignore"):
                try:
                    Rt = residual(Ut, xi, m, mode, target)
                except FloatingPointError:
                    Rt = np.full_like(Rn, np.inf)
            if not np.all(np.isfinite(Rt)):
                lam *= 0.5; continue
            nt = wnorm(Rt)
            if np.isfinite(nt) and nt < nR:
                ok = True; break
            lam *= 0.5
        if not ok:
            return U, nR, it, False
        U, Rn, nR = Ut, Rt, nt
        if verbose:
            print(f"    it {it:2d}  lam {lam:6.4f}  |F|inf {nR:.3e}")
    return U, nR, itmax, nR < tol


# ------------------------------------------------- exact equilibrium state
def equilibrium(m):
    """Donnan equilibrium: uniform profiles, zero fluxes, c_s^j = c_inf.
    beta = dphi_D_out solves membrane electroneutrality at either face.
    Solved by bisection on a monotone scalar function -- no root-finder is
    used anywhere inside the Newton residual."""
    def g(b):
        cH = m.cH_inf * np.exp(-b)
        return cH + m.c_inf * np.exp(-b) - m.c_inf * np.exp(b) - X_of(cH, m)
    lo, hi = -60.0, 20.0
    for _ in range(300):
        mid = 0.5 * (lo + hi)
        if g(mid) > 0.0: lo = mid
        else:            hi = mid
    b = 0.5 * (lo + hi)
    return b, m.cH_inf * np.exp(-b), m.c_inf * np.exp(-b), m.c_inf * np.exp(b)


def initial_state(xi, m):
    b, cH, cNa, cCl = equilibrium(m)
    N = len(xi)
    u = np.vstack([np.full(N, np.log(cH)), np.full(N, cCl / m.c_inf), np.zeros(N)])
    p = np.array([0.0, 0.0, 0.0, np.log(m.c_inf), b])
    return np.concatenate([u.ravel(order="F"), p])


# ------------------------------------------------------- solution container
class Solution:
    def __init__(self, U, xi, m, mode, target, resnorm, iters):
        self.xi, self.m, self.mode, self.target = xi, m, mode, target
        self.resnorm, self.iters = resnorm, iters
        self.N = len(xi)
        self.u = U[:3 * self.N].reshape(3, self.N, order="F")
        self.p = U[3 * self.N:]
        self.U = U
        self.V, self.I = observables(self.u[:, 0], self.u[:, -1], self.p, m)
        self.J = self.p[:3] * m.S0                     # mol/m2/s
        self.csj = np.exp(self.p[3])
        self.beta = self.p[4]

    # ------- pointwise fields from the nodal values (no interpolation)
    def fields(self):
        cH, cCl = np.exp(self.u[0]), self.u[1] * self.m.c_inf
        X = X_of(cH, self.m)
        return cH, X + cCl - cH, cCl, self.u[2], X

    # ------- cubic Hermite interpolant and its exact xi-derivative
    def interp(self, k, tau):
        """Cubic Hermite interpolant on interval k at local coordinate
        tau in [0,1].  Returns (u, du/dxi).

        Written in terms of the interval SLOPE s = (u_{k+1}-u_k)/h rather than
        u_k and u_{k+1} separately, and s is taken from the collocation
        relation s = (f_k + 4 f_m + f_{k+1})/6 instead of by differencing the
        nodal values.  The two differ only by the collocation residual, which
        is reported separately and is ~3e-15 on a converged solution -- but
        differencing costs eps*|u|/h, which on an adapted mesh with
        h_min ~ 1e-8 is 2e-7 and swamps the truncation error this is meant to
        measure.  With the collocation slope there is no 1/h anywhere, and
        both h00 + h01 = 1 and d00 = -d01 are used to keep the increments
        added to u_k rather than formed as differences of comparable numbers."""
        xi, m = self.xi, self.m
        h = xi[k + 1] - xi[k]
        uk, uk1 = self.u[:, k], self.u[:, k + 1]
        f = rhs(self.u[:, k:k + 2], self.p, m)
        fk, fk1 = f[:, 0], f[:, 1]
        um = 0.5 * (uk + uk1) + (h / 8.0) * (fk - fk1)
        fm = rhs(um[:, None], self.p, m)[:, 0]
        sl = (fk + 4.0 * fm + fk1) / 6.0                 # collocation slope
        t = np.atleast_1d(np.asarray(tau, dtype=float))
        h10 =      t**3 - 2 * t**2 + t
        h01 = -2 * t**3 + 3 * t**2
        h11 =      t**3 -     t**2
        u = (uk[:, None] + h * (np.outer(sl, h01) + np.outer(fk, h10)
                                + np.outer(fk1, h11)))
        d10 = 3 * t**2 - 4 * t + 1
        d01 = -6 * t**2 + 6 * t
        d11 = 3 * t**2 - 2 * t
        du = (np.outer(sl, d01) + np.outer(fk, d10) + np.outer(fk1, d11))
        return u, du

    # ------- the three fluxes RECONSTRUCTED from the interpolated profile
    def local_fluxes(self, taus):
        """For each interval and each local coordinate tau, rebuild
            J_i = -D_i (dc_i/dx + z_i c_i dphi/dx)
        from the Hermite interpolant and its exact derivative.  These are the
        quantities check C3 calls "the flux across the layer"; the solver's own
        J_i are constants by construction, so this is what can disagree.
        Returns (xi_eval, JH, JNa, JCl), each of shape (n_int * n_tau,)."""
        m = self.m
        xs, JH, JNa, JCl = [], [], [], []
        for k in range(self.N - 1):
            u, du = self.interp(k, taus)
            h = self.xi[k + 1] - self.xi[k]
            xs.append(self.xi[k] + np.asarray(taus, dtype=float) * h)
            cH  = np.exp(u[0]); cCl = u[1] * m.c_inf
            X   = X_of(cH, m);  cNa = X + cCl - cH
            a   = a_of(cH, m)
            dcH  = cH * du[0] / m.d_iel
            dcCl = m.c_inf * du[1] / m.d_iel
            dphi = du[2] / m.d_iel
            dcNa = -a * dcH + dcCl
            JH.append(-m.D_H * (dcH + cH * dphi))
            JNa.append(-m.D_Na * (dcNa + cNa * dphi))
            JCl.append(-m.D_Cl * (dcCl - cCl * dphi))
        cat = lambda L: np.concatenate(L)
        return cat(xs), cat(JH), cat(JNa), cat(JCl)

    # ------- pointwise algebraic constraints, on the interpolant
    def constraint_residuals(self, taus):
        """(electroneutrality/X , eq-(4) relative) at the interpolated points."""
        m = self.m
        en, e4 = [], []
        for k in range(self.N - 1):
            u, _ = self.interp(k, taus)
            cH = np.exp(u[0]); cCl = u[1] * m.c_inf
            X = X_of(cH, m); cNa = X + cCl - cH
            en.append((cH + cNa - cCl - X) / X)
            e4.append((X * (1.0 + cH / m.K) - m.Xmax) / m.Xmax
                      if m.regulation else 0.0 * cH)
        return np.concatenate(en), np.concatenate(e4)


# ------------------------------------------------------------------ drivers
def defect(sol, taus=(0.125, 0.25, 0.375, 0.625, 0.75, 0.875)):
    """Per-interval ODE defect of the Hermite interpolant,
        r(xi) = dU/dxi - f(U(xi), p),
    evaluated at points that are NOT collocation points (0, 1/2 and 1 are, so
    the defect vanishes there identically).  Each field is normalized by its
    own range so no single field dominates the monitor.  Returns
    (e_k, r_max), e_k = h_k * max|r| the local error contribution."""
    m = sol.m
    scale = np.maximum(np.ptp(sol.u, axis=1), 1e-3)
    e = np.zeros(sol.N - 1)
    rmax = 0.0
    for k in range(sol.N - 1):
        u, du = sol.interp(k, taus)
        r = np.abs(du - rhs(u, sol.p, m)) / scale[:, None]
        h = sol.xi[k + 1] - sol.xi[k]
        e[k] = h * r.max()
        rmax = max(rmax, r.max())
    return e, rmax


def adapt(m, mode, target, U0, xi0, rounds=6, N=None, tol=1e-11, quiet=True):
    """Equidistribute the defect.  Repeatedly solves, measures the per-interval
    error contribution e_k, and moves the nodes so that the cumulative
    e_k^(1/4) (order 3 defect -> exponent 1/(p+1) with p=3) is uniform.  The
    node count is held fixed; only their positions move.  Returns the final
    Solution -- whose mesh is then FROZEN and used as a fixed input to the
    C4 refinement study."""
    xi = np.array(xi0, dtype=float)
    if N is None:
        N = len(xi)
    sol = None
    for it in range(rounds):
        U = U0 if sol is None else interpolate_onto(sol, xi)
        if sol is None and len(xi) != len(xi0):
            U = interpolate_onto(Solution(U0, xi0, m, mode, target, 0, 0), xi)
        U2, nR, nit, ok = newton(U, xi, m, mode, target, tol=tol)
        if not ok:
            raise RuntimeError(f"adapt: Newton failed at round {it}, |F|={nR:.2e}")
        sol = Solution(U2, xi, m, mode, target, nR, nit)
        e, rmax = defect(sol)
        if not quiet:
            print(f"    adapt round {it}: N={len(xi)} max|r|={rmax:.2e} "
                  f"sum(e)={e.sum():.2e} I={sol.I/10:.8f}")
        w = np.maximum(e, 1e-300) ** 0.25
        cum = np.concatenate([[0.0], np.cumsum(w)])
        cum /= cum[-1]
        xi_new = np.interp(np.linspace(0.0, 1.0, N), cum, xi)
        xi_new[0], xi_new[-1] = 0.0, 1.0
        # keep the mesh strictly increasing
        if np.any(np.diff(xi_new) <= 0):
            break
        if np.max(np.abs(xi_new - xi)) < 1e-14:
            break
        xi = xi_new
    return sol


def adaptive_continuation(m, fracs, N=401, q=-9.0, rounds=3, tol=1e-11,
                          quiet=True):
    """March in log c_s^j from equilibrium, re-adapting the mesh at every step.
    Node count fixed at N; only node positions move.  This is the driver that
    produces a mesh-resolved polarization curve."""
    xi = mesh(N, q)
    U  = initial_state(xi, m)
    out, sol = [], None
    for fr in fracs:
        tgt = fr * m.c_inf
        U0 = U if sol is None else interpolate_onto(sol, xi)
        try:
            sol = adapt(m, "csj", tgt, U0, xi, rounds=rounds, tol=tol)
        except RuntimeError as e:
            if not quiet: print(f"  csj/c_inf={fr:.3e}: {e}")
            break
        xi = sol.xi
        out.append(sol)
    return out


def resolved_curve(m, N=401, q=-9.0, rounds=3, tol=1e-12, cache=None,
                   n_rev=170, n_fwd=45, quiet=True):
    """The mesh-resolved polarization curve, forward and reverse bias, by
    adaptive continuation in log c_s^j.  Returns states ordered by increasing
    V_bpm.  Optionally cached to `cache` (a path), since both the C3 and the
    C4 script need it and it costs ~40 s."""
    if cache is not None and os.path.exists(cache):
        with open(cache, "rb") as fh:
            xis, Us, tgts = pickle.load(fh)
        return [Solution(U, x, m, "csj", t, 0.0, 0)
                for U, x, t in zip(Us, xis, tgts)]
    frR = np.concatenate([np.logspace(-0.01, -2, n_rev // 4),
                          np.logspace(-2.05, -8, n_rev - n_rev // 4)])
    frF = np.logspace(0.005, 0.85, n_fwd)
    rev = adaptive_continuation(m, frR, N=N, q=q, rounds=rounds, tol=tol,
                                quiet=quiet)
    fwd = adaptive_continuation(m, frF, N=N, q=q, rounds=rounds, tol=tol,
                                quiet=quiet)
    out = fwd[::-1] + rev
    if cache is not None:
        with open(cache, "wb") as fh:
            pickle.dump(([s.xi for s in out], [s.U for s in out],
                         [s.target for s in out]), fh)
    return out


def bisect_mesh(xi, times=1):
    """Deterministic refinement: insert the midpoint of every interval,
    `times` times.  N -> 2N-1 -> 4N-3.  This is how C4's mesh doubling and
    quadrupling is done, so the refinement is a property of the frozen mesh
    and not of a re-adaptation."""
    for _ in range(times):
        xi = np.sort(np.concatenate([xi, 0.5 * (xi[1:] + xi[:-1])]))
    return xi


def arc_curve(m, seeds, ds=0.5, nstep=400, N=201, q=0.0, tol=1e-11,
              Vstop=None, quiet=True):
    """Pseudo-arclength traverse of the I-V locus, starting from two seed
    Solutions on the same mesh.  Control-mode independent: it uses neither V
    nor I nor c_s^j as the parameter."""
    xi = seeds[0].xi
    out = list(seeds)
    for _ in range(nstep):
        sA, sB = out[-2], out[-1]
        dV = (sB.V - sA.V) / VT
        dI = (sB.I - sA.I) / m.I0
        nrm = np.hypot(dV, dI)
        if nrm == 0.0:
            break
        tV, tI = dV / nrm, dI / nrm
        U0 = sB.U + (sB.U - sA.U) * (ds / nrm)          # secant predictor
        tgt = (sB.V, sB.I, tV, tI, ds)
        U2, nR, it, ok = newton(U0, xi, m, "arc", tgt, tol=tol)
        if not ok:
            if not quiet: print(f"  arc step failed, |F|={nR:.2e}")
            break
        out.append(Solution(U2, xi, m, "arc", tgt, nR, it))
        if Vstop is not None and out[-1].V > Vstop:
            break
    return out


def solve(m, mode, target, N=401, q=6.0, U0=None, xi=None, tol=1e-11,
          verbose=False):
    if xi is None:
        xi = mesh(N, q)
    U = initial_state(xi, m) if U0 is None else U0.copy()
    U, nR, it, ok = newton(U, xi, m, mode, target, tol=tol, verbose=verbose)
    if not ok:
        raise RuntimeError(f"Newton failed: mode={mode} target={target} "
                           f"|F|inf={nR:.3e} after {it} iterations")
    return Solution(U, xi, m, mode, target, nR, it)


def continuation(m, fracs, N=401, q=6.0, tol=1e-11, quiet=True):
    """March in log c_s^j from equilibrium.  `fracs` are c_s^j/c_inf, and the
    list must start adjacent to 1.0.  Returns the list of Solutions reached."""
    xi = mesh(N, q)
    U  = initial_state(xi, m)
    out = []
    for fr in fracs:
        try:
            U2, nR, it, ok = newton(U, xi, m, "csj", fr * m.c_inf, tol=tol)
        except Exception as e:
            if not quiet: print(f"  csj/c_inf={fr:.3e}: {type(e).__name__}")
            break
        if not ok:
            if not quiet: print(f"  csj/c_inf={fr:.3e}: no convergence, |F|={nR:.2e}")
            break
        U = U2
        out.append(Solution(U, xi, m, "csj", fr * m.c_inf, nR, it))
    return out


def interpolate_onto(sol, xi_new):
    """Nodal values of `sol` sampled on a new mesh, via the Hermite
    interpolant, packed as a start vector for that mesh."""
    xi = sol.xi
    idx = np.clip(np.searchsorted(xi, xi_new) - 1, 0, len(xi) - 2)
    u = np.zeros((3, len(xi_new)))
    for j, (k, x) in enumerate(zip(idx, xi_new)):
        tau = (x - xi[k]) / (xi[k + 1] - xi[k])
        u[:, j] = sol.interp(k, tau)[0][:, 0]
    return np.concatenate([u.ravel(order="F"), sol.p])


==> anc/2-bipolar-membranes/code/P2S04_figure2b.py <==
"""
P2S04 -- task 4.  The full-model reverse-bias polarization curves for
c_inf = 0.1, 0.5, 1.0, 1.5 M at CEL pK = 1.0, on the solver of task 3
(`P2S03_solver.py`), with mesh adaptation at every continuation step as A21
requires.

Scored on reverse bias only, V_bpm in [0, 0.8] V (Q5, Ankur, P2S00).
CEL pK = 1.0 declared before the run (Q1, Ankur, P2S00) and NOT adjustable.

What this file produces:
  1. the four reverse-bias branches, marched in log c_s^j with an adaptive
     step that targets a fixed dV_bpm, re-adapting the mesh at every step;
  2. a per-concentration mesh-convergence spot check (C4 was run at 1 M only):
     freeze the adapted mesh at the deepest state and bisect it once and twice;
  3. the three descriptors C5 asks to be reported SEPARATELY -- plateau
     height, plateau extent, takeoff voltage -- under definitions declared in
     `DESCRIPTOR DEFINITIONS` below, fixed before any number was read off;
  4. the A24 external-pH sensitivity, at 0.1 and 1.0 M.

No digitized data is read here and no overlay is drawn: that is task 6 under
the same C5.  The one comparison made here is the pre-registered one -- the
0.1 M plateau against PP's quoted 0.02 mA/cm^2 (Q4, Ankur, P2S00) -- together
with eq (8) evaluated at PP's parameters, which is an INPUT to this project
(delta_iel = 100 um was fixed from PP's four quoted values in P2S00) and is
printed for reference, not as a match being claimed.

---------------------------------------------------------------------------
DESCRIPTOR DEFINITIONS, declared before reading any number off a curve.

  V_p        the voltage in [0.05, 0.80] V at which dI/dV is smallest
  I_plat     I at V_p                                   ("plateau height")
  [V_a, V_b] the largest interval containing V_p on which
             |I - I_plat| <= 0.05 I_plat                ("plateau extent")
  L_plat     V_b - V_a                                  ("plateau length")
  V*_1.1     the voltage at which I first reaches 1.1 I_plat
  V*_2       the voltage at which I first reaches 2   I_plat ("takeoff")

Both takeoff measures are reported; V*_2 is the one called "the" takeoff.
Task 6 must apply these same definitions to the digitized curves.
"""
import os, pickle, sys
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import P2S03_solver as S

CACHE = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                     "P2S04_cache")
CONCS = (0.1, 0.5, 1.0, 1.5)          # M
V_SCORE = 0.80                        # V, top of the scored window (Q5)


# ------------------------------------------------------------------ driver
def reverse_branch(m, Vmax=0.86, N=401, q=-9.0, rounds=3, tol=1e-12,
                   dV_target=0.008, quiet=True):
    """March the reverse-bias branch in log10(c_s^j / c_inf) from equilibrium,
    re-adapting the mesh at every step (A21: uniform meshes give I 47 % wrong
    at 0.65 V while solving their own discrete system to 1e-13).

    The step in log10 fr is chosen so that the NEXT step is predicted to move
    V_bpm by about dV_target, using the last measured dV/dlog10(fr); it is
    halved and the step retried when Newton fails.  Node count fixed at N,
    only node positions move.  Stops when V_bpm > Vmax.
    """
    xi  = S.mesh(N, q)
    U0  = S.initial_state(xi, m)
    sol = None
    out = []
    lf, dlf = -0.004, 0.004           # log10(fr); start just off equilibrium
    while True:
        fr = 10.0 ** lf
        try:
            start = U0 if sol is None else S.interpolate_onto(sol, xi)
            new = S.adapt(m, "csj", fr * m.c_inf, start, xi,
                          rounds=rounds, tol=tol)
        except RuntimeError:
            dlf *= 0.5
            if dlf < 1e-6:
                if not quiet:
                    print(f"    stopped: step underflow at log10 fr = {lf:.4f}")
                break
            lf = (out[-1][0] if out else -0.004) - dlf
            continue
        sol, xi = new, new.xi
        out.append((lf, sol))
        if not quiet:
            print(f"    log10 fr {lf:8.4f}   V {sol.V:8.5f}   "
                  f"I {sol.I/10:12.6f} mA/cm2   res {sol.resnorm:.1e}")
        if sol.V > Vmax:
            break
        if len(out) >= 2:
            dV = out[-1][1].V - out[-2][1].V
            step = out[-1][0] - out[-2][0]
            slope = dV / step if step != 0 else 0.0
            if slope != 0.0:
                dlf = min(max(abs(dV_target / slope), 1e-4), 0.25)
        lf -= dlf
        if lf < -12.0:
            break
    return [s for _, s in out]


# -------------------------------------------------------------- descriptors
def descriptors(V, I):
    """The six quantities of DESCRIPTOR DEFINITIONS.  V, I sorted by V,
    I in mA/cm^2.  Returns a dict."""
    V, I = np.asarray(V), np.asarray(I)
    win = (V >= 0.05) & (V <= V_SCORE)
    Vw, Iw = V[win], I[win]
    dIdV = np.gradient(Iw, Vw)
    k = int(np.argmin(dIdV))
    Vp, Ip = Vw[k], Iw[k]

    # plateau extent: walk out from k while within 5 %
    lo = k
    while lo > 0 and abs(Iw[lo - 1] - Ip) <= 0.05 * Ip:
        lo -= 1
    hi = k
    while hi < len(Iw) - 1 and abs(Iw[hi + 1] - Ip) <= 0.05 * Ip:
        hi += 1

    def first_cross(fac):
        """Voltage where I first reaches fac*Ip, at or after V_p; linear
        interpolation between the two bracketing computed states."""
        tgt = fac * Ip
        j = np.where((V >= Vp) & (I >= tgt))[0]
        if len(j) == 0:
            return np.nan
        j = j[0]
        if j == 0:
            return V[0]
        V1, V2, I1, I2 = V[j - 1], V[j], I[j - 1], I[j]
        return V1 + (tgt - I1) * (V2 - V1) / (I2 - I1) if I2 != I1 else V2

    return dict(V_p=Vp, I_plat=Ip, V_a=Vw[lo], V_b=Vw[hi],
                L_plat=Vw[hi] - Vw[lo],
                V_11=first_cross(1.1), V_2=first_cross(2.0),
                dIdV_min=dIdV[k])


def eq8(m):
    """PP eq (8), I_lim = 2 F D_i c_inf^2 / (|X| delta_iel), in mA/cm^2.
    An INPUT (delta_iel was pinned from PP's four quoted values, P2S00)."""
    return 2.0 * S.F_FAR * m.D_Na * m.c_inf ** 2 / (m.Xmax * m.d_iel) / 10.0


# ------------------------------------------------------------------- runs
def run_baseline(quiet=False):
    """The four scored branches.  Cached: ~2 min."""
    path = CACHE + "_baseline.pkl"
    if os.path.exists(path):
        with open(path, "rb") as fh:
            raw = pickle.load(fh)
        out = {}
        for c, (xis, Us, tgts) in raw.items():
            m = S.Model(c_inf=c * 1e3, pK=1.0)
            out[c] = [S.Solution(U, x, m, "csj", t, 0.0, 0)
                      for U, x, t in zip(Us, xis, tgts)]
        return out
    out = {}
    for c in CONCS:
        if not quiet:
            print(f"\n  c_inf = {c} M")
        m = S.Model(c_inf=c * 1e3, pK=1.0)
        out[c] = reverse_branch(m, quiet=quiet)
    with open(path, "wb") as fh:
        pickle.dump({c: ([s.xi for s in v], [s.U for s in v],
                         [s.target for s in v]) for c, v in out.items()}, fh)
    return out


def mesh_spot_check(branches):
    """C4-style per-concentration check: at the last state inside the scored
    window, freeze its adapted mesh, bisect once and twice, re-solve at the
    SAME c_s^j target, and report the movement in I.  C4 itself was run at
    1 M only."""
    rows = []
    for c, sols in branches.items():
        m = S.Model(c_inf=c * 1e3, pK=1.0)
        inside = [s for s in sols if s.V <= V_SCORE]
        s0 = inside[-1]
        vals = [s0.I / 10.0]
        for times in (1, 2):
            xi2 = S.bisect_mesh(s0.xi, times)
            U2 = S.interpolate_onto(s0, xi2)
            s2 = S.solve(m, "csj", s0.target, U0=U2, xi=xi2, tol=1e-12)
            vals.append(s2.I / 10.0)
        rows.append((c, s0.V, s0.N, vals))
    return rows


def external_pH_sensitivity(pHs=(7.0, 6.0, 5.0, 4.0), concs=(0.1, 1.0)):
    """A24.  [ADDED-6] sets c_H,inf = 1e-7 M from PP-w12 plus a neutral bulk;
    the SI (read at the start of this session) does NOT state the external pH
    for Figure 2, so this is not settled by PP and is run here.

    The perturbation is applied MIRROR-SYMMETRICALLY -- the CEL-side solution
    is acidified to pH and the AEL-side solution basified to 14-pH -- which is
    exactly what keeping c_H,inf as the only changed input means on the CEL
    half-domain under the P2S02 mirror lemma.  The external salt is left at
    c_inf; external electroneutrality would require
    c_Cl,inf = c_Na,inf + c_H,inf, a correction of c_H,inf/c_inf, which is
    1e-3 relative at pH 4 and 0.1 M and 1e-4 at pH 4 and 1 M.  That
    inconsistency is stated, not repaired.

    Reported at three voltages: a plateau point, 0.65 V, and 0.80 V.
    """
    rows = []
    for c in concs:
        for pH in pHs:
            m = S.Model(c_inf=c * 1e3, pK=1.0)
            m.cH_inf = 10.0 ** (-pH) * 1e3        # mol/m3
            sols = reverse_branch(m, Vmax=0.86, quiet=True)
            V = np.array([s.V for s in sols])
            I = np.array([s.I / 10.0 for s in sols])
            d = descriptors(V, I)
            at = lambda v: (np.interp(v, V, I) if V[-1] >= v else np.nan)
            rows.append(dict(c=c, pH=pH, I_plat=d["I_plat"], V_p=d["V_p"],
                             V_2=d["V_2"], I65=at(0.65), I80=at(0.80),
                             cH0=np.exp(sols[0].u[0, 0])))
    return rows


# -------------------------------------------------------------------- main
if __name__ == "__main__":
    np.set_printoptions(precision=6)
    print("=" * 78)
    print("P2S04 / task 4 -- full-model Figure 2b reverse-bias branches")
    print("  CEL pK = 1.0 (declared, Q1);  delta_iel = 100 um (input, P2S00)")
    print("  X_max = 5 M;  D_salt = 4.0e-11;  D_water = 2.0e-10 m2/s")
    print("  external pH 7 both sides ([ADDED-6]; A24 sensitivity below)")
    print("=" * 78)

    branches = run_baseline(quiet=False)

    print("\n" + "=" * 78)
    print("1.  BRANCH EXTENT AND RESIDUALS")
    print("=" * 78)
    print(f"{'c_inf':>7} {'states':>7} {'V range (V)':>22} "
          f"{'I range (mA/cm2)':>22} {'max res':>9}")
    for c, sols in branches.items():
        V = np.array([s.V for s in sols]); I = np.array([s.I / 10 for s in sols])
        r = max(s.resnorm for s in sols)
        print(f"{c:7.1f} {len(sols):7d}   {V.min():8.5f} .. {V.max():8.5f}   "
              f"{I.min():9.6f} .. {I.max():9.4f} {r:9.1e}")

    print("\n" + "=" * 78)
    print("2.  MESH-CONVERGENCE SPOT CHECK (per concentration; C4 was 1 M only)")
    print("     frozen adapted mesh at the deepest state with V <= 0.80 V,")
    print("     bisected once (N -> 2N-1) and twice (-> 4N-3), same c_s^j")
    print("=" * 78)
    print(f"{'c_inf':>7} {'V':>9} {'N':>5} {'I(N)':>12} {'I(2N-1)':>12} "
          f"{'I(4N-3)':>12} {'max rel move':>13}")
    for c, V0, N0, vals in mesh_spot_check(branches):
        rel = max(abs(v - vals[0]) / abs(vals[0]) for v in vals[1:])
        print(f"{c:7.1f} {V0:9.5f} {N0:5d} {vals[0]:12.7f} {vals[1]:12.7f} "
              f"{vals[2]:12.7f} {rel:13.2e}")

    print("\n" + "=" * 78)
    print("3.  THE THREE DESCRIPTORS, REPORTED SEPARATELY (C5)")
    print("     definitions fixed in the docstring before any number was read")
    print("=" * 78)
    print(f"{'c_inf':>7} {'I_plat':>10} {'V_p':>7} {'V_a':>7} {'V_b':>7} "
          f"{'L_plat':>8} {'V*_1.1':>8} {'V*_2':>7} {'eq (8)':>9} "
          f"{'I_plat/eq8':>11}")
    desc = {}
    for c, sols in branches.items():
        m = S.Model(c_inf=c * 1e3, pK=1.0)
        V = np.array([s.V for s in sols]); I = np.array([s.I / 10 for s in sols])
        d = descriptors(V, I); desc[c] = d
        e8 = eq8(m)
        print(f"{c:7.1f} {d['I_plat']:10.5f} {d['V_p']:7.3f} {d['V_a']:7.3f} "
              f"{d['V_b']:7.3f} {d['L_plat']:8.3f} {d['V_11']:8.3f} "
              f"{d['V_2']:7.3f} {e8:9.5f} {d['I_plat']/e8:11.4f}")

    print("\n  PP's four quoted theoretical limiting currents (PP p. 9669),")
    print("  which are an INPUT here (delta_iel was pinned from them, P2S00):")
    print("     0.02, 0.38, 1.55, 3.45 mA/cm2 at 0.1, 0.5, 1.0, 1.5 M")
    print("  Pre-registered comparison (Q4): the 0.1 M plateau against 0.02.")
    print(f"     ours {desc[0.1]['I_plat']:.5f} mA/cm2 vs PP 0.02 "
          f"-> ratio {desc[0.1]['I_plat']/0.02:.3f}")

    print("\n" + "=" * 78)
    print("4.  I AT THE SCORED GRID, ALL FOUR CONCENTRATIONS (mA/cm2)")
    print("=" * 78)
    grid = np.arange(0.0, 0.801, 0.05)
    print("   V ", "".join(f"{c:>12.1f} M" for c in CONCS))
    for v in grid:
        row = ""
        for c in CONCS:
            V = np.array([s.V for s in branches[c]])
            I = np.array([s.I / 10 for s in branches[c]])
            row += f"{np.interp(v, V, I):14.6f}"
        print(f"{v:5.2f}", row)

    print("\n" + "=" * 78)
    print("5.  A24 -- EXTERNAL pH SENSITIVITY (the SI does not state it)")
    print("     mirror-symmetric: CEL side at pH, AEL side at 14-pH")
    print("=" * 78)
    print(f"{'c_inf':>7} {'pH':>5} {'cH(0) mol/m3':>13} {'I_plat':>10} "
          f"{'V*_2':>7} {'I(0.65V)':>10} {'I(0.80V)':>10}")
    for r in external_pH_sensitivity():
        print(f"{r['c']:7.1f} {r['pH']:5.1f} {r['cH0']:13.3e} "
              f"{r['I_plat']:10.5f} {r['V_2']:7.3f} {r['I65']:10.4f} "
              f"{r['I80']:10.4f}")

    # dump the scored branches for task 6
    with open(CACHE + "_curves.pkl", "wb") as fh:
        pickle.dump({c: (np.array([s.V for s in v]),
                         np.array([s.I / 10 for s in v]))
                     for c, v in branches.items()}, fh)
    print("\n  scored branches written to P2S04_cache_curves.pkl (for task 6)")


==> anc/2-bipolar-membranes/code/P2S17_closedform.py <==
"""P2S17 -- the constant-X closed form, packaged for the write-up.

This is the algebra of `sessions/P2S16-constant-X-analytical.md`, nothing new:
    (E0)-(E8)   one point of the I-V curve, per branch parameter y
    profiles()  the parametric profiles of sec 3.7, in Phi

No fitting, no solver.  `P2S17_verify.py` scores everything here against the
unmodified P2S03 collocation solver run with regulation=False.

Notation (all dimensionless; xi = x/delta_iel in [0,1], xi=1 is the junction)
    chi   = Xmax / c_inf          w     = sqrt(Kw) / c_inf
    theta = D_H / D_Na            r     = D_Cl / D_Na = 1
    P     = -j_H / theta  (>0)    Q     = -j_Na = +j_Cl  (>0)
    u     = -Phi(0)               y     = rho u,  rho = P/(P+2Q)
    Ihat  = I delta / (F D_Na c_inf),  Vhat = V/V_T,  lam = c_s^j / c_inf
"""
import numpy as np


# --------------------------------------------------------------- (E0)-(E8)
def outer_face(chi, w):
    """(E0).  The outer (acid-side) face is a pure number: it depends on chi
    and w only -- not on lambda, not on the current."""
    c0 = 0.5 * (np.sqrt(chi**2 + 4.0 * (1.0 + w)) - chi)
    return c0, 1.0 / c0                                   # c0 = C_Cl(0), n0 = C_Na(0)


def point(y, chi, w, theta, iters=6):
    """One point of the reverse-bias polarization curve.  Returns a dict.

    `iters` sweeps of the single scalar fixed point in c1 = C_Cl(1); c1 is
    Donnan-excluded by 1e5-1e15, so iters=0 (c1 == 0) is already good to
    <1e-9 on the overlimiting branch (P2S16 Test 5)."""
    c0, n0 = outer_face(chi, w)
    c1 = 0.0
    for _ in range(max(iters, 1)):
        u   = y * (1.0 + (2.0 / chi) * (c0 - c1 * np.exp(-y)) / -np.expm1(-y))   # (E1)
        rho = y / u                                                             # (E2)
        P   = chi * u - 2.0 * (c0 - c1)                                         # (E3)
        Q   = P * (u - y) / (2.0 * y)                                           # (E4)
        PG  = (chi * -np.expm1(-u)
               - (chi * (1.0 - rho) - 2.0 * rho * c1)
               * -np.expm1(-(1.0 + rho) * u) / (1.0 + rho))                     # (3.11)
        CH1 = PG + w * n0 * np.exp(-u)                                          # (E6)
        c1  = w**2 * (chi - CH1) / (CH1**2 - w**2)                              # (E7)
    lam = w * CH1 * (chi - CH1) / (CH1**2 - w**2)                               # (E7)
    return dict(y=y, u=u, rho=rho, P=P, Q=Q, PG=PG, CH1=CH1, c1=c1, lam=lam,
                t=CH1 / w, c0=c0, n0=n0,
                Ihat=theta * P + 2.0 * Q,                                       # (E5)
                Iwater=theta * P, Isalt=2.0 * Q,
                Vhat=2.0 * np.log(CH1 / (w * n0)) + 2.0 * u)                    # (E8)


def curve(ys, chi, w, theta, iters=6):
    """(E0)-(E8) over an array of y.  Column-wise dict of arrays."""
    rows = [point(y, chi, w, theta, iters) for y in np.atleast_1d(ys)]
    return {k: np.array([r[k] for r in rows]) for k in rows[0]}


# ----------------------------------------------------------- the profiles
def profiles(st, chi, w, nphi=1201):
    """Section 3.7, parametrically in Phi.  `st` is one output of point().

    Returns xi, Phi, C_H, C_Na, C_Cl, C_T on a grid uniform in Phi from
    Phi = -u (outer face, xi=0) to Phi = 0 (junction, xi=1).  Nothing is
    solved and nothing is inverted: xi(Phi) is eq (3.9) evaluated."""
    P, Q, u, rho, c1, n0 = (st["P"], st["Q"], st["u"], st["rho"],
                            st["c1"], st["n0"])
    a  = P + 2.0 * Q
    Z1 = chi * a / P - (chi + 2.0 * c1)              # Z1 = chi/rho - C_T(1)
    Phi = np.linspace(-u, 0.0, nphi)

    CT   = chi * a / P - Z1 * np.exp(rho * Phi)                     # (3.6),(3.3)
    CCl  = 0.5 * (CT - chi)
    xi   = (chi / P) * (Phi + u) - (Z1 / P) * (np.exp(rho * Phi) - np.exp(-rho * u))
    # (3.10) with the upper limit at Phi:  C_H e^Phi = C_H(0) e^-u + P G(Phi)
    PG   = (chi * (np.exp(Phi) - np.exp(-u))
            - rho * Z1 * (np.exp((1.0 + rho) * Phi)
                          - np.exp(-(1.0 + rho) * u)) / (1.0 + rho))
    CH   = (w * n0 * np.exp(-u) + PG) * np.exp(-Phi)
    CNa  = chi + CCl - CH                                            # (3.3)
    return dict(xi=xi, Phi=Phi, CH=CH, CNa=CNa, CCl=CCl, CT=CT)


# ------------------------------------------------------- limits of sec 6
def I_lim(chi, w):
    """(6.4).  Exactly 2(1+w)/chi."""
    return 2.0 * (1.0 + w) / chi


def I_salt_plateau(lam, chi, w):
    """(6.3), the y->0 salt current at junction salt lam, exactly."""
    t  = (chi + np.sqrt(chi**2 + 4.0 * lam * (w + lam))) / (2.0 * (w + lam))
    c1 = lam / t
    return (2.0 / chi) * ((1.0 + w) - chi * c1 - c1**2)


def ohmic(chi, w, theta):
    """(6.9)-(6.10).  Returns (slope dIhat/dVhat, Vhat_0, offset, lam_floor,
    CH1_ceiling)."""
    c0, n0 = outer_face(chi, w)
    slope  = theta * chi / 2.0 + c0
    CH1inf = chi**2 / (chi + c0)
    V0     = 2.0 * np.log(CH1inf / (w * n0))
    off    = -2.0 * c0 * (theta + 2.0 * c0 / chi)
    return slope, V0, off, w * c0 / chi, CH1inf


def takeoff(chi, w, theta, ratio=2.0, iters=6):
    """The exact takeoff: bisect (E0)-(E8) in y until Ihat = ratio*I_lim."""
    tgt = ratio * I_lim(chi, w)
    lo, hi = 1e-14, 1.0
    while point(hi, chi, w, theta, iters)["Ihat"] < tgt:
        hi *= 2.0
    for _ in range(200):
        mid = np.sqrt(lo * hi)
        if point(mid, chi, w, theta, iters)["Ihat"] < tgt:
            lo = mid
        else:
            hi = mid
        if hi / lo - 1.0 < 1e-14:
            break
    return point(np.sqrt(lo * hi), chi, w, theta, iters)


==> anc/2-bipolar-membranes/code/P2S18_dimensional.py <==
"""P2S18 -- the constant-X closed form written entirely in SI units.

Same algebra as `P2S17_closedform.py` / (E0)-(E8) of
`sessions/P2S16-constant-X-analytical.md`, but every symbol carries units and
no dimensionless group appears except the branch parameter y and the ratio
rho.  Written from scratch (not by rescaling the dimensionless code) so that
agreement with it is a real check on the transcription.

Units: mol/m3 for concentrations, m for lengths, m2/s for diffusivities,
V for potentials, mol/(m2 s) for fluxes, A/m2 for current density.

Run:  python3 code/P2S18_dimensional.py > sessions/P2S18-dimensional-output.txt
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import P2S03_solver as S                                        # noqa: E402
import P2S17_closedform as CF                                   # noqa: E402

F, VT = S.F_FAR, S.VT


def outer_face(X, c_inf, Kw):
    """(D0)  The acid-side face.  Depends on the membrane only -- not on the
    current, not on the junction state.

    Returns (cCl_a, cNa_a, cH_a), all mol/m3.
    """
    cCl_a = 0.5 * (np.sqrt(X**2 + 4.0 * c_inf * (c_inf + np.sqrt(Kw))) - X)
    cNa_a = c_inf**2 / cCl_a                       # outer Donnan, salt
    cH_a = np.sqrt(Kw) * cNa_a / c_inf             # outer Donnan, proton
    return cCl_a, cNa_a, cH_a


def point(y, X=5.0e3, c_inf=100.0, Kw=(1.0e-4) ** 2, delta=100e-6,
          D_H=2.0e-10, D_Na=4.0e-11, iters=6):
    """(D0)-(D8): one point of the reverse-bias polarization curve, in SI.

    `y` is the dimensionless branch parameter (y -> 0 plateau,
    y -> inf deep overlimiting).  D_Cl is taken equal to D_Na, as PP do.
    """
    cCl_a, cNa_a, cH_a = outer_face(X, c_inf, Kw)
    sKw = np.sqrt(Kw)
    cCl_j = 0.0
    for _ in range(max(iters, 1)):
        # (D1) potential drop across the CEL interior, V
        dphi = y * VT * (1.0 + (2.0 / X)
                         * (cCl_a - cCl_j * np.exp(-y)) / -np.expm1(-y))
        # (D2) the flux-split ratio
        rho = y * VT / dphi
        # (D3) R-I: proton flux amplitude Pi, mol/m3   (J_H = D_H Pi / delta)
        Pi = X * dphi / VT - 2.0 * (cCl_a - cCl_j)
        # (D4) chloride flux amplitude Theta, mol/m3   (J_Cl = D_Na Theta / delta)
        Th = Pi * (dphi / VT - y) / (2.0 * y)
        # (D6) R-II: proton concentration just inside the CEL at the junction
        uh = dphi / VT
        cH_j = (X * -np.expm1(-uh)
                - (X * (1.0 - rho) - 2.0 * rho * cCl_j)
                * -np.expm1(-(1.0 + rho) * uh) / (1.0 + rho)
                + cH_a * np.exp(-uh))
        # (D7) junction Donnan inverted
        cCl_j = Kw * (X - cH_j) / (cH_j**2 - Kw)
    cs_j = sKw * cH_j * (X - cH_j) / (cH_j**2 - Kw)      # (D7) junction salt
    cNa_j = cs_j * cH_j / sKw                            # = lam t c_inf
    beta = np.log(sKw / cH_j)                            # junction Donnan jump
    return dict(
        y=y, rho=rho,
        dphi_cel=dphi,                                   # V
        beta=beta, dphi_junction=-beta * VT,             # V (CEL-side half)
        Pi=Pi, Theta=Th,                                 # mol/m3
        J_H=D_H * Pi / delta,                            # mol/(m2 s)
        J_Cl=D_Na * Th / delta, J_Na=-D_Na * Th / delta,
        I=F * (D_H * Pi + 2.0 * D_Na * Th) / delta,      # (D5)  A/m2
        I_water=F * D_H * Pi / delta,
        I_salt=2.0 * F * D_Na * Th / delta,
        V=2.0 * VT * np.log(cH_j / cH_a) + 2.0 * dphi,   # (D8)  V
        cCl_a=cCl_a, cNa_a=cNa_a, cH_a=cH_a,
        cH_j=cH_j, cCl_j=cCl_j, cNa_j=cNa_j, cs_j=cs_j,
        I_lim=2.0 * F * D_Na * c_inf * (c_inf + sKw) / (delta * X),
        I_x=F * D_H * X / delta,
        V0=2.0 * VT * np.log(c_inf / sKw),
    )


def profiles(st, X, c_inf, Kw, D_H, D_Na, delta, nphi=1201):
    """Sec 3.7 in SI, parametrically in phi.  phi = 0 at the junction,
    phi = -dphi_cel at the acid face.  Returns x, phi and the four
    concentrations, all SI."""
    Pi, Th, rho = st["Pi"], st["Theta"], st["rho"]
    a = Pi + 2.0 * Th
    cT_j = X + 2.0 * st["cCl_j"]
    Z1 = X * a / Pi - cT_j
    dphi = st["dphi_cel"]
    phi = np.linspace(-dphi, 0.0, nphi)
    e = np.exp(rho * phi / VT)
    cT = X * a / Pi - Z1 * e
    cCl = 0.5 * (cT - X)
    x = delta * ((X / Pi) * (phi + dphi) / VT
                 - (Z1 / Pi) * (e - np.exp(-rho * dphi / VT)))
    PG = (X * (np.exp(phi / VT) - np.exp(-dphi / VT))
          - rho * Z1 * (np.exp((1.0 + rho) * phi / VT)
                        - np.exp(-(1.0 + rho) * dphi / VT)) / (1.0 + rho))
    cH = (st["cH_a"] * np.exp(-dphi / VT) + PG) * np.exp(-phi / VT)
    cNa = 0.5 * (cT + X) - cH
    dphidx = (VT / delta) * a / cT
    return x, phi, cH, cNa, cCl, cT, dphidx


# --------------------------------------------------------------- the check
if __name__ == "__main__":
    X, c_inf, Kw, delta, D_H, D_Na = 5.0e3, 100.0, (1e-4)**2, 100e-6, 2e-10, 4e-11
    chi, w, th = X / c_inf, np.sqrt(Kw) / c_inf, D_H / D_Na
    Iref = F * D_Na * c_inf / delta                      # A/m2

    print("=" * 78)
    print("SI form (D0)-(D8) vs the dimensionless (E0)-(E8), same y")
    print("=" * 78)
    print(f"X={X:g} mol/m3  c_inf={c_inf:g} mol/m3  sqrt(Kw)={np.sqrt(Kw):g} mol/m3")
    print(f"delta={delta:g} m  D_H={D_H:g}  D_Na={D_Na:g} m2/s  VT={VT*1e3:.4f} mV")
    print(f"  => chi={chi:g}  w={w:g}  theta={th:g}   I_ref=F D_Na c/delta"
          f"={Iref/10:.4g} mA/cm2\n")
    print("     y        I (SI, mA/cm2)   I (rescaled dimensionless)   rel"
          "        V (SI, mV)    V (rescaled)   diff (nV)")
    for y in (1e-6, 1e-3, 1e-2, 1e-1, 1.0, 10.0, 100.0):
        d = point(y, X, c_inf, Kw, delta, D_H, D_Na)
        n = CF.point(y, chi, w, th)
        Id, In = d["I"] / 10.0, n["Ihat"] * Iref / 10.0
        Vd, Vn = d["V"] * 1e3, n["Vhat"] * VT * 1e3
        print(f" {y:9.0e} {Id:16.9g} {In:24.9g} {Id/In-1:+11.2e}"
              f" {Vd:14.7f} {Vn:14.7f} {(Vd-Vn)*1e6:+11.2f}")

    print("\nevery variable, at y = 0.01:")
    d = point(0.01, X, c_inf, Kw, delta, D_H, D_Na)
    n = CF.point(0.01, chi, w, th)
    rows = [
        ("c_Cl at acid face", "cCl_a", n["c0"] * c_inf, "mol/m3"),
        ("c_Na at acid face", "cNa_a", n["n0"] * c_inf, "mol/m3"),
        ("c_H  at acid face", "cH_a", n["CH1"] * 0 + w * n["n0"] * c_inf, "mol/m3"),
        ("c_H  at junction (in CEL)", "cH_j", n["CH1"] * c_inf, "mol/m3"),
        ("c_Cl at junction (in CEL)", "cCl_j", n["c1"] * c_inf, "mol/m3"),
        ("c_Na at junction (in CEL)", "cNa_j", n["lam"] * n["t"] * c_inf, "mol/m3"),
        ("c_salt at junction plane", "cs_j", n["lam"] * c_inf, "mol/m3"),
        ("phi drop across CEL", "dphi_cel", n["u"] * VT, "V"),
        ("Pi   (J_H = D_H Pi/delta)", "Pi", n["P"] * c_inf, "mol/m3"),
        ("Theta(J_Cl= D_Na Theta/d)", "Theta", n["Q"] * c_inf, "mol/m3"),
        ("J_H", "J_H", n["P"] * c_inf * D_H / delta, "mol/(m2 s)"),
        ("J_Cl", "J_Cl", n["Q"] * c_inf * D_Na / delta, "mol/(m2 s)"),
        ("I", "I", n["Ihat"] * Iref, "A/m2"),
        ("I_water", "I_water", n["Iwater"] * Iref, "A/m2"),
        ("I_salt", "I_salt", n["Isalt"] * Iref, "A/m2"),
        ("V", "V", n["Vhat"] * VT, "V"),
        ("rho", "rho", n["rho"], "-"),
        ("beta (junction Donnan)", "beta", -np.log(n["t"]), "-"),
    ]
    print(f"  {'quantity':28s} {'SI value':>16s} {'from dimensionless':>20s}"
          f"  {'rel':>10s}  units")
    for name, key, ref, unit in rows:
        v = d[key]
        rel = v / ref - 1 if ref != 0 else np.nan
        print(f"  {name:28s} {v:16.9g} {ref:20.9g}  {rel:+10.2e}  {unit}")

    print("\nthe three scales, SI:")
    print(f"  I_lim = 2 F D_Na c^2/(X delta)  = {d['I_lim']/10:.6g} mA/cm2")
    print(f"  I_x   = F D_H X/delta           = {d['I_x']/10:.6g} mA/cm2")
    print(f"  V0    = 2 VT ln(c/sqrt Kw)      = {d['V0']*1e3:.4f} mV")
    print(f"  dI/dV|ohmic = I_x/(2 VT)        = {d['I_x']/10/(2*VT):.6g} mA/cm2/V")

    print("\nprofiles at y = 0.01: endpoint check against the face values")
    x, phi, cH, cNa, cCl, cT, g = profiles(d, X, c_inf, Kw, D_H, D_Na, delta)
    print(f"  x runs {x[0]:.3e} to {x[-1]:.6e} m   (delta = {delta:g} m,"
          f" rel err at junction {x[-1]/delta-1:+.2e})")
    for nm, arr, fa, fj in (("c_H", cH, d["cH_a"], d["cH_j"]),
                            ("c_Cl", cCl, d["cCl_a"], d["cCl_j"]),
                            ("c_Na", cNa, d["cNa_a"], d["cNa_j"])):
        print(f"  {nm:5s} acid face {arr[0]:14.8g} vs {fa:14.8g}"
              f" ({arr[0]/fa-1:+.1e}) ; junction {arr[-1]:14.8g} vs {fj:14.8g}"
              f" ({arr[-1]/fj-1:+.1e})  mol/m3")
    print(f"  dphi/dx spans {g[0]:.6g} to {g[-1]:.6g} V/m")


==> anc/2-bipolar-membranes/code/P2S21_V0_check.py <==
"""P2S21 -- V_0 = 2 V_T ln(c/c_w): the estimate, and the claim that it depends
on NOTHING ELSE.

The estimate says V_0 is set by c and K_w alone -- not by sigma, not by l, not
by D_H or D.  That is a strong statement and it is the one worth testing, so
this script measures V_0 on the full numerical P2S20 set while sweeping
sigma, l and D_H/D at fixed c.

V_0 is measured the same way throughout: the V_b at which the WATER current
I_water = F D_H Pi / l reaches I_x ln 2 = (F D_H sigma / l) ln 2, which is
Case B's value at V_0.  Only the target level comes from Case B; the current
is the numerical one.

Run: python3 code/P2S21_V0_check.py > sessions/P2S21-V0-check-output.txt
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import P2S21_limits as L                                        # noqa: E402
import P2S21_numeric as N                                       # noqa: E402

VT = L.VT
F = L.F_FAR
CW = N.PAR["c_w"]


def measure_V0(c, sigma, ell, D_H, D, n=13, half=0.070):
    """Locate V_0 on the numerical branch, by bisection-free interpolation
    over a grid straddling the predicted value."""
    V0p = 2.0 * VT * np.log(c / CW)
    Vb = np.linspace(V0p - half, V0p + half, n)
    sols = N.branch(list(Vb), sigma=sigma, c=c, ell=ell, D_H=D_H, D=D)
    Iw = np.array([s["I_water"] for s in sols])
    res = max(s["resnorm"] for s in sols)
    tgt = (F * D_H * sigma / ell) * np.log(2.0)
    if Iw.min() > tgt or Iw.max() < tgt:
        return np.nan, V0p, res
    return float(np.interp(tgt, Iw, Vb)), V0p, res


def main():
    print("V_0 = 2 V_T ln(c/c_w): the estimate and what it does not depend on")
    print("=" * 78)
    print(f"V_T = {VT*1e3:.4f} mV,  c_w = sqrt(K_w) = {CW:g} mol/m3")
    print(f"2 V_T ln 10 = {2*VT*np.log(10)*1e3:.3f} mV per decade of c/c_w")
    print()

    print("-" * 78)
    print("1.  The estimate")
    print("-" * 78)
    print("  Route A (depletion).  The Case A depletion law is")
    print("      c_j = c exp(-V_b / 2 V_T).")
    print("  Water dissociation takes over when the junction solution has as")
    print("  much water ion as salt, c_j ~ c_w, which gives")
    print("      V_0 = 2 V_T ln(c / c_w).")
    print()
    print("  Route B (asymptote crossing).  In Case B,")
    print("      I = I_x ln[(c + c_w e^{V_b/2V_T})/(c + c_w)],")
    print("  whose argument turns over when c_w e^{V_b/2V_T} = c -- the same")
    print("  condition.  Below it the log is linear in its argument and I is")
    print("  exponential; above it I is linear in V_b.")
    print()
    print("  Equivalent forms, 25 C:")
    print("      V_0 = 2 V_T ln(c/c_w) = 118.32 mV x log10(c/c_w)")
    print("          = 118.32 mV x (7 + log10 c[M])   since c_w = 1e-7 M")
    print()
    print(f"{'c (M)':>10s} {'c (mol/m3)':>12s} {'7+log10 c':>11s}"
          f" {'V_0 (mV)':>10s}")
    for c in (1e-3, 1e-2, 1e-1, 1.0):
        cm = c * 1e3
        print(f"{c:10.3g} {cm:12.4g} {7+np.log10(c):11.4f}"
              f" {2*VT*np.log(cm/CW)*1e3:10.3f}")
    print()

    print("-" * 78)
    print("2.  What V_0 is NOT: it is not V*, where water overtakes salt")
    print("-" * 78)
    print("  V* = V_0 - 2 V_T ln Gamma,   Gamma = I_x/I_lim = D_H sigma^2 /"
          " (2 D c^2)")
    print("  V* is where the water current passes the salt current.  V_0 is")
    print("  where the water branch bends from exponential to ohmic.  They")
    print("  are hundreds of mV apart and V* DOES depend on sigma, D_H/D.")
    print(f"{'c (mol/m3)':>12s} {'V_0 (mV)':>10s} {'Gamma':>12s}"
          f" {'V* (mV)':>10s} {'V_0 - V* (mV)':>14s}")
    for c in (10.0, 100.0, 1000.0):
        s = L.scales(c=c)
        Vs = s["V_0"] - 2.0 * VT * np.log(s["Gamma"])
        print(f"{c:12.1f} {s['V_0']*1e3:10.3f} {s['Gamma']:12.4e}"
              f" {Vs*1e3:10.2f} {(s['V_0']-Vs)*1e3:14.2f}")
    print()

    print("-" * 78)
    print("3.  The test: measure V_0 numerically while sweeping everything")
    print("    the estimate says it must not depend on")
    print("-" * 78)
    base = dict(c=100.0, sigma=5.0e3, ell=100e-6, D_H=2.0e-10, D=4.0e-11)
    cases = [("baseline", {})]
    cases += [(f"sigma x{f:g}", dict(sigma=5.0e3 * f)) for f in (0.2, 5.0)]
    cases += [(f"l x{f:g}", dict(ell=100e-6 * f)) for f in (0.25, 4.0)]
    cases += [(f"D_H x{f:g}", dict(D_H=2.0e-10 * f)) for f in (0.25, 10.0)]
    cases += [(f"D x{f:g}", dict(D=4.0e-11 * f)) for f in (0.25, 4.0)]
    print(f"{'case':>12s} {'sigma':>9s} {'l (um)':>8s} {'D_H':>10s}"
          f" {'D':>10s} {'V_0 pred':>10s} {'V_0 meas':>10s} {'diff (mV)':>10s}"
          f" {'resid':>9s}")
    meas = []
    for name, over in cases:
        kw = dict(base)
        kw.update(over)
        Vm, Vp, res = measure_V0(**kw)
        meas.append(Vm)
        print(f"{name:>12s} {kw['sigma']:9.0f} {kw['ell']*1e6:8.1f}"
              f" {kw['D_H']:10.3g} {kw['D']:10.3g} {Vp*1e3:10.3f}"
              f" {Vm*1e3:10.3f} {(Vm-Vp)*1e3:10.4f} {res:9.1e}")
    m = np.array(meas)
    print()
    print(f"  spread of the MEASURED V_0 across all nine cases:"
          f" {(m.max()-m.min())*1e3:.4f} mV")
    print(f"  predicted spread: 0 -- sigma x25, l x16, D_H x40, D x16 were")
    print(f"  all varied and c was held at 100 mol/m3 throughout.")
    print()

    print("-" * 78)
    print("4.  And the one thing it DOES depend on")
    print("-" * 78)
    print(f"{'c (mol/m3)':>12s} {'V_0 pred (mV)':>14s} {'V_0 meas (mV)':>14s}"
          f" {'diff (mV)':>10s}")
    cl, vl = [], []
    for c in (10.0, 31.6227766, 100.0, 316.227766, 1000.0):
        Vm, Vp, res = measure_V0(c=c, **{k: v for k, v in base.items()
                                         if k != "c"})
        cl.append(c)
        vl.append(Vm)
        print(f"{c:12.2f} {Vp*1e3:14.3f} {Vm*1e3:14.3f} {(Vm-Vp)*1e3:10.4f}")
    g = np.polyfit(np.log(cl), vl, 1)
    print(f"\n  fitted d V_0 / d ln c = {g[0]*1e3:.4f} mV"
          f"   (predicted 2 V_T = {2*VT*1e3:.4f} mV,"
          f" rel {g[0]/(2*VT)-1:+.2e})")
    print()
    print("-" * 78)
    print("Caveat")
    print("-" * 78)
    print("  V_0 is an asymptote crossing, not a sharp feature of I(V), so")
    print("  the measured value carries an offset set by whatever marker is")
    print("  used to define it.  The offsets above are sub-mV because the")
    print("  marker was chosen to be Case B's own value at V_0.  A different")
    print("  marker (say, the inflection of log I) would shift them by tens")
    print("  of mV without changing the slope or the independence.  Read the")
    print("  slope and the spread; do not read the offset.")


if __name__ == "__main__":
    main()


==> anc/2-bipolar-membranes/code/P2S21_data.py <==
"""P2S21 -- the numerical branches, cached.

Two independent numerical solutions of the same problem are produced here:

  `shoot_branch(c)`  -- P2S21_numeric.py, the shooting solution of the P2S20
                        set written in Ankur's convention (junction at x=0).
                        This is the reference the superposition is scored
                        against, because it can be evaluated at a NAMED V.

  `collocation_branch(c)` -- the UNMODIFIED P2S03 Hermite-Simpson collocation
                        solver with regulation=False, i.e. the same constant-
                        charge three-ion problem written in the mirrored
                        coordinate (junction at xi=1) with a different set of
                        carried variables and a different closure.  Used only
                        as a cross-check on the shooter, at three c.

Run:  python3 code/P2S21_data.py
"""
import os
import pickle
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import P2S21_numeric as N                                       # noqa: E402
import P2S21_limits as L                                        # noqa: E402

CACHE = os.path.join(HERE, "P2S21_cache.pkl")

# the concentration series: c/sigma from 2e-4 to 0.2, half a decade apart
C_LIST = [1.0, 3.1622776601683795, 10.0, 31.622776601683793,
          100.0, 316.22776601683796, 1000.0]
C_CROSS = [10.0, 100.0, 1000.0]        # where the collocation cross-check runs


def _load():
    if os.path.exists(CACHE):
        with open(CACHE, "rb") as fh:
            return pickle.load(fh)
    return {}


def _save(d):
    with open(CACHE, "wb") as fh:
        pickle.dump(d, fh)


def V_grid(c, sigma=N.PAR["sigma"], c_w=N.PAR["c_w"], n_low=16, n_hi=34):
    """V_bpm grid for one c: log-spaced under the plateau, linear through the
    take-off and 450 mV into the ohmic branch.  Fixed by (c, sigma, c_w) only."""
    V0 = 2.0 * L.VT * np.log(c / c_w)
    lo = np.geomspace(2.0e-3, 0.2, n_low)
    hi = np.linspace(0.22, V0 + 0.45, n_hi)
    return np.concatenate([lo, hi])


def shoot_branch(c, force=False, quiet=True):
    key = f"shoot_{c!r}"
    cache = _load()
    if key in cache and not force:
        return cache[key]
    Vb = V_grid(c)
    sols = N.branch(Vb, c=c)
    out = dict(c=c, V_bpm=Vb,
               I=np.array([s["I"] for s in sols]),
               I_water=np.array([s["I_water"] for s in sols]),
               I_salt=np.array([s["I_salt"] for s in sols]),
               Pi=np.array([s["Pi"] for s in sols]),
               Theta=np.array([s["Theta"] for s in sols]),
               c_j=np.array([s["c_j"] for s in sols]),
               cCl_j=np.array([s["cCl_j"] for s in sols]),
               cH_j=np.array([s["cH_j"] for s in sols]),
               dphi_cel=np.array([s["dphi_cel"] for s in sols]),
               resnorm=np.array([s["resnorm"] for s in sols]),
               conv=np.array([s["converged"] for s in sols]))
    if not quiet:
        print(f"  c={c:g}: {len(Vb)} states, worst residual "
              f"{out['resnorm'].max():.2e}, all converged "
              f"{bool(out['conv'].all())}")
    cache = _load()
    cache[key] = out
    _save(cache)
    return out


def collocation_branch(c, Vmax=1.2, force=False, quiet=True):
    key = f"colloc_{c!r}_{Vmax!r}"
    cache = _load()
    if key in cache and not force:
        return cache[key]
    import P2S03_solver as S
    import P2S04_figure2b as T
    m = S.Model(c_inf=c, pK=1.0, regulation=False)
    sols = T.reverse_branch(m, Vmax=Vmax, N=401, quiet=quiet)
    out = dict(c=c,
               V_bpm=np.array([s.V for s in sols]),
               I=np.array([s.I for s in sols]),
               c_j=np.array([s.csj for s in sols]),
               resnorm=np.array([s.resnorm for s in sols]))
    cache = _load()
    cache[key] = out
    _save(cache)
    return out


if __name__ == "__main__":
    print("building the shooting branches")
    for c in C_LIST:
        shoot_branch(c, quiet=False)
    print("building the collocation cross-check branches")
    for c in C_CROSS:
        b = collocation_branch(c)
        print(f"  c={c:g}: {len(b['V_bpm'])} states, worst Newton residual "
              f"{b['resnorm'].max():.2e}")


==> anc/2-bipolar-membranes/code/P2S21_limits.py <==
"""P2S21 -- the two analytic limits of the P2S20 set, in Ankur's symbols.

Case A  (c_H == 0):  no proton.  Exact, parametric in the junction salt c_j.
Case B  (c_Cl == 0): no co-ion.  Exact and explicit in V.

Written from scratch out of secs 3-4 of `sessions/P2S21-equations.md`.
Nothing is imported from P2S19_models.py or P2S18_dimensional.py, so that the
agreement in P2S21_score.py is a test and not a tautology.

V is ANKUR'S half-cell voltage.  V_bpm = 2 V.

Units: mol/m3, m, m2/s, V, A/m2.

Run:  python3 code/P2S21_limits.py
"""
import numpy as np
from scipy.optimize import brentq

R_GAS = 8.314462618
F_FAR = 96485.33212
T_REF = 298.15
VT = R_GAS * T_REF / F_FAR

PAR = dict(sigma=5.0e3, c=100.0, c_w=1.0e-4, ell=100e-6,
           D_H=2.0e-10, D=4.0e-11)


# ------------------------------------------------------------------ Case A
def caseA_of_cj(c_j, sigma=PAR["sigma"], c=PAR["c"], ell=PAR["ell"],
                D=PAR["D"]):
    """Case A at parameter c_j in (0, c].  Exact; no expansion in c/sigma."""
    c_j = np.asarray(c_j, dtype=float)
    cT_j = np.sqrt(sigma**2 + 4.0 * c_j**2)
    cT_r = np.sqrt(sigma**2 + 4.0 * c**2)
    cNa_j = 0.5 * (cT_j + sigma)
    cNa_r = 0.5 * (cT_r + sigma)
    Theta = (c**2 - c_j**2) / sigma
    dphi = VT * (cT_r - cT_j) / sigma
    V = VT * np.log(cNa_j * c / (c_j * cNa_r)) + dphi
    return dict(c_j=c_j, Theta=Theta, I=2.0 * F_FAR * D * Theta / ell,
                V=V, V_bpm=2.0 * V, dphi_cel=dphi,
                cT_j=cT_j, cT_r=cT_r, cNa_j=cNa_j, cNa_r=cNa_r,
                cCl_j=0.5 * (cT_j - sigma), cCl_r=0.5 * (cT_r - sigma),
                I_lim=2.0 * F_FAR * D * c**2 / (sigma * ell))


def caseA_of_V(V, sigma=PAR["sigma"], c=PAR["c"], ell=PAR["ell"], D=PAR["D"]):
    """Case A at a NAMED V.  One root find on Case A's OWN V(c_j); this uses
    no information from the full problem and nothing is fitted."""
    Vs = np.atleast_1d(np.asarray(V, dtype=float))
    I = np.empty_like(Vs)
    cj = np.empty_like(Vs)
    I_lim = 2.0 * F_FAR * D * c**2 / (sigma * ell)
    for k, Vk in enumerate(Vs):
        f = lambda g: caseA_of_cj(c * 10.0**g, sigma, c, ell, D)["V"] - Vk
        lo, hi = -300.0, -1e-15
        if f(lo) < 0.0:            # V past the whole reach of Case A
            I[k], cj[k] = I_lim, 0.0
            continue
        if f(hi) > 0.0:            # V below Case A's zero-current point
            I[k], cj[k] = 0.0, c
            continue
        g = brentq(f, lo, hi, xtol=1e-16, rtol=8.9e-16, maxiter=300)
        d = caseA_of_cj(c * 10.0**g, sigma, c, ell, D)
        I[k], cj[k] = d["I"], d["c_j"]
    if np.isscalar(V) or np.ndim(V) == 0:
        return dict(I=float(I[0]), c_j=float(cj[0]), I_lim=I_lim)
    return dict(I=I, c_j=cj, I_lim=I_lim)


# ------------------------------------------------------------------ Case B
def caseB_of_V(V, sigma=PAR["sigma"], c=PAR["c"], c_w=PAR["c_w"],
               ell=PAR["ell"], D_H=PAR["D_H"]):
    """Case B at a named V.  Explicit; no root find, no parameter."""
    V = np.asarray(V, dtype=float)
    I_x = F_FAR * D_H * sigma / ell
    # ln[(c + c_w e^{V/VT})/(c + c_w)], written so it survives V/VT ~ 700
    z = V / VT + np.log(c_w)
    Pi = sigma * (np.logaddexp(np.log(c), z) - np.log(c + c_w))
    return dict(V=V, V_bpm=2.0 * V, Pi=Pi, I=F_FAR * D_H * Pi / ell,
                I_x=I_x, c_j=c * np.exp(-V / VT),
                dphi_cel=VT * Pi / sigma,
                V_0=2.0 * VT * np.log(c / c_w))


# --------------------------------------------------------------- the sum
def superpose(V_bpm, sigma=PAR["sigma"], c=PAR["c"], c_w=PAR["c_w"],
              ell=PAR["ell"], D_H=PAR["D_H"], D=PAR["D"]):
    """I_A(V) + I_B(V) at the same V.  No splice, no crossover, no fit."""
    V = 0.5 * np.asarray(V_bpm, dtype=float)
    A = caseA_of_V(V, sigma, c, ell, D)
    B = caseB_of_V(V, sigma, c, c_w, ell, D_H)
    return dict(V_bpm=np.asarray(V_bpm, dtype=float), I_A=A["I"], I_B=B["I"],
                I_sum=A["I"] + B["I"], c_jA=A["c_j"], c_jB=B["c_j"],
                I_lim=A["I_lim"], I_x=B["I_x"], V_0=B["V_0"])


def scales(sigma=PAR["sigma"], c=PAR["c"], c_w=PAR["c_w"], ell=PAR["ell"],
           D_H=PAR["D_H"], D=PAR["D"]):
    I_lim = 2.0 * F_FAR * D * c**2 / (sigma * ell)
    I_x = F_FAR * D_H * sigma / ell
    return dict(I_lim=I_lim, I_x=I_x, Gamma=I_x / I_lim,
                V_0=2.0 * VT * np.log(c / c_w),
                dIdV_ohmic=I_x / (2.0 * VT), VT=VT)


if __name__ == "__main__":
    print("P2S21 -- the two limits, at the project parameters")
    print("=" * 70)
    for c in (1.0, 10.0, 100.0, 1000.0):
        s = scales(c=c)
        print(f"c = {c:7g} mol/m3 : I_lim = {s['I_lim']/10:11.4e} mA/cm2   "
              f"I_x = {s['I_x']/10:9.4f} mA/cm2   V_0 = {s['V_0']*1e3:8.3f} mV"
              f"   Gamma = {s['Gamma']:11.4e}")
    print("\nCase A limits:  I(V->inf) / I_lim  and the c_j(V) law")
    for c in (1.0, 100.0, 1000.0):
        d = caseA_of_V(np.array([0.2, 0.4, 0.6]), c=c)
        print(f"  c={c:7g}: I/I_lim at V_bpm=0.4,0.8,1.2 V = "
              + ", ".join(f"{v:.10f}" for v in d["I"] / d["I_lim"]))
    print("\nCase B: exactness of c_j = c exp(-V/V_T) and the ohmic slope")
    for c in (1.0, 100.0, 1000.0):
        b = caseB_of_V(np.array([0.2, 0.4, 0.6]), c=c)
        print(f"  c={c:7g}: I = " + ", ".join(f"{v/10:12.5f}" for v in b["I"])
              + f" mA/cm2   V_0 = {b['V_0']*1e3:.3f} mV")


==> anc/2-bipolar-membranes/code/P2S21_numeric.py <==
"""P2S21 -- a numerical solution of the P2S20 equation set, in Ankur's
convention (junction at x = 0, reservoir at x = l).

Solves (F1)-(F7) of `sessions/P2S21-equations.md` at a NAMED V by shooting.
Nothing from the closed form (D0)-(D8) / P2S18_dimensional.py / P2S17 is used
anywhere in the solve: only the three ODEs, integrated by `solve_ivp`, and the
algebraic face conditions.  The closed form is imported ONLY in the __main__
self-test at the bottom, as an external check.

Why the integration is split into two directions
------------------------------------------------
(F2) is closed in c_Cl alone, and its homogeneous mode decays going x = 0 -> l
at rate a/c_T ~ 10 per layer, so c_Cl must be integrated FORWARD (from the
junction) to be stable.  (F3)'s homogeneous mode grows in the same direction
at the same rate while c_H itself falls by six decades, so c_H must be
integrated BACKWARD (from the reservoir).  Doing either the other way loses
the answer to the exponential.  This is the conditioning P2S20 sec 8 hit.
c_Cl does not appear in (F2) through c_H at all, and enters (F3) only through
c_T, so the split is exact, not an approximation.

Unknowns: Pi, Theta and gam = c_Cl(0+).  Residuals: c_Cl(l-) against (F5),
the voltage (F6), and the junction chloride (F7).

Units: mol/m3, m, m2/s, V, A/m2.

Run:  python3 code/P2S21_numeric.py
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import root, brentq

R_GAS = 8.314462618          # J/mol/K
F_FAR = 96485.33212          # C/mol
T_REF = 298.15               # K
VT = R_GAS * T_REF / F_FAR   # V

# the parameter set used throughout the project (P2S00/P2S03 defaults)
PAR = dict(sigma=5.0e3, c=100.0, c_w=1.0e-4, ell=100e-6,
           D_H=2.0e-10, D=4.0e-11)


# ------------------------------------------------------------------ faces
def face_root(cs, sigma, c_w):
    """Positive root of (cs + c_w) z^2 - sigma z - cs = 0  --  (F4)/(F5).

    cs is the salt concentration of the solution the face is Donnan-equilibrated
    against (c at the reservoir, c_j at the junction).  Returns z = e^{-dphi/VT}.
    """
    b = cs + c_w
    return (sigma + np.sqrt(sigma**2 + 4.0 * b * cs)) / (2.0 * b)


# ------------------------------------------------------------- the ODEs
def _rhs_cCl(xi, z, Th, a, sigma):
    """(F2) in xi = x/l.  z = [c_Cl]."""
    return [Th - a * z[0] / (sigma + 2.0 * z[0])]


def _rhs_cH(xi, z, Pi, a, sigma, cCl_of):
    """(F3) in xi = x/l, integrated backward.  z = [c_H]."""
    return [-Pi + a * z[0] / (sigma + 2.0 * cCl_of(xi))]


def _shoot(u, V, sigma, c, c_w, ell, D_H, D, rtol, atol_frac, want=False):
    """One shot.  u = (ln Pi, ln Theta, ln gam).  Returns the three residuals
    (or the full state if want=True)."""
    Pi, Th, gam = np.exp(u)
    a = Pi + 2.0 * Th

    s = face_root(c, sigma, c_w)                       # (F5), current-free
    cCl_r, cH_r = c / s, c_w * s
    phiD = -VT * np.log(s)

    # --- c_Cl forward, 0 -> 1
    sc = max(cCl_r, 1e-30)
    solg = solve_ivp(_rhs_cCl, (0.0, 1.0), [gam], args=(Th, a, sigma),
                     rtol=rtol, atol=atol_frac * sc, dense_output=True,
                     method="Radau")
    if not solg.success:
        return np.array([1e3, 1e3, 1e3])
    cCl_of = lambda t: float(solg.sol(np.clip(t, 0.0, 1.0))[0])
    cCl_1 = solg.y[0, -1]

    # --- c_H backward, 1 -> 0
    solh = solve_ivp(_rhs_cH, (1.0, 0.0), [cH_r], args=(Pi, a, sigma, cCl_of),
                     rtol=rtol, atol=atol_frac * max(sigma, 1.0),
                     dense_output=True, method="Radau")
    if not solh.success:
        return np.array([1e3, 1e3, 1e3])
    cH_0 = solh.y[0, -1]

    # --- phi by quadrature of (F1), phi(1) = phiD
    tq = np.linspace(0.0, 1.0, 4001)
    integ = np.trapezoid(a / (sigma + 2.0 * solg.sol(tq)[0]), tq)
    phi0 = phiD + VT * integ                            # phi_0 - phi_D

    cNa_0 = sigma + gam - cH_0
    R = np.array([
        cCl_1 / cCl_r - 1.0,                                        # (F5)
        (phi0 + VT * np.log(cH_0 / c_w) - V) / VT,                  # (F6)
        gam * cH_0**2 / (c_w**2 * cNa_0) - 1.0,                     # (F7)
    ])
    if not want:
        return R
    return dict(Pi=Pi, Theta=Th, a=a, cCl_j=gam, cH_j=cH_0, cNa_j=cNa_0,
                c_j=c_w * cNa_0 / cH_0, phi_0=phi0, phi_D=phiD,
                dphi_cel=phi0 - phiD, s=s, cCl_r=cCl_r, cH_r=cH_r,
                cNa_r=c * s, resid=R, sol_cCl=solg, sol_cH=solh,
                J_H=D_H * Pi / ell, J_Na=D * Th / ell, J_Cl=-D * Th / ell,
                I=F_FAR * (D_H * Pi + 2.0 * D * Th) / ell,
                I_water=F_FAR * D_H * Pi / ell,
                I_salt=2.0 * F_FAR * D * Th / ell,
                V=V, V_bpm=2.0 * V)


# ------------------------------------------------------------- the guess
def _guess(V, sigma, c, c_w):
    """A starting point only.  Taken from the two limits of secs 3-4; it is a
    guess and nothing else -- the converged answer is pinned by the residuals,
    which are reported."""
    Pi = sigma * np.log((c + c_w * np.exp(V / VT)) / (c + c_w))
    Pi = max(Pi, 1e-12)
    c_j = c * np.exp(-V / VT)
    Th = max((c**2 - c_j**2) / sigma, 1e-14)
    t = face_root(c_j, sigma, c_w)
    gam = max(c_j / t, 1e-300)
    return np.log([Pi, Th, gam])


def solve_at_V(V, sigma=PAR["sigma"], c=PAR["c"], c_w=PAR["c_w"],
               ell=PAR["ell"], D_H=PAR["D_H"], D=PAR["D"],
               rtol=1e-12, atol_frac=1e-14, u0=None):
    """The P2S20 set at a named V (Ankur's half-cell V; V_bpm = 2V)."""
    args = (V, sigma, c, c_w, ell, D_H, D, rtol, atol_frac)
    u0 = _guess(V, sigma, c, c_w) if u0 is None else u0
    sol = root(_shoot, u0, args=args, method="hybr", tol=1e-13)
    if not sol.success:                       # one retry from the raw guess
        sol = root(_shoot, _guess(V, sigma, c, c_w), args=args,
                   method="hybr", tol=1e-13)
    out = _shoot(sol.x, *args, want=True)
    out["u"] = sol.x
    out["converged"] = bool(sol.success)
    out["resnorm"] = float(np.max(np.abs(out["resid"])))
    return out


def branch(Vb_list, **kw):
    """Continuation along a list of V_bpm (V), ascending.  Each solve is warm
    started from the previous one; the residuals are still reported per point."""
    out, u0 = [], None
    for Vb in Vb_list:
        d = solve_at_V(0.5 * Vb, u0=u0, **kw)
        u0 = d["u"] if d["converged"] else None
        out.append(d)
    return out


# --------------------------------------------------------------- self-test
if __name__ == "__main__":
    import os
    import sys
    HERE = os.path.dirname(os.path.abspath(__file__))
    sys.path.insert(0, HERE)
    import P2S18_dimensional as DD                              # noqa: E402

    print("P2S21 -- shooting solution of the P2S20 set, checked against the")
    print("closed form (D0)-(D8) of code/P2S18_dimensional.py")
    print("=" * 78)
    p = PAR
    print(f"sigma={p['sigma']:g}  c={p['c']:g}  c_w={p['c_w']:g} mol/m3   "
          f"l={p['ell']:g} m   D_H={p['D_H']:g}  D={p['D']:g} m2/s")
    print(f"V_T = {VT*1e3:.4f} mV\n")
    print(f"{'y':>8s} {'V_bpm (mV)':>12s} {'Pi (shoot)':>14s} "
          f"{'Pi (D)':>14s} {'relPi':>10s} {'relTheta':>10s} {'relI':>10s} "
          f"{'resnorm':>10s}")
    for y in (1e-3, 1e-2, 0.1, 1.0, 3.0, 5.0, 10.0):
        d = DD.point(y, p["sigma"], p["c"], p["c_w"]**2, p["ell"],
                     p["D_H"], p["D"])
        n = solve_at_V(0.5 * d["V"])
        print(f"{y:8.3g} {d['V']*1e3:12.5f} {n['Pi']:14.8g} {d['Pi']:14.8g} "
              f"{n['Pi']/d['Pi']-1:+10.2e} {n['Theta']/d['Theta']-1:+10.2e} "
              f"{n['I']/d['I']-1:+10.2e} {n['resnorm']:10.2e}")


==> anc/2-bipolar-membranes/code/P2S21_score.py <==
"""P2S21 -- scoring the superposition I_A + I_B against the numerical solution
of the P2S20 set, over a range of reservoir concentrations c.

DECLARED BEFORE ANY NUMBER WAS LOOKED AT (same declaration as P2S19_score.py,
carried over):
  * No splice.  Each limit is evaluated at EVERY numerical voltage over the
    whole branch, and the plain sum I_A + I_B is evaluated there too.  There
    is therefore no crossover voltage to choose and none is chosen.
  * The band where NEITHER limit alone is within 10 % is reported explicitly.
  * The limits are evaluated at the numerical solver's own V.  Nothing is
    interpolated on the numerical side.
  * Case A at a named V is solved on Case A's OWN V(c_j); the full problem's
    c_j is never used.

Run:  python3 code/P2S21_score.py > sessions/P2S21-output.txt
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import P2S21_data as DATA                                       # noqa: E402
import P2S21_limits as L                                        # noqa: E402
import P2S21_numeric as N                                       # noqa: E402

TOL = 0.10
P = N.PAR


def band(V, ok):
    """First and last V where `ok` is False, as a closed interval, or None."""
    bad = ~ok
    if not bad.any():
        return None
    i = np.where(bad)[0]
    return V[i[0]], V[i[-1]]


def main():
    print("P2S21 -- the P2S20 set solved numerically, and the two limits"
          " superposed")
    print("=" * 78)
    print(f"sigma = {P['sigma']:g} mol/m3   c_w = sqrt(Kw) = {P['c_w']:g}"
          f" mol/m3   l = {P['ell']*1e6:g} um")
    print(f"D_H = {P['D_H']:g}   D = D_Na = D_Cl = {P['D']:g} m2/s"
          f"   V_T = {L.VT*1e3:.4f} mV")
    print("V below is V_bpm = 2V; I in mA/cm2.")
    print()

    print("-" * 78)
    print("1.  The three scales of each limit")
    print("-" * 78)
    print(f"{'c (mol/m3)':>12s} {'c/sigma':>10s} {'I_lim (A)':>12s}"
          f" {'I_x (B)':>10s} {'V_0 (mV)':>10s} {'Gamma=I_x/I_lim':>17s}"
          f" {'V* (mV)':>9s}")
    for c in DATA.C_LIST:
        s = L.scales(c=c)
        Vstar = s["V_0"] - 2.0 * L.VT * np.log(s["Gamma"])
        print(f"{c:12.4f} {c/P['sigma']:10.2e} {s['I_lim']/10:12.4e}"
              f" {s['I_x']/10:10.4f} {s['V_0']*1e3:10.3f} {s['Gamma']:17.4e}"
              f" {Vstar*1e3:9.2f}")
    print("  I_lim = 2 F D c^2/(sigma l);  I_x = F D_H sigma/l;"
          "  V_0 = 2 V_T ln(c/c_w)")
    print("  V* is where I_A = I_B to leading order (derived, not fitted);"
          " it is NOT used as a splice.")
    print()

    print("-" * 78)
    print("2.  The numerical solution: shooting on (F1)-(F7), Ankur's"
          " convention")
    print("-" * 78)
    branches = {}
    print(f"{'c':>10s} {'states':>7s} {'V_bpm range (mV)':>22s}"
          f" {'I range (mA/cm2)':>26s} {'worst resid':>12s} {'all conv':>9s}")
    for c in DATA.C_LIST:
        b = DATA.shoot_branch(c)
        branches[c] = b
        print(f"{c:10.4f} {len(b['V_bpm']):7d}"
              f" {b['V_bpm'].min()*1e3:10.3f} to {b['V_bpm'].max()*1e3:8.2f}"
              f" {b['I'].min()/10:12.4e} to {b['I'].max()/10:11.4e}"
              f" {b['resnorm'].max():12.2e} {str(bool(b['conv'].all())):>9s}")
    print("  residual = max|R| over the three shooting residuals (F5), (F6),"
          " (F7), all relative.")
    print()

    print("-" * 78)
    print("3.  Cross-check: the same problem by an unrelated numerical method")
    print("-" * 78)
    print("  P2S03 Hermite-Simpson collocation, regulation=False, mirrored"
          " coordinate,")
    print("  different carried variables, different closure.  Evaluated at"
          " ITS voltages;")
    print("  the shooter is re-solved at those same V.  Nothing interpolated"
          " on either side.")
    print(f"{'c':>10s} {'states used':>12s} {'V_bpm range (mV)':>22s}"
          f" {'max |dI/I|':>12s} {'at V (mV)':>11s}")
    for c in DATA.C_CROSS:
        cb = DATA.collocation_branch(c)
        m = (cb["V_bpm"] > 0.02) & (cb["V_bpm"] < 1.15)
        Vs = cb["V_bpm"][m]
        Is = cb["I"][m]
        sh = N.branch(list(Vs), c=c)
        Ish = np.array([s["I"] for s in sh])
        rel = np.abs(Ish / Is - 1.0)
        k = int(np.argmax(rel))
        print(f"{c:10.4f} {m.sum():12d}"
              f" {Vs.min()*1e3:10.3f} to {Vs.max()*1e3:8.2f}"
              f" {rel.max():12.2e} {Vs[k]*1e3:11.2f}")
    print()

    print("-" * 78)
    print("4.  The superposition, at every numerical state")
    print("-" * 78)
    print(f"{'c':>10s} {'max|dI/I| sum':>14s} {'at V (mV)':>10s}"
          f" {'max|dI/I| A':>12s} {'max|dI/I| B':>12s}"
          f" {'neither <10% band (mV)':>24s}")
    detail = {}
    for c in DATA.C_LIST:
        b = branches[c]
        V, I = b["V_bpm"], b["I"]
        sp = L.superpose(V, c=c)
        relS = np.abs(sp["I_sum"] / I - 1.0)
        relA = np.abs(sp["I_A"] / I - 1.0)
        relB = np.abs(sp["I_B"] / I - 1.0)
        ok = (relA < TOL) | (relB < TOL)
        bd = band(V, ok)
        k = int(np.argmax(relS))
        detail[c] = (V, I, sp, relS, relA, relB)
        bdtxt = "none" if bd is None else f"{bd[0]*1e3:.1f} to {bd[1]*1e3:.1f}"
        print(f"{c:10.4f} {relS.max():14.3e} {V[k]*1e3:10.2f}"
              f" {relA.max():12.3e} {relB.max():12.3e} {bdtxt:>24s}")
    print("  'max|dI/I| A' and '... B' are over the WHOLE branch, so they are"
          " large by")
    print("  construction -- each limit is wrong where the other one carries"
          " the current.")
    print()

    print("-" * 78)
    print("5.  Where the superposition error sits, and how it scales with c")
    print("-" * 78)
    print(f"{'c':>10s} {'c/sigma':>10s} {'max|dI/I|':>12s} {'at V (mV)':>10s}"
          f" {'|dI/I| @2mV':>12s} {'|dI/I| @V_0':>12s}"
          f" {'|dI/I| @V_0+0.4V':>17s}")
    cs, emax, e_lo, e_0, e_1 = [], [], [], [], []
    for c in DATA.C_LIST:
        V, I, sp, relS, relA, relB = detail[c]
        V0 = sp["V_0"]
        k = int(np.argmax(relS))
        cs.append(c / P["sigma"])
        emax.append(relS.max())
        e_lo.append(float(relS[0]))
        e_0.append(float(np.interp(V0, V, relS)))
        e_1.append(float(np.interp(V0 + 0.4, V, relS)))
        print(f"{c:10.4f} {c/P['sigma']:10.2e} {relS.max():12.3e}"
              f" {V[k]*1e3:10.2f} {relS[0]:12.3e} {e_0[-1]:12.3e}"
              f" {e_1[-1]:17.3e}")
    print()
    print("  Power-law fits against c/sigma (reported, not used anywhere):")
    for name, arr in (("max over branch", emax),
                      ("at V_bpm = V_0", e_0),
                      ("at V_bpm = V_0 + 0.4 V", e_1)):
        lg = np.polyfit(np.log10(cs), np.log10(arr), 1)
        rs = np.array(arr) / np.array(cs)**2
        print(f"    {name:24s} slope = {lg[0]:6.4f}   ratio to (c/sigma)^2:"
              f" {rs.min():.4f} to {rs.max():.4f}")
    rlo = np.array(e_lo) / np.array(cs)**2
    print(f"    {'at V_bpm = 2 mV':24s} NO FIT -- the column is non-monotone"
          f" in c (ratio to")
    print(f"    {'':24s} (c/sigma)^2 runs {rlo[0]:.3f}, {rlo[1]:.3f},"
          f" {rlo[2]:.3f}, {rlo[3]:.3f}, {rlo[4]:.4f},")
    print(f"    {'':24s} {rlo[5]:.5f}, {rlo[6]:.6f}); see the note below.")
    print()
    print("  READ THIS BEFORE QUOTING ANY OF THE ABOVE.")
    print()
    print("  (i)  The two columns taken at a FIXED position relative to V_0"
          " scale as")
    print("       (c/sigma)^2 -- fitted slopes 1.988 and 1.993 over three"
          " decades of")
    print("       c/sigma, with a V-dependent prefactor, 0.22 at V_0 and"
          " 0.35 at")
    print("       V_0 + 0.4 V.  That prefactor is flat to 1 % for c/sigma <="
          " 0.06 and")
    print("       then softens (0.223 -> 0.198 at V_0), which is the next"
          " term in the")
    print("       expansion appearing.  Nothing is fitted out or removed.")
    print()
    print("  (ii) The 'max over branch' column does NOT scale as (c/sigma)^2"
          " and its")
    print("       fitted slope of 1.71 is an artefact of the statistic: for"
          " c <= 10")
    print("       mol/m3 the worst point on the grid is the LOWEST voltage,"
          " 2 mV, and")
    print("       for c >= 31.6 it is the HIGHEST.  The column switches"
          " mechanism part")
    print("       way down the table.  Do not quote 1.71 as an exponent.")
    print()
    print("  (iii) The near-equilibrium error (the 2 mV column) is"
          " NON-MONOTONE in c:")
    print("       it rises to 6.4e-6 at c = 31.6 mol/m3 and then FALLS to"
          " 2.2e-7 at")
    print("       c = 1000.  This is not (c/sigma)^2 behaviour and it is not"
          " explained")
    print("       here.  What is visible is that the peak sits where the two"
          " limits")
    print("       contribute comparably at low V: V* crosses the bottom of"
          " the grid")
    print("       between c = 10 (V* = -94 mV) and c = 31.6 (V* = +83 mV)."
          " That is a")
    print("       correlation on a seven-point series, not a derivation.")
    print()

    print("-" * 78)
    print("6.  Two sample branches in full, c = 10 and c = 1000 mol/m3")
    print("-" * 78)
    for c in (10.0, 1000.0):
        V, I, sp, relS, relA, relB = detail[c]
        print(f"\n  c = {c:g} mol/m3   (V_0 = {sp['V_0']*1e3:.2f} mV,"
              f" I_lim = {sp['I_lim']/10:.4e}, I_x = {sp['I_x']/10:.4f}"
              f" mA/cm2)")
        print(f"  {'V_bpm (mV)':>11s} {'I numeric':>13s} {'I_A':>13s}"
              f" {'I_B':>13s} {'I_A+I_B':>13s} {'dI/I':>11s}")
        for k in range(0, len(V), 3):
            print(f"  {V[k]*1e3:11.3f} {I[k]/10:13.5e} {sp['I_A'][k]/10:13.5e}"
                  f" {sp['I_B'][k]/10:13.5e} {sp['I_sum'][k]/10:13.5e}"
                  f" {sp['I_sum'][k]/I[k]-1:+11.2e}")
    print()

    print("-" * 78)
    print("7.  What the numerical solution does that neither limit does")
    print("-" * 78)
    print("  Theta (the salt flux amplitude, mol/m3) along the branch, against")
    print("  Case A's ceiling Theta_A(max) = c^2/sigma.")
    print(f"{'c':>10s} {'Theta_A ceiling':>16s} {'Theta numeric, max':>20s}"
          f" {'ratio':>10s} {'I_salt/I at that V':>20s}")
    for c in DATA.C_LIST:
        b = branches[c]
        Tmax = b["Theta"].max()
        k = int(np.argmax(b["Theta"]))
        ceil = c**2 / P["sigma"]
        print(f"{c:10.4f} {ceil:16.6g} {Tmax:20.6g} {Tmax/ceil:10.3f}"
              f" {b['I_salt'][k]/b['I'][k]:20.3e}")
    print("  Case A caps Theta at c^2/sigma.  The full problem does not:"
          " once the")
    print("  proton carries the field, Theta ~ Pi c_Cl(l-)/sigma grows with"
          " Pi without")
    print("  bound.  The sum still works because I_salt/I is tiny there.")


if __name__ == "__main__":
    main()


==> anc/2-bipolar-membranes/code/P2S21_why_linear.py <==
"""P2S21 -- why the overlimiting current is linear in V_b and not exponential.

The voltage budget of one layer, exactly (Ankur's convention, V = V_b/2):

    V  =  [V - phi_0]        junction Donnan jump
        + [phi_0 - phi_D]    interior drop, Dphi_cel
        + [phi_D - 0]        reservoir Donnan jump

Everything below is read off the FULL three-ion numerical solution of the
P2S20 set (P2S21_numeric.py), not off Case B, so the story is not an artefact
of the reduction.

Run: python3 code/P2S21_why_linear.py > sessions/P2S21-why-linear-output.txt
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import P2S21_limits as L                                        # noqa: E402
import P2S21_numeric as N                                       # noqa: E402

VT, F = L.VT, L.F_FAR
SIG, CW, ELL, DH = 5.0e3, 1.0e-4, 100e-6, 2.0e-10
C = 100.0


def main():
    V0 = 2.0 * VT * np.log(C / CW)
    Ix = F * DH * SIG / ELL
    print("Why the overlimiting current is linear, not exponential")
    print("=" * 78)
    print(f"c = {C:g} mol/m3, sigma = {SIG:g} mol/m3, c_w = {CW:g} mol/m3,"
          f" l = {ELL*1e6:g} um")
    print(f"V_0 = {V0*1e3:.3f} mV,  I_x = F D_H sigma/l = {Ix/10:.4f} mA/cm2")
    print()

    print("-" * 78)
    print("1.  The voltage budget: where each extra millivolt goes")
    print("-" * 78)
    print("  Saturation values the two Donnan jumps must approach:")
    print(f"    junction  V_T ln(sigma/c_w)      = "
          f"{VT*np.log(SIG/CW)*1e3:8.3f} mV   (c_j -> 0)")
    print(f"    reservoir V_T ln(sigma/(c+c_w))  = "
          f"{VT*np.log(SIG/(C+CW))*1e3:8.3f} mV   (fixed, no current in it)")
    print(f"    difference                       = "
          f"{VT*np.log(C/CW)*1e3:8.3f} mV   = V_0/2")
    print()
    Vbs = np.array([0.3, 0.5, 0.6, V0 - 0.05, V0, V0 + 0.05, V0 + 0.2,
                    V0 + 0.4])
    sols = N.branch(list(Vbs), c=C)
    print(f"{'V_b (mV)':>9s} {'junction jump':>14s} {'Dphi_cel':>10s}"
          f" {'reservoir jump':>15s} {'sum = V_b/2':>12s}"
          f" {'c_H(0)/sigma':>13s} {'I (mA/cm2)':>12s}")
    for Vb, s in zip(Vbs, sols):
        V = 0.5 * Vb
        jj = V - s["phi_0"]
        rj = s["phi_D"] - 0.0
        print(f"{Vb*1e3:9.2f} {jj*1e3:14.3f} {s['dphi_cel']*1e3:10.3f}"
              f" {rj*1e3:15.3f} {(jj+s['dphi_cel']+rj)*1e3:12.3f}"
              f" {s['cH_j']/SIG:13.6f} {s['I']/10:12.5e}")
    print()
    print("  Below V_0 the junction jump is still growing and takes almost")
    print("  all of V_b; Dphi_cel is a rounding error.  Above V_0 the")
    print("  junction jump has stopped at 455.5 mV -- it cannot grow further")
    print("  because c_H(0) has reached sigma -- and EVERY further millivolt")
    print("  lands in Dphi_cel.")
    print()

    print("-" * 78)
    print("2.  The ceiling: c_H(0) <= sigma, and it binds exactly at V_0")
    print("-" * 78)
    print("  Electroneutrality with no co-ion is c_Na + c_H = sigma, so the")
    print("  junction proton concentration cannot exceed the fixed charge.")
    print("  Exactly, c_H(0) = sigma c_w/(c_j + c_w) with c_j = c e^{-V_b/2V_T},")
    print("  so c_H(0)/sigma = 1/(1 + (c/c_w) e^{-V_b/2V_T}) -- a logistic in")
    print("  V_b that passes 1/2 at c_j = c_w, i.e. AT V_b = V_0.")
    print()
    print(f"{'V_b - V_0 (mV)':>15s} {'c_j (mol/m3)':>14s} {'c_H(0)/sigma':>13s}"
          f" {'c_Na(0)/sigma':>14s}")
    for dV in (-200.0, -100.0, 0.0, 100.0, 200.0):
        s = N.solve_at_V(0.5 * (V0 + dV * 1e-3), c=C)
        print(f"{dV:15.1f} {s['c_j']:14.5e} {s['cH_j']/SIG:13.6f}"
              f" {(SIG-s['cH_j'])/SIG:14.6e}")
    print()

    print("-" * 78)
    print("3.  Exp meets log, and the answer is linear")
    print("-" * 78)
    print("  Two exponentials-in-disguise cancel:")
    print("    (i)  the Donnan condition is EXPONENTIAL in voltage,")
    print("             c_Na(0)/c_Na(l) ~ (c_w/c) e^{V_b/2V_T},")
    print("    (ii) but the flux across a layer of FIXED total carrier")
    print("         density (c_T = sigma, uniform field) is LOGARITHMIC in")
    print("         the end-concentration ratio -- the Goldman form,")
    print("             Pi = sigma ln[c_Na(l)/c_Na(0)].")
    print("  Composing them, Pi = sigma [V_b/2V_T - ln(c/c_w)] = sigma")
    print("  (V_b - V_0)/(2 V_T), which is linear.  The exponential supply")
    print("  is exactly what the logarithm undoes.")
    print()
    print(f"{'V_b (mV)':>9s} {'Pi numeric':>12s} {'sigma(V_b-V_0)/2V_T':>21s}"
          f" {'rel':>10s}")
    for dV in (0.05, 0.1, 0.2, 0.3, 0.4):
        Vb = V0 + dV
        s = N.solve_at_V(0.5 * Vb, c=C)
        pred = SIG * (Vb - V0) / (2.0 * VT)
        print(f"{Vb*1e3:9.2f} {s['Pi']:12.5f} {pred:21.5f}"
              f" {s['Pi']/pred-1:+10.2e}")
    print()

    print("-" * 78)
    print("4.  So above V_0 the membrane is just a resistor with an offset")
    print("-" * 78)
    kappa = F * DH * SIG / VT
    R2 = 2.0 * ELL / kappa
    print(f"  proton conductivity of the fully protonated layer")
    print(f"      kappa = F D_H sigma / V_T = {kappa:.4f} S/m")
    print(f"  areal resistance of the two layers")
    print(f"      R = 2 l / kappa = {R2:.4e} Ohm m2 = {R2*1e4:.4f} Ohm cm2")
    print(f"  predicted slope 1/R = {1.0/R2/10:.2f} mA/cm2/V"
          f"   ( = I_x/2V_T = {Ix/(2*VT)/10:.2f} )")
    print()
    print(f"{'window (mV)':>18s} {'measured dI/dV':>16s} {'rel to 1/R':>12s}")
    for lo, hi in ((V0 + 0.10, V0 + 0.20), (V0 + 0.25, V0 + 0.40)):
        Vg = np.linspace(lo, hi, 6)
        ss = N.branch(list(Vg), c=C)
        Ig = np.array([q["I"] for q in ss])
        g = np.polyfit(Vg, Ig, 1)
        print(f"  {lo*1e3:7.1f} to {hi*1e3:7.1f} {g[0]/10:16.2f}"
              f" {g[0]*R2-1:+12.2e}")
    print()
    print("  The whole I-V above V_0 is  I = (V_b - V_0)/R  -- a turn-on")
    print("  voltage in series with the ohmic resistance of a slab of")
    print("  ion exchanger whose carrier density is pinned at sigma.")
    print()

    print("-" * 78)
    print("5.  The contrast: why Case A saturates where Case B goes ohmic")
    print("-" * 78)
    print("  Case A (salt): the carrier that moves CAN be depleted, c_j -> 0,")
    print("  so the driving concentration difference has a ceiling and I")
    print("  saturates at I_lim = 2 F D c^2/(sigma l).")
    print("  Case B (water): the carrier CANNOT be depleted -- c_Na + c_H =")
    print("  sigma pins the total, and the reservoir is an infinite proton")
    print("  source at fixed pH.  Nothing runs out, so nothing saturates;")
    print("  the only thing left to limit the current is the resistance of")
    print("  the layer.  Depletion gives a plateau, no depletion gives Ohm.")
    print(f"    I_lim  = {2*F*4e-11*C**2/(SIG*ELL)/10:.5e} mA/cm2 (a ceiling)")
    print(f"    I_x    = {Ix/10:.4f} mA/cm2 (a SCALE, not a ceiling:"
          f" I/I_x = Dphi_cel/V_T)")


if __name__ == "__main__":
    main()


==> anc/2-bipolar-membranes/code/P2S22_why.py <==
"""Case B (c_Cl = 0): where the voltage actually goes, and why D_H sigma/ell.
Image's symbols; phi is dimensionless (phi_dim/V_T); 'V' = V_bpm/V_T; u = e^{V/2}."""
import numpy as np
from scipy.integrate import solve_ivp

VT   = 8.314462618*298.15/96485.33212
sig, cw, ell, D_H, D = 5.0e3, 1.0e-4, 100e-6, 2.0e-10, 4.0e-11
c = 100.0

def faces(V):
    u   = np.exp(V/2.0)
    e0  = sig/(c + cw*u)                 # e^{-phi_0}   (boxed line of the image)
    eD  = sig/(c + cw)                   # e^{-phi_D}
    return dict(u=u, phi0=-np.log(e0), phiD=-np.log(eD),
                cH0 = sig*cw*u/(c+cw*u), cNa0 = sig*c/(c+cw*u),
                cHl = sig*cw  /(c+cw  ), cNal = sig*c/(c+cw  ))

V0 = 2.0*np.log((c+cw)/cw)               # dimensionless V_bpm at take-off
print(f"c = {c} mol/m3,  sigma = {sig},  c_w = {cw}")
print(f"junction Donnan ceiling  ln(sigma/c_w) = {np.log(sig/cw):.4f}  = {VT*np.log(sig/cw)*1e3:.2f} mV")
print(f"reservoir Donnan (fixed) ln(sigma/(c+c_w)) = {np.log(sig/(c+cw)):.4f} = {VT*np.log(sig/(c+cw))*1e3:.2f} mV")
print(f"V_0 (dimensionless V_bpm) = {V0:.4f}   -> V_0 = {VT*V0*1e3:.2f} mV,  V_0/2 = {VT*V0/2*1e3:.2f} mV\n")

hdr = (f"{'Vbpm/VT':>8}{'Vbpm mV':>9}{'cH(0+)/s':>11}{'cNa(0+)/s':>11}"
       f"{'cNa0 asympt':>13}{'junc jump mV':>13}{'dphi_cel mV':>12}"
       f"{'JHl/DHs':>10}{'(V-V0)/2':>10}")
print(hdr); print('-'*len(hdr))
for Vn in (0.0, 5.0, 10.0, 20.0, 27.63, 30.0, 40.0, 60.0, 100.0):
    f = faces(Vn)
    dphi = f['phi0'] - f['phiD']
    asym = (c*sig/cw)*np.exp(-Vn/2.0)/sig          # cNa(0+)/sigma, user's asymptote
    print(f"{Vn:8.2f}{VT*Vn*1e3:9.1f}{f['cH0']/sig:11.3e}{f['cNa0']/sig:11.3e}"
          f"{asym:13.3e}{VT*(Vn/2-f['phi0'])*1e3:13.2f}{VT*dphi*1e3:12.2f}"
          f"{dphi:10.4f}{(Vn-V0)/2:10.4f}")

# ---- is J_H = -D_H sigma dphi/dx exact, and is the field uniform?  test on profiles
print("\nprofile test at V_bpm/V_T = 40: integrate dC_H/dx = -(J/D_H)(1-C_H/sigma)")
Vn = 40.0; f = faces(Vn)
p  = np.log((c+cw*f['u'])/(c+cw))                  # J_H ell /(D_H sigma)
J  = p*D_H*sig/ell
s  = solve_ivp(lambda t,y: -(J*ell/D_H)*(1-y[0]/sig), (0,1), [f['cH0']],
               dense_output=True, rtol=1e-12, atol=1e-14)
xs = np.linspace(0,1,7); cH = s.sol(xs)[0]; cNa = sig-cH
# phi from Na equilibrium:  cNa = c e^{-phi}
phi = -np.log(cNa/c)
print(f"{'x/ell':>7}{'cH/sigma':>11}{'cNa/sigma':>11}{'phi (V_T)':>11}{'-dphi/dx*ell':>14}{'JH*ell/(DH*sig)':>17}")
for i,xx in enumerate(xs):
    dpdx = np.gradient(phi, xs)[i]
    print(f"{xx:7.3f}{cH[i]/sig:11.4e}{cNa[i]/sig:11.4e}{phi[i]:11.4f}{-dpdx:14.6f}{p:17.6f}")
print(f"  endpoint C_H(ell) hit  = {s.y[0,-1]:.8e}  target {f['cHl']:.8e}  rel err {abs(s.y[0,-1]/f['cHl']-1):.2e}")
print(f"  phi(0)-phi(1) = {phi[0]-phi[-1]:.8f}   vs  J_H*ell/(D_H*sigma) = {p:.8f}")

# ---- transport number: migration share of J_H is c_H/sigma
print("\nmigration share of J_H  (= c_H/sigma) along x, at V_bpm/V_T = 40:")
print("   " + "  ".join(f"x/l={xx:.2f}: {cH[i]/sig:.3e}" for i,xx in enumerate(xs[:4])))


==> anc/3-write-up/code/build_fig2.py <==
#!/usr/bin/env python3
"""Build figures/fig2_schematic.pdf from code/fig2_schematic.tex, and gate it.

The gate is mechanical, not a judgement about whether the figure is true:

  G1  the figure compiles
  G2  the natural bounding box of the content fits inside the declared
      canvas \CW x \CH, so nothing has silently overflowed the crop
  G3  the emitted /MediaBox is the declared canvas, to 0.1 mm
  G4  no colour, font size or line width literal is set in the figure
      source; they all come from shared/softmatter-tikz.tex
  G5  the PDF embeds its fonts and is pure vector
  G6  no two pieces of text overlap (text against text only; text sitting
      on top of a drawn shape is NOT caught here and still needs an eye)

Exits 1 on any failure and says which.
"""
import re, shutil, subprocess, sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
PROJ = HERE.parent
SRC = HERE / "fig2_schematic.tex"
OUT = PROJ / "figures" / "fig2_schematic.pdf"
TMP = PROJ / "figures" / "_fig2_build"

CM = 72.0 / 2.54          # PostScript points per cm
TOL = 0.01 * CM           # 0.1 mm


def declared_canvas(text):
    w = float(re.search(r"\\def\\CW\{([\d.]+)\}", text).group(1))
    h = float(re.search(r"\\def\\CH\{([\d.]+)\}", text).group(1))
    return w, h


def compile_tex(text, stem):
    TMP.mkdir(parents=True, exist_ok=True)
    tex = TMP / f"{stem}.tex"
    tex.write_text(text, encoding="utf-8")
    r = subprocess.run(
        ["pdflatex", "-interaction=nonstopmode", "-halt-on-error",
         f"-output-directory={TMP}", str(tex)],
        capture_output=True, text=True, cwd=HERE)
    return r, TMP / f"{stem}.pdf"


def mediabox(pdf):
    """Page box in points. Read through pypdf so it works when the page
    object sits inside a compressed object stream."""
    from pypdf import PdfReader
    box = PdfReader(str(pdf)).pages[0].mediabox
    return float(box.width), float(box.height)


fails, notes = [], []
text = SRC.read_text(encoding="utf-8")
cw, ch = declared_canvas(text)
notes.append(f"declared canvas {cw:.2f} x {ch:.2f} cm")

# --- G1/G3: the figure as it will ship, cropped to the declared canvas ---
r, pdf = compile_tex(text, "fig2_fixed")
if r.returncode != 0 or not pdf.exists():
    tail = "\n".join(r.stdout.splitlines()[-25:])
    fails.append(f"G1 compile failed:\n{tail}")
else:
    w, h = mediabox(pdf)
    notes.append(f"G3 /MediaBox {w/CM:.3f} x {h/CM:.3f} cm")
    if abs(w - cw * CM) > TOL or abs(h - ch * CM) > TOL:
        fails.append(f"G3 /MediaBox {w/CM:.3f} x {h/CM:.3f} cm, declared {cw} x {ch}")

    # --- G2: same picture with the crop removed, so the content sets the box ---
    loose = text.replace(r"\useasboundingbox (0,0) rectangle (\CW,\CH);", "")
    r2, pdf2 = compile_tex(loose, "fig2_natural")
    if r2.returncode != 0 or not pdf2.exists():
        fails.append("G2 could not build the uncropped variant")
    else:
        nw, nh = mediabox(pdf2)
        notes.append(f"G2 natural content box {nw/CM:.3f} x {nh/CM:.3f} cm")
        if nw > cw * CM + TOL or nh > ch * CM + TOL:
            fails.append(
                f"G2 OVERFLOW: content is {nw/CM:.3f} x {nh/CM:.3f} cm, "
                f"canvas is {cw} x {ch} cm")

# --- G4: no style literal in the figure source ---
body = "\n".join(l for l in text.splitlines() if not l.lstrip().startswith("%"))
literals = []
for pat, what in [(r"\\definecolor", "definecolor"),
                  (r"\\fontsize", "fontsize"),
                  (r"\\(tiny|small|footnotesize|large|Large|huge)\b", "size macro"),
                  (r"\bfont=\\(?!smBase|smSmall|smTiny)", "inline font="),
                  (r"\b(red|blue|green|cyan|magenta|yellow|orange|violet|purple|brown)\b",
                   "named colour"),
                  (r"gray!\d+", "gray! literal")]:
    for m in re.finditer(pat, body):
        literals.append(f"{what}: {body[max(0,m.start()-25):m.start()+25]!r}")
# line width literals are allowed only as \smRule/\smLine/\smHeavy or as a
# hairline for leaders and dashes; flag anything heavier set by hand
for m in re.finditer(r"line width=(?!\\sm)([\d.]+)pt", body):
    if float(m.group(1)) > 0.5:
        literals.append(f"line width literal {m.group(1)}pt")
if literals:
    fails.append("G4 style literals in the figure source:\n  " + "\n  ".join(literals))
else:
    notes.append("G4 no colour, size or weight literal in the figure source")

# --- G5: fonts embedded, no raster ---
if pdf.exists():
    import fitz
    doc = fitz.open(str(pdf))
    page = doc[0]
    fonts = page.get_fonts(full=True)
    embedded = [f for f in fonts if f[1] not in ("n/a", "")]
    names = sorted({f[3] for f in fonts})
    notes.append(f"G5 {len(fonts)} fonts, {len(embedded)} embedded: "
                 + ", ".join(names))
    if not fonts:
        fails.append("G5 no font found in the PDF")
    if len(embedded) != len(fonts):
        loose = [f[3] for f in fonts if f[1] in ("n/a", "")]
        fails.append("G5 fonts not embedded: " + ", ".join(loose))
    if page.get_images(full=True):
        fails.append("G5 the PDF contains a raster image")
    doc.close()

# --- G6: no two text spans overlap ---
if pdf.exists():
    import fitz
    doc = fitz.open(str(pdf))
    spans = []
    for blk in doc[0].get_text("dict")["blocks"]:
        for line in blk.get("lines", []):
            for sp in line["spans"]:
                if sp["text"].strip():
                    spans.append((fitz.Rect(sp["bbox"]), sp["text"].strip()))
    doc.close()
    clashes = []
    for i in range(len(spans)):
        for j in range(i + 1, len(spans)):
            a, b = spans[i][0], spans[j][0]
            hit = a & b
            if not (hit.is_valid and hit.width > 0 and hit.height > 0):
                continue
            # Neighbouring glyphs inside one formula graze each other by a
            # hairline; a real label collision eats into the smaller box.
            small = min(a.width * a.height, b.width * b.height)
            share = (hit.width * hit.height) / small if small else 1.0
            if share > 0.20:
                clashes.append(f"{spans[i][1]!r} over {spans[j][1]!r} "
                               f"({hit.width:.1f} x {hit.height:.1f} pt, "
                               f"{share:.0%} of the smaller box)")
    notes.append(f"G6 {len(spans)} text spans, {len(clashes)} overlapping")
    if clashes:
        fails.append("G6 text overlaps text:\n  " + "\n  ".join(clashes))

print("\n".join("  " + n for n in notes))
if fails:
    print("\nFAIL")
    for f in fails:
        print("  " + f)
    sys.exit(1)

shutil.copyfile(pdf, OUT)
print(f"\nPASS -> {OUT}")


==> anc/3-write-up/code/build_fig_bpm.py <==
#!/usr/bin/env python3
"""Fig. 6 -- the bipolar-membrane cell, ONE panel, single column.

The cell drawn qualitatively: the concentration profiles inside the setup with
no axis and no numbers, and directly beneath them the potential, which runs
from V_bpm on the base side through V_bpm/2 at the junction to 0 on the acid
side.  The base half is the mirror of the acid half under x -> -x with
Na <-> Cl and H <-> OH, so the two halves are the same three curves with the
labels exchanged.  Drawn at an OVERLIMITING state, so the ohmic drop across
each layer is visible.

s12, Ankur: "Make current Fig. 6a as sole Fig. 6 single coulm".  The I-V panel
that used to sit beside this one is now Fig. 8, drawn at four (c, sigma) by
code/build_fig_iv_overlay.py.  Two consequences of the move:

  * the width goes 17.10 -> 8.707 cm, the RSC single column as this manuscript
    sets it, and
  * the uniform type scale goes 1.20 -> 1.00.  The 1.20 existed only because
    the figure was twice as wide as the single column the style file is
    calibrated for.  That reason is gone, so the factor goes with it.

Reads figures/data/bpm_profiles.csv and bpm_faces.csv, written by
code/fig_bpm_data.py.  No solving happens here and no number is typed in by
hand.

House style only: every colour comes from the style file's prop_cycle and
every size from rcParams.  The one departure is Ankur's, from s10: the four
concentration curves are solid, so colour alone separates them.

Run:  python3 code/build_fig_bpm.py
"""
import csv
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
SHARED = os.path.abspath(os.path.join(ROOT, "..", "shared"))
sys.path.insert(0, SHARED)
from plotstyle import use_style, save, figsize, COLUMN_CM      # noqa: E402
use_style()
import matplotlib.pyplot as plt                                # noqa: E402
import matplotlib.text as mtext                                # noqa: E402
import matplotlib.transforms as mtransforms                    # noqa: E402
from matplotlib.patches import Rectangle                       # noqa: E402
from matplotlib.gridspec import GridSpec                       # noqa: E402

DATA = os.path.join(ROOT, "figures", "data")
OUT = os.path.join(ROOT, "figures")

CY = plt.rcParams["axes.prop_cycle"].by_key()["color"]
K, BLUE, ORANGE, GREEN, PINK = CY[0], CY[1], CY[2], CY[3], CY[4]
LW = plt.rcParams["lines.linewidth"]
# Every size in the figure is TS times the style file's, applied uniformly.
# It was 1.20 while this was half of a double-column figure; at single column
# the style file is already calibrated for the width, so it is 1.
TS = 1.00
FS = TS * plt.rcParams["font.size"]          # axis labels, species labels
FSS = TS * plt.rcParams["legend.fontsize"]   # annotations, ticks, legend
# Ankur, s10: "the arrows are too small".  Heads are sized here, not left to
# the default, which scales off the rcParams font size.
AHEAD = 13.0

# Ankur, s10: "just choose 4 color and 4 solid lines inside the membrane, and
# match the concentration lines with the name the ions", and "the font of c_H
# and c_Na should also be increased".  The species labels are at the body size
# and everything else in panel (a) at the annotation size.
SP = {"Na": (BLUE, r"$c_{\rm Na}$"), "Cl": (ORANGE, r"$c_{\rm Cl}$"),
      "H": (GREEN, r"$c_{\rm H}$"), "OH": (PINK, r"$c_{\rm OH}$")}

MA = 0.1          # A m^-2 -> mA cm^-2
XB = 1.26         # how far the baths are drawn, in x/ell
SHADE = 0.05
CLO, CHI = 1e-5, 1e6


def read_csv(name):
    with open(os.path.join(DATA, name)) as fh:
        rows = [l for l in fh if not l.startswith("#")]
    return np.genfromtxt(rows, delimiter=",", names=True)


def read_faces():
    d = {}
    with open(os.path.join(DATA, "bpm_faces.csv")) as fh:
        for row in csv.reader(l for l in fh if not l.startswith("#")):
            if row and row[0] != "name":
                d[row[0]] = float(row[1])
    return d


prof = read_csv("bpm_profiles.csv")
FA = read_faces()

xi = prof["xi"]
cNa, cCl, cH, phi = prof["c_Na"], prof["c_Cl"], prof["c_H"], prof["phi"]
V, VBPM = FA["V"], FA["V_bpm"]

fig = plt.figure()
# 254 dpi = 100 px per cm, so set_size_inches lands on a whole pixel and the
# printed width is the drawn width exactly rather than to within a pixel.
fig.set_dpi(254)
fig.set_size_inches(*figsize(8.20, COLUMN_CM))
gs = GridSpec(2, 1, figure=fig, height_ratios=[1.62, 0.74], hspace=0.05)
axC = fig.add_subplot(gs[0])
axV = fig.add_subplot(gs[1], sharex=axC)


def stage(ax, ylo, yhi, box=True):
    """The four regions and the three faces.  Panel (a) is a schematic, so the
    membrane is drawn as a box and the axes carry no spines at all."""
    ax.add_patch(Rectangle((-1.0, ylo), 1.0, yhi - ylo, facecolor=BLUE,
                           alpha=SHADE, edgecolor="none", zorder=0))
    ax.add_patch(Rectangle((0.0, ylo), 1.0, yhi - ylo, facecolor=ORANGE,
                           alpha=SHADE, edgecolor="none", zorder=0))
    for x0 in (-XB, 1.0):
        ax.add_patch(Rectangle((x0, ylo), XB - 1.0, yhi - ylo, facecolor=K,
                               alpha=0.5 * SHADE, edgecolor="none", zorder=0))
    if box:
        ax.add_patch(Rectangle((-1.0, ylo), 2.0, yhi - ylo, facecolor="none",
                               edgecolor=K, lw=LW, zorder=3))
    ax.axvline(0.0, color=K, lw=LW, zorder=3)
    for s in ax.spines.values():
        s.set_visible(False)
    ax.tick_params(left=False, bottom=False, labelleft=False,
                   labelbottom=False)


# ======================================================== panel (a), top
axC.set_xlim(-XB, XB)
axC.set_yscale("log")
axC.set_ylim(CLO, CHI)
stage(axC, CLO, CHI)
bl = mtransforms.blended_transform_factory(axC.transData, axC.transAxes)


def draw(x, y, key):
    axC.plot(x, y, color=SP[key][0], lw=1.3 * LW, zorder=4,
             solid_capstyle="butt")


draw(xi, cNa, "Na"); draw(xi, cCl, "Cl"); draw(xi, cH, "H")
draw(-xi, cNa, "Cl"); draw(-xi, cCl, "Na"); draw(-xi, cH, "OH")

# In the bath the salt is neutral, so c_Na and c_Cl lie on the same value and
# one would hide the other; the second is drawn dashed over the first.  The
# four curves INSIDE the membrane, which is what the instruction is about, are
# all solid.
BATH = ((+1, (("Na", cNa[-1], FA["c"]), ("Cl", cCl[-1], FA["c"]),
              ("H", cH[-1], FA["c_w"]))),
        (-1, (("Na", cCl[-1], FA["c"]), ("Cl", cNa[-1], FA["c"]),
              ("OH", cH[-1], FA["c_w"]))))
for sgn, trio in BATH:
    for n, (key, inner, bath) in enumerate(trio):
        dash = (0, (3.0, 2.0)) if n == 1 else (0, ())
        axC.plot([sgn * 1.0, sgn * XB], [bath, bath], color=SP[key][0],
                 lw=1.3 * LW, ls=dash, zorder=4 + n, solid_capstyle="butt")
        axC.plot([sgn * 1.0, sgn * 1.0], [inner, bath], color=SP[key][0],
                 lw=0.7 * LW, ls=(0, (1, 1.6)), zorder=4 + n)

for x, lab in ((-0.5, r"AEL, $+\sigma$"), (0.5, r"CEL, $-\sigma$"),
               (-0.5 * (1 + XB), "base"), (0.5 * (1 + XB), "acid")):
    axC.text(x, 0.955, lab, transform=bl, ha="center", va="center",
             fontsize=FSS, zorder=8)

# what each layer does not carry
axC.text(-0.5, 0.30, r"$c_{\rm H}=0$", transform=bl, ha="center",
         va="center", fontsize=FSS, color=GREEN, zorder=8)
axC.text(0.5, 0.30, r"$c_{\rm OH}=0$", transform=bl, ha="center",
         va="center", fontsize=FSS, color=PINK, zorder=8)

# The species labels are PLACED, not positioned by hand.  Ankur, s10: "the
# arrows are not working ... place the text directly next to a relevant space.
# Please avoid any text overlap."  Each label is tried at a short list of
# positions beside its own curve, above and below, and the first that clears
# every curve, every label already placed and the panel edge is kept.  G5 and
# G6 below then re-check the result, so the search and the check are separate
# code.
PAD_PX = 13.0          # clearance demanded around a label, display pixels
_placed = []           # bboxes of everything already on panel (a)


def _curve_px(ax):
    """Every drawn curve of one axis, densely sampled, in display pixels."""
    pts = []
    for ln in ax.lines:
        v = ln.get_transform().transform(ln.get_path().vertices)
        v = v[np.isfinite(v).all(axis=1)]
        if len(v) < 2:
            pts.append(v)
            continue
        pts.append(np.vstack([v[:-1] + (v[1:] - v[:-1]) * t
                              for t in np.linspace(0, 1, 25)]))
    return np.vstack(pts) if pts else np.empty((0, 2))


def place(ax, txt, colour, size, cx, cy, xs, order, pad=PAD_PX):
    """Put `txt` beside the curve (cx, cy) at the first clear spot.

    The offset is taken from the curve's highest or lowest point ACROSS THE
    LABEL'S OWN WIDTH, not from its value at the label's centre: a sloping
    curve otherwise climbs into one end of the box even though the midpoint
    has the full clearance.
    """
    rnd = fig.canvas.get_renderer()
    t = ax.text(0.0, 0.0, txt, color=colour, fontsize=size, ha="center",
                va="center", zorder=8)
    fig.canvas.draw()
    bb = mtext.Text.get_window_extent(t, rnd)
    w, h = bb.width, bb.height
    curves = _curve_px(ax)
    own = ax.transData.transform(np.column_stack([cx, cy]))
    own = own[np.isfinite(own).all(axis=1)]
    ab = ax.get_window_extent(rnd)
    m = 0.45 * pad          # the hit test asks for less margin than the offset
    for x0 in xs:
        px = ax.transData.transform((x0, cy[int(np.argmin(np.abs(cx - x0)))]))[0]
        span = np.abs(own[:, 0] - px) <= 0.5 * w + pad
        if not span.any():
            continue
        for sgn in order:
            base = own[span, 1].max() if sgn > 0 else own[span, 1].min()
            yc = base + sgn * (0.5 * h + pad)
            box = mtransforms.Bbox.from_bounds(px - 0.5 * w, yc - 0.5 * h,
                                               w, h)
            if (box.x0 < ab.x0 + 2 or box.x1 > ab.x1 - 2
                    or box.y0 < ab.y0 + 2 or box.y1 > ab.y1 - 2):
                continue
            hit = ((curves[:, 0] > box.x0 - m) & (curves[:, 0] < box.x1 + m)
                   & (curves[:, 1] > box.y0 - m) & (curves[:, 1] < box.y1 + m))
            if hit.any():
                continue
            if any(box.overlaps(b.expanded(1.08, 1.30)) for b in _placed):
                continue
            t.set_position(ax.transData.inverted().transform((px, yc)))
            _placed.append(box)
            return t
    t.set_position(ax.transData.inverted().transform(
        (px, own[int(np.argmin(np.abs(own[:, 0] - px))), 1])))
    _placed.append(mtransforms.Bbox.from_bounds(px - 0.5 * w, 0.0, w, h))
    problems_placement.append(f"no clear spot for {txt!r}")
    return t


problems_placement = []
fig.canvas.draw()
for t in axC.texts:                       # the labels already set, as obstacles
    _placed.append(mtext.Text.get_window_extent(t, fig.canvas.get_renderer()))

# (curve, candidate x positions, which side to try first)
UP, DOWN = (+1, -1), (-1, +1)
for key, cx, cy, xs, order in (
        ("H", xi, cH, (0.26, 0.34, 0.19, 0.42, 0.13), UP),
        ("Na", xi, cNa, (0.74, 0.66, 0.82, 0.58, 0.88), DOWN),
        ("Cl", xi, cCl, (0.48, 0.40, 0.56, 0.33, 0.64), DOWN),
        ("OH", -xi, cH, (-0.26, -0.34, -0.19, -0.42, -0.13), UP),
        ("Cl", -xi, cNa, (-0.74, -0.66, -0.82, -0.58, -0.88), DOWN),
        ("Na", -xi, cCl, (-0.48, -0.40, -0.56, -0.33, -0.64), DOWN)):
    place(axC, SP[key][1], SP[key][0], FS, cx, cy, xs, order)

axC.annotate("junction: water at equilibrium,\nsalt is neutral",
             xy=(0.0, 1.0), xycoords=bl, xytext=(0.0, 1.13), textcoords=bl,
             ha="center", va="bottom", fontsize=FSS, linespacing=1.25,
             annotation_clip=False,
             arrowprops=dict(arrowstyle="-|>", lw=1.0 * LW,
                             mutation_scale=AHEAD, color=K, shrinkA=3,
                             shrinkB=0))

# ======================================================== panel (a), bottom
phi_mV, V_mV = phi * 1e3, V * 1e3
PLO, PHI_ = -0.26 * 2 * V_mV, 1.40 * 2 * V_mV
axV.set_xlim(-XB, XB)
axV.set_ylim(PLO, PHI_)
stage(axV, PLO, PHI_)
# Ankur, s10: thinner.  Still heavier than a concentration curve.
PK = dict(color=K, lw=1.15 * LW, zorder=4, solid_capstyle="butt")
axV.plot(xi, phi_mV, **PK)
axV.plot(-xi, 2 * V_mV - phi_mV, **PK)
for sgn, bath in ((+1, 0.0), (-1, 2 * V_mV)):
    axV.plot([sgn * 1.0, sgn * XB], [bath, bath], **PK)
    end = phi_mV[-1] if sgn > 0 else 2 * V_mV - phi_mV[-1]
    axV.plot([sgn, sgn], [end, bath], **PK)
axV.plot([0, 0], [phi_mV[0], V_mV], **PK)
axV.plot([0, 0], [V_mV, 2 * V_mV - phi_mV[0]], **PK)

# no ticks, no grid, no axis: the three levels are named by arrow
# the junction value is the one thing the eye cannot read off a vertical
# drop, so it is pinned with a dot and named right beside it
axV.plot([0.0], [V_mV], marker="o", ms=0.85 * plt.rcParams["lines.markersize"],
         mfc="white", mec=K, mew=1.1 * LW, zorder=6)
axV.text(0.09, V_mV, "$V_{\\rm bpm}/2$\nat the junction", ha="left",
         va="center", fontsize=FS, linespacing=1.25, zorder=8)
axV.text(-1.13, 2 * V_mV + 0.055 * PHI_, r"$V_{\rm bpm}$", ha="center",
         va="bottom", fontsize=FS, zorder=8)
axV.text(1.13, 0.055 * PHI_, r"$0$", ha="center", va="bottom", fontsize=FS,
         zorder=8)
axV.text(-XB, 0.5 * (PLO + PHI_), r"$\phi$", ha="right", va="center",
         fontsize=FS)
for _m in problems_placement:
    print("  PLACEMENT: " + _m)

fig.subplots_adjust(left=0.055, right=0.975, bottom=0.028, top=0.862)

# ---------------------------------------------------------------- the gate
# G1  every text artist lies inside the figure
# G3  the printed size is the drawn size, to 0.005 cm
# G4  no colour, font or size literal in this file outside the style file
# G5  no two labels of panel (a) overlap each other
# G6  no label of panel (a) sits on top of a drawn curve
fig.canvas.draw()
rend = fig.canvas.get_renderer()
figbb = fig.bbox
problems = list(problems_placement)
n_text = 0


def text_bbox(t):
    """The ink of the words alone.  Annotation.get_window_extent includes its
    arrow, and a leader arrow is SUPPOSED to touch the curve it points at, so
    measuring it would make G6 fail on every label by construction."""
    return mtext.Text.get_window_extent(t, rend)


def tick_labels(ax):
    """Only the tick labels that are drawn: a locator also makes Text objects
    for ticks outside the view, and those sit off the page."""
    out = []
    for axis, lim in ((ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())):
        lo, hi = sorted(lim)
        for tk, loc in zip(axis.get_major_ticks(), axis.get_majorticklocs()):
            if lo <= loc <= hi and tk.label1.get_visible():
                out.append(tk.label1)
    return out


for a in fig.axes:
    for t in a.texts + [a.xaxis.label, a.yaxis.label] + tick_labels(a):
        if not t.get_text() or not t.get_visible():
            continue
        n_text += 1
        bb = text_bbox(t)
        if (bb.x0 < figbb.x0 - 0.5 or bb.x1 > figbb.x1 + 0.5
                or bb.y0 < figbb.y0 - 0.5 or bb.y1 > figbb.y1 + 0.5):
            problems.append(f"G1 outside the figure: {t.get_text()[:48]!r}")

_lab = [(t.get_text(), text_bbox(t))
        for t in axC.texts + axV.texts if t.get_text()]
for _i in range(len(_lab)):
    for _j in range(_i + 1, len(_lab)):
        if _lab[_i][1].overlaps(_lab[_j][1]):
            problems.append("G5 panel (a) labels overlap: "
                            f"{_lab[_i][0][:26]!r} / {_lab[_j][0][:26]!r}")

# G6.  Ankur, s10: "the text is overlapping on the line".  Every label of
# panel (a) is checked against every curve drawn in the same axes, in display
# coordinates, with each segment sampled so a long straight run cannot slip
# between two vertices.
def curve_points(ax):
    pts = []
    for ln in ax.lines:
        v = ln.get_transform().transform(ln.get_path().vertices)
        v = v[np.isfinite(v).all(axis=1)]
        if len(v) < 2:
            pts.append(v)
            continue
        seg = [v[:-1] + (v[1:] - v[:-1]) * t for t in np.linspace(0, 1, 25)]
        pts.append(np.vstack(seg))
    return np.vstack(pts) if pts else np.empty((0, 2))


PAD = 0.45 * PAD_PX  # display px of clearance demanded around each label
for _ax in (axC, axV):
    _pt = curve_points(_ax)
    for _t in _ax.texts:
        if not _t.get_text():
            continue
        _b = text_bbox(_t)
        _hit = ((_pt[:, 0] > _b.x0 - PAD) & (_pt[:, 0] < _b.x1 + PAD)
                & (_pt[:, 1] > _b.y0 - PAD) & (_pt[:, 1] < _b.y1 + PAD))
        if _hit.any():
            problems.append(f"G6 label sits on a curve: {_t.get_text()[:30]!r} "
                            f"({int(_hit.sum())} sampled points inside it)")

p = save(fig, "fig_bpm", outdir=OUT, exact=True)

import re as _re                                                # noqa: E402
_src = open(os.path.abspath(__file__)).read()
_src = _src[:_src.index("# ------------------------------------------------"
                        "---------------- the gate")]
for _pat, _l in ((r"#[0-9A-Fa-f]{6}", "colour literal"),
                 (r"fontsize\s*=\s*[0-9]", "font size literal"),
                 (r"linewidth\s*=\s*[0-9]", "line width literal")):
    for _m in _re.finditer(_pat, _src):
        problems.append(f"G4 {_l}: {_m.group(0)!r}")

import fitz                                                     # noqa: E402
_d = fitz.open(p)
_w, _h = _d[0].rect.width / 72 * 2.54, _d[0].rect.height / 72 * 2.54
if abs(_w - COLUMN_CM) > 0.011:
    problems.append(f"G3 printed width {_w:.4f} cm, drawn {COLUMN_CM:.3f} cm")

print(f"wrote {p}")
print(f"  {_w:.3f} x {_h:.3f} cm, single column, {n_text} text artists, "
      f"type {TS:g}x the style file")
print(f"  drawn at V_bpm = {VBPM:g} V: I = {FA['I']*MA:.4g} mA/cm2, proton "
      f"carries {100*FA['I_water']/FA['I']:.1f} %, layer drop "
      f"{1e3*(FA['phi_0']-FA['phi_D']):.1f} mV = "
      f"{100*(FA['phi_0']-FA['phi_D'])/VBPM:.1f} % of V_bpm")
if problems:
    print("GATE FAILED:")
    for q in problems:
        print("  " + q)
    sys.exit(1)
print(f"  gates G1, G3, G4, G5, G6 pass; {len(_lab)} labels checked pairwise "
      "and against every curve.")


==> anc/3-write-up/code/build_fig_iv_overlay.py <==
#!/usr/bin/env python3
"""Fig. 8 -- the I-V curve at four (c, sigma), with the two limits overlaid.

Ankur, s12: "Overlay plots for a few different values of c and Sigma, and show
how the derived values overlay on top of it.  Provide the parameters."

Four panels on a 2 x 2 grid: c = 0.1, 0.3 M down, sigma = 2, 5 M across, so
each knob moves on its own and the bottom right panel is the state the old
Fig. 6(b) drew.  Every panel carries the same four curves, in the same colours
and the same visual grammar as that panel had:

    I_Cl   Case A, the proton deleted      thick and pale
    I_H    Case B, the co-ion deleted      thick and pale
    I_sum  their plain sum                 thin and solid
    I_num  the full three-ion solution     open circles

I_Cl IS eqn (4.13), the sigma >> c form the article prints, NOT the exact
Case A that P2S21_limits can supply.  Plotting the exact one would make the
overlay look better than the article's own equation is: 0.37 per cent worst
instead of 4.1.  See the header of code/fig_iv_overlay_data.py, which writes
both columns and prints both errors.

EACH PANEL HAS ITS OWN CURRENT SCALE AND ITS OWN VOLTAGE RANGE, which breaks
PlotRules rule 24, and the caption says so.  It cannot be avoided: the plateau
goes as c^2/sigma and the overlimiting slope as sigma, so the four states span
0.077 to 3.5 A m^-2 in I_lim and a shared linear axis would flatten three of
the four panels onto the x axis.  The panels are read one at a time, not
against each other; what is compared inside each is the overlay.

Reads figures/data/bpm_iv_overlay.csv, written by code/fig_iv_overlay_data.py.
No solving happens here and no number is typed in by hand.

Run:  python3 code/build_fig_iv_overlay.py
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
SHARED = os.path.abspath(os.path.join(ROOT, "..", "shared"))
sys.path.insert(0, SHARED)
from plotstyle import use_style, save, figsize, FULL_CM        # noqa: E402
use_style()
import matplotlib.pyplot as plt                                # noqa: E402
import matplotlib.text as mtext                                # noqa: E402

DATA = os.path.join(ROOT, "figures", "data")
OUT = os.path.join(ROOT, "figures")

CY = plt.rcParams["axes.prop_cycle"].by_key()["color"]
K, BLUE, ORANGE, GREEN = CY[0], CY[1], CY[2], CY[3]
LW = plt.rcParams["lines.linewidth"]
# Uniform type scale, the same device build_fig_bpm.py uses and for the same
# reason: the figure is twice as wide as the single column the style file is
# calibrated for.
TS = 1.20
FS = TS * plt.rcParams["font.size"]
FSS = TS * plt.rcParams["legend.fontsize"]

MA = 0.1              # A m^-2 -> mA cm^-2
MOLM3_PER_M = 1.0e3
PALE = 0.40           # alpha of the two limit curves
THICK = 2.2           # their width, in units of the style file's


def read_rows():
    with open(os.path.join(DATA, "bpm_iv_overlay.csv")) as fh:
        rows = [l for l in fh if not l.startswith("#")]
    return np.genfromtxt(rows, delimiter=",", names=True)


d = read_rows()
states = sorted(set(int(s) for s in d["state"]))

fig = plt.figure()
fig.set_dpi(254)      # 100 px per cm; see build_fig_bpm.py
fig.set_size_inches(*figsize(10.60, FULL_CM))
axes = fig.subplots(2, 2)
flat = axes.ravel()

TAG = "abcd"
report = []
for n, sid in enumerate(states):
    ax = flat[n]
    m = d["state"] == sid
    V = d["V_bpm"][m]
    c, sg = d["c"][m][0], d["sigma"][m][0]
    num, sm = d["I_num"][m], d["I_sum"][m]

    ax.plot(V, d["I_Cl"][m] * MA, color=ORANGE, lw=THICK * LW, alpha=PALE,
            solid_capstyle="round", label=r"$I_{\rm Cl}$  ($c_{\rm H}=0$)")
    ax.plot(V, d["I_H"][m] * MA, color=GREEN, lw=THICK * LW, alpha=PALE,
            solid_capstyle="round", label=r"$I_{\rm H}$  ($c_{\rm Cl}=0$)")
    ax.plot(V, sm * MA, color=K, lw=LW, label=r"$I_{\rm Cl}+I_{\rm H}$")
    k = np.arange(0, len(V), 3)
    ax.plot(V[k], num[k] * MA, ls="none", marker="o",
            ms=0.62 * plt.rcParams["lines.markersize"], mfc="none", mew=0.75,
            color=K, label="numerical")

    ax.set_xlim(0.0, V.max())
    ax.set_ylim(0.0, 1.06 * num.max() * MA)
    ax.tick_params(labelsize=FSS)
    if n // 2 == 1:
        ax.set_xlabel(r"$V_{\rm bpm}$ (V)", fontsize=FS)
    if n % 2 == 0:
        ax.set_ylabel(r"$I$ (mA cm$^{-2}$)", fontsize=FS)
    ax.text(0.0, 1.02,
            f"({TAG[n]})  $c={c/MOLM3_PER_M:g}$ M,  "
            rf"$\sigma={sg/MOLM3_PER_M:g}$ M",
            transform=ax.transAxes, ha="left", va="bottom", fontsize=FS)
    if n == 0:
        ax.legend(loc="upper left", handlelength=1.6, labelspacing=0.26,
                  borderpad=0.2, borderaxespad=0.35, fontsize=FSS)
    report.append((c, sg, V.max(), num.max() * MA,
                   np.abs(sm / num - 1.0).max()))

fig.tight_layout(pad=0.60, w_pad=1.30, h_pad=1.50)

# ---------------------------------------------------------------- the gate
# G1  every text artist lies inside the figure
# G2  every plotted value is finite
# G3  the printed size is the drawn size, to 0.011 cm
# G4  no colour, font or size literal in this file outside the style file
# G5  the legend covers no drawn curve of its own panel
fig.canvas.draw()
rend = fig.canvas.get_renderer()
figbb = fig.bbox
problems = []
n_text = 0


def text_bbox(t):
    return mtext.Text.get_window_extent(t, rend)


def tick_labels(ax):
    out = []
    for axis, lim in ((ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())):
        lo, hi = sorted(lim)
        for tk, loc in zip(axis.get_major_ticks(), axis.get_majorticklocs()):
            if lo <= loc <= hi and tk.label1.get_visible():
                out.append(tk.label1)
    return out


for a in fig.axes:
    for t in a.texts + [a.xaxis.label, a.yaxis.label] + tick_labels(a):
        if not t.get_text() or not t.get_visible():
            continue
        n_text += 1
        bb = text_bbox(t)
        if (bb.x0 < figbb.x0 - 0.5 or bb.x1 > figbb.x1 + 0.5
                or bb.y0 < figbb.y0 - 0.5 or bb.y1 > figbb.y1 + 0.5):
            problems.append(f"G1 outside the figure: {t.get_text()[:48]!r}")

for key in ("V_bpm", "I_num", "I_Cl", "I_H", "I_sum"):
    if not np.isfinite(d[key]).all():
        problems.append(f"G2 non-finite values in {key}")


def curve_points(ax):
    pts = []
    for ln in ax.lines:
        v = ln.get_transform().transform(ln.get_path().vertices)
        v = v[np.isfinite(v).all(axis=1)]
        if len(v) < 2:
            pts.append(v)
            continue
        pts.append(np.vstack([v[:-1] + (v[1:] - v[:-1]) * t
                              for t in np.linspace(0, 1, 25)]))
    return np.vstack(pts) if pts else np.empty((0, 2))


_lg = flat[0].get_legend()
if _lg is not None:
    _b = _lg.get_window_extent(rend)
    _pt = curve_points(flat[0])
    _hit = ((_pt[:, 0] > _b.x0) & (_pt[:, 0] < _b.x1)
            & (_pt[:, 1] > _b.y0) & (_pt[:, 1] < _b.y1))
    if _hit.any():
        problems.append(f"G5 legend covers a curve of panel (a), "
                        f"{int(_hit.sum())} sampled points inside it")

p = save(fig, "fig_iv_overlay", outdir=OUT, exact=True)

import re as _re                                                # noqa: E402
_src = open(os.path.abspath(__file__)).read()
_src = _src[:_src.index("# ------------------------------------------------"
                        "---------------- the gate")]
for _pat, _l in ((r"#[0-9A-Fa-f]{6}", "colour literal"),
                 (r"fontsize\s*=\s*[0-9]", "font size literal"),
                 (r"linewidth\s*=\s*[0-9]", "line width literal")):
    for _m in _re.finditer(_pat, _src):
        problems.append(f"G4 {_l}: {_m.group(0)!r}")

import fitz                                                     # noqa: E402
_doc = fitz.open(p)
_w, _h = _doc[0].rect.width / 72 * 2.54, _doc[0].rect.height / 72 * 2.54
if abs(_w - FULL_CM) > 0.011:
    problems.append(f"G3 printed width {_w:.4f} cm, drawn {FULL_CM:.3f} cm")

print(f"wrote {p}")
print(f"  {_w:.3f} x {_h:.3f} cm, double column, {n_text} text artists, "
      f"type {TS:g}x the style file")
print(f"  {'c(M)':>6}{'sig(M)':>8}{'Vmax':>7}{'Itop':>9}{'sup_err':>10}")
for c, sg, vmax, itop, err in report:
    print(f"  {c/MOLM3_PER_M:6.2f}{sg/MOLM3_PER_M:8.1f}{vmax:7.3f}"
          f"{itop:9.3g}{err:10.2e}")
print(f"  worst |I_Cl+I_H-I|/I over all four panels: "
      f"{max(r[4] for r in report):.2e}")
print("GATE: " + ("all pass" if not problems else f"{len(problems)} PROBLEM(S)"))
for _m in problems:
    print("  " + _m)
if problems:
    sys.exit(1)


==> anc/3-write-up/code/build_fig_reductions.py <==
#!/usr/bin/env python3
"""Build figures/fig_reductions.pdf from code/fig_reductions.tex, and gate it.

Uses lualatex, because the figure sets Aptos through fontspec.

The gate is mechanical, not a judgement about whether the figure is true:

  G1  the figure compiles
  G2  the natural bounding box of the content fits inside the declared
      canvas \CW x \CH, so nothing has silently overflowed the crop
  G3  the emitted /MediaBox is the declared canvas, to 0.1 mm
  G4  no colour, font size or line width literal is set in the figure
      source; they all come from shared/softmatter-tikz.tex
  G5  the PDF embeds its fonts and is pure vector
  G6  no two pieces of text overlap (text against text only; text sitting
      on top of a drawn shape is NOT caught here and still needs an eye)

Exits 1 on any failure and says which.
"""
import re, shutil, subprocess, sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
PROJ = HERE.parent
SRC = HERE / "fig_reductions.tex"
OUT = PROJ / "figures" / "fig_reductions.pdf"
TMP = PROJ / "figures" / "_figred_build"

CM = 72.0 / 2.54          # PostScript points per cm
TOL = 0.01 * CM           # 0.1 mm


def declared_canvas(text):
    w = float(re.search(r"\\def\\CW\{([\d.]+)\}", text).group(1))
    h = float(re.search(r"\\def\\CH\{([\d.]+)\}", text).group(1))
    return w, h


APTOS = PROJ / "figures" / "_aptos"


def compile_tex(text, stem):
    TMP.mkdir(parents=True, exist_ok=True)
    tex = TMP / f"{stem}.tex"
    tex.write_text(text.replace("APTOSDIR", APTOS.as_posix()), encoding="utf-8")
    r = subprocess.run(
        ["lualatex", "-interaction=nonstopmode", "-halt-on-error",
         f"-output-directory={TMP}", str(tex)],
        capture_output=True, text=True, cwd=HERE)
    return r, TMP / f"{stem}.pdf"


def mediabox(pdf):
    """Page box in points. Read through pypdf so it works when the page
    object sits inside a compressed object stream."""
    from pypdf import PdfReader
    box = PdfReader(str(pdf)).pages[0].mediabox
    return float(box.width), float(box.height)


fails, notes = [], []
text = SRC.read_text(encoding="utf-8")
cw, ch = declared_canvas(text)
notes.append(f"declared canvas {cw:.2f} x {ch:.2f} cm")

# --- G1/G3: the figure as it will ship, cropped to the declared canvas ---
r, pdf = compile_tex(text, "figred_fixed")
if r.returncode != 0 or not pdf.exists():
    tail = "\n".join(r.stdout.splitlines()[-25:])
    fails.append(f"G1 compile failed:\n{tail}")
else:
    w, h = mediabox(pdf)
    notes.append(f"G3 /MediaBox {w/CM:.3f} x {h/CM:.3f} cm")
    if abs(w - cw * CM) > TOL or abs(h - ch * CM) > TOL:
        fails.append(f"G3 /MediaBox {w/CM:.3f} x {h/CM:.3f} cm, declared {cw} x {ch}")

    # --- G2: same picture with the crop removed, so the content sets the box ---
    loose = text.replace(r"\useasboundingbox (0,0) rectangle (\CW,\CH);", "")
    r2, pdf2 = compile_tex(loose, "figred_natural")
    if r2.returncode != 0 or not pdf2.exists():
        fails.append("G2 could not build the uncropped variant")
    else:
        nw, nh = mediabox(pdf2)
        notes.append(f"G2 natural content box {nw/CM:.3f} x {nh/CM:.3f} cm")
        if nw > cw * CM + TOL or nh > ch * CM + TOL:
            fails.append(
                f"G2 OVERFLOW: content is {nw/CM:.3f} x {nh/CM:.3f} cm, "
                f"canvas is {cw} x {ch} cm")

# --- G4: no style literal in the figure source ---
body = "\n".join(l for l in text.splitlines() if not l.lstrip().startswith("%"))
literals = []
for pat, what in [(r"\\definecolor", "definecolor"),
                  (r"\\fontsize", "fontsize"),
                  (r"\\(tiny|small|footnotesize|large|Large|huge)\b", "size macro"),
                  (r"\bfont=\\(?!smBase|smSmall|smTiny)", "inline font="),
                  (r"\b(red|blue|green|cyan|magenta|yellow|orange|violet|purple|brown)\b",
                   "named colour"),
                  (r"gray!\d+", "gray! literal")]:
    for m in re.finditer(pat, body):
        literals.append(f"{what}: {body[max(0,m.start()-25):m.start()+25]!r}")
# line width literals are allowed only as \smRule/\smLine/\smHeavy or as a
# hairline for leaders and dashes; flag anything heavier set by hand
for m in re.finditer(r"line width=(?!\\sm)([\d.]+)pt", body):
    if float(m.group(1)) > 0.5:
        literals.append(f"line width literal {m.group(1)}pt")
if literals:
    fails.append("G4 style literals in the figure source:\n  " + "\n  ".join(literals))
else:
    notes.append("G4 no colour, size or weight literal in the figure source")

# --- G5: fonts embedded, no raster ---
if pdf.exists():
    import fitz
    doc = fitz.open(str(pdf))
    page = doc[0]
    fonts = page.get_fonts(full=True)
    embedded = [f for f in fonts if f[1] not in ("n/a", "")]
    names = sorted({f[3] for f in fonts})
    notes.append(f"G5 {len(fonts)} fonts, {len(embedded)} embedded: "
                 + ", ".join(names))
    if not fonts:
        fails.append("G5 no font found in the PDF")
    if len(embedded) != len(fonts):
        loose = [f[3] for f in fonts if f[1] in ("n/a", "")]
        fails.append("G5 fonts not embedded: " + ", ".join(loose))
    if page.get_images(full=True):
        fails.append("G5 the PDF contains a raster image")
    doc.close()

# --- G6: no two text spans overlap ---
if pdf.exists():
    import fitz
    doc = fitz.open(str(pdf))
    spans = []
    for blk in doc[0].get_text("dict")["blocks"]:
        for line in blk.get("lines", []):
            for sp in line["spans"]:
                if sp["text"].strip():
                    spans.append((fitz.Rect(sp["bbox"]), sp["text"].strip(),
                                  "Math" in sp["font"]))
    doc.close()
    clashes = []
    for i in range(len(spans)):
        for j in range(i + 1, len(spans)):
            # two pieces of one formula may legitimately overlap: a hat sits
            # on its letter, a numerator over its denominator. Only a collision
            # involving text is a layout fault.
            if spans[i][2] and spans[j][2]:
                continue
            a, b = spans[i][0], spans[j][0]
            hit = a & b
            if not (hit.is_valid and hit.width > 0 and hit.height > 0):
                continue
            # Neighbouring glyphs inside one formula graze each other by a
            # hairline; a real label collision eats into the smaller box.
            small = min(a.width * a.height, b.width * b.height)
            share = (hit.width * hit.height) / small if small else 1.0
            if share > 0.20:
                clashes.append(f"{spans[i][1]!r} over {spans[j][1]!r} "
                               f"({hit.width:.1f} x {hit.height:.1f} pt, "
                               f"{share:.0%} of the smaller box)")
    notes.append(f"G6 {len(spans)} text spans, {len(clashes)} overlapping")
    if clashes:
        fails.append("G6 text overlaps text:\n  " + "\n  ".join(clashes))

print("\n".join("  " + n for n in notes))
if fails:
    print("\nFAIL")
    for f in fails:
        print("  " + f)
    sys.exit(1)

shutil.copyfile(pdf, OUT)
print(f"\nPASS -> {OUT}")


==> anc/3-write-up/code/build_s3_tex.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Assemble latex/s3_diffusiophoresis.tex from narrative.txt, the master.

Body prose and every caption are lifted out of the master and converted
mechanically, so the mirror is exact by construction rather than by retyping.
Only the float wrappers, the two tabulars and the placement live here.

Run code/mirror_check.py s3 afterwards; it is the check on this script.
"""
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
t = (ROOT / "narrative.txt").read_text(encoding="utf-8")

# ---- captions, straight from the master ------------------------------------

# ---- what never reaches the tex -------------------------------------------
# s11: this script stripped neither a [COMMENTS] block nor a ** ** note, so a
# regeneration would have typeset an instruction or a flag into the article.
# The same fix is in code/build_s4_tex.py.
STRIP = [re.compile(r"\[COMMENTS\].*?\[[\\/]COMMENTS\]", re.S),
         re.compile(r"\*\*.*?\*\*", re.S)]


def clean(s):
    """Remove Ankur's [COMMENTS] blocks and my ** ** notes.

    s11, second fix: this is applied to the WHOLE section before it is split
    into paragraphs, never paragraph by paragraph. A ** ** note that spans a
    blank line has its opening and closing markers in different paragraphs, so
    a per-paragraph strip leaves the middle of it behind and it is typeset
    into the article. That is exactly what happened the first time.
    """
    for rx in STRIP:
        s = rx.sub(" ", s)
    return re.sub(r"[ \t]{2,}", " ", s).strip()

TAGS = ["Fig. 2 caption:", "Fig. 3 caption:", "Fig. 4 caption:",
        "Fig. 5 caption:"]
capblk = t[t.index("\nFig. 2 caption:"):t.index("\nSection-4")]
cap = {}
for n, tag in enumerate(TAGS):
    a = capblk.index(tag) + len(tag)
    b = capblk.index(TAGS[n + 1]) if n + 1 < len(TAGS) else len(capblk)
    cap[tag.split(" caption")[0]] = clean(capblk[a:b])

# ---- body ------------------------------------------------------------------
blk = t[t.index("Section-3\n") + len("Section-3\n"):t.index("\nFig. 2 caption:")]
blk = clean(blk)          # whole-section strip, before any splitting
HEADS = ["Background", "Literature",
         "Problem setup and how AI tools were used",
         "Governing equations and the solution procedure",
         "Key result", "Experience with AI tools", "What is new"]


def heading(par):
    """The subsection name if this paragraph is a heading, else None."""
    name = par[len("Subsection - "):] if par.startswith("Subsection - ") else par
    return name if name in HEADS else None
paras = []
for para in re.split(r"\n\s*\n", blk):
    p = para.strip()
    if not p:
        continue
    h = heading(p)
    if h:
        paras.append(("HEAD", h))
        continue
    p = re.sub(r"\s*\[cite ([^\]]+)\]",
               lambda m: "\\cite{" + ",".join(k.strip() for k in m.group(1).split(",")) + "}", p)
    p = re.sub(r"[ \t]{2,}", " ", p)
    paras.append(("PARA", p))

# ---- floats. CAPTION is substituted by replace(), never by %, because the
# ---- tabulars contain literal per-cent signs.
FIG2 = r"""\begin{figure}[t]
  \centering
  % natural size, no width key: the figure is drawn at \columnwidth already
  \includegraphics{fig2_schematic.pdf}
  \caption{CAPTION}
  \label{fig:dpschematic}
\end{figure}"""

FIG3 = r"""\begin{figure*}[t]
  \centering
  % 0.65\textwidth = 11.74 cm, chosen so the float fits at the top of a text
  % page instead of taking a float page of its own. Ankur, s08.
  \includegraphics[width=0.65\textwidth]{case-diffusiophoresis.pdf}
  \caption{CAPTION}
  \label{fig:dpcase}
\end{figure*}"""

FIG4 = r"""\begin{figure*}[t]
  \centering
  % drawn at 17.10 cm, the RSC double-column width, and imported at 1:1
  \includegraphics{fig_reductions.pdf}
  \caption{CAPTION}
  \label{fig:dpreductions}
\end{figure*}"""

FIG5 = r"""\begin{figure}[t]
  \centering
  % drawn at the class's own column width and imported with no width key,
  % so nothing can rescale its type
  \includegraphics{fig_universal.pdf}
  \caption{CAPTION}
  \label{fig:dpuniversal}
\end{figure}"""

BEFORE = {   # floats emitted immediately before this subsection heading
    "Problem setup and how AI tools were used": [(FIG2, "Fig. 2")],
    "Governing equations and the solution procedure": [(FIG3, "Fig. 3")],
    "Key result": [(FIG4, "Fig. 4"), (FIG5, "Fig. 5")],
}

out = ["% Generated by code/build_s3_tex.py from narrative.txt, the master.",
       "% Do not edit by hand: edit the master and rebuild, then run",
       "% code/mirror_check.py s3.",
       "",
       r"\section{Diffusiophoresis in a mixture of electrolytes}",
       r"\label{sec:diffusiophoresis}", ""]
for kind, body in paras:
    if kind == "HEAD":
        for tmpl, key in BEFORE.get(body, []):
            out += [tmpl.replace("CAPTION", cap[key]), ""]
        out += [r"\subsection{%s}" % body, ""]
    else:
        out += [body, ""]

(ROOT / "latex" / "s3_diffusiophoresis.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
print("s3_diffusiophoresis.tex: %d paragraphs, %d captions, %d floats"
      % (sum(1 for k, _ in paras if k == "PARA"), len(cap),
         sum(len(v) for v in BEFORE.values())))


==> anc/3-write-up/code/build_s4_tex.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Assemble latex/s4_bpm.tex from narrative.txt, the master.

The same mechanical lift as code/build_s3_tex.py: body prose and both captions
come out of the master and are converted by rule, so the mirror is exact by
construction rather than by retyping. Only the float wrappers and the
placement live here.

Run code/mirror_check.py s4 afterwards; it is the check on this script.
"""
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
t = (ROOT / "narrative.txt").read_text(encoding="utf-8")

# ---- captions, straight from the master ------------------------------------

# ---- what never reaches the tex -------------------------------------------
# A latent bug found in s10 and fixed in s11: neither build script stripped a
# [COMMENTS] block, and one of Ankur's sat mid-paragraph, so regenerating would
# have typeset his instruction to me into the body of the article. The same
# hole existed for my ** ** notes inside a CAPTION block, which is lifted
# whole rather than paragraph by paragraph.
STRIP = [re.compile(r"\[COMMENTS\].*?\[[\\/]COMMENTS\]", re.S),   # both spellings
         re.compile(r"\*\*.*?\*\*", re.S)]


def clean(s):
    """Remove Ankur's [COMMENTS] blocks and my ** ** notes.

    s11, second fix: this is applied to the WHOLE section before it is split
    into paragraphs, never paragraph by paragraph. A ** ** note that spans a
    blank line has its opening and closing markers in different paragraphs, so
    a per-paragraph strip leaves the middle of it behind and it is typeset
    into the article. That is exactly what happened the first time.
    """
    for rx in STRIP:
        s = rx.sub(" ", s)
    return re.sub(r"[ \t]{2,}", " ", s).strip()

TAGS = ["Fig. 6 caption:", "Fig. 7 caption:", "Fig. 8 caption:"]
capblk = t[t.index("\nFig. 6 caption:"):t.index("\nSection-5")]
cap = {}
for n, tag in enumerate(TAGS):
    a = capblk.index(tag) + len(tag)
    b = capblk.index(TAGS[n + 1]) if n + 1 < len(TAGS) else len(capblk)
    cap[tag.split(" caption")[0]] = clean(capblk[a:b])

# ---- body ------------------------------------------------------------------
blk = t[t.index("Section-4\n") + len("Section-4\n"):t.index("\nFig. 6 caption:")]
blk = clean(blk)          # whole-section strip, before any splitting
HEADS = ["Background", "Literature",
         "Problem setup and how AI tools were used",
         "Governing equations and the solution procedure",
         "Key result", "Experience with AI tools"]


def heading(par):
    """The subsection name if this paragraph is a heading, else None."""
    name = par[len("Subsection - "):] if par.startswith("Subsection - ") else par
    return name if name in HEADS else None


paras = []
for para in re.split(r"\n\s*\n", blk):
    p = para.strip()
    if not p or p.startswith("**"):      # my notes to Ankur never typeset
        continue
    h = heading(p)
    if h:
        paras.append(("HEAD", h))
        continue
    p = re.sub(r"\s*\[cite ([^\]]+)\]",
               lambda m: "\\cite{" + ",".join(k.strip() for k in
                                              m.group(1).split(",")) + "}", p)
    p = re.sub(r"[ \t]{2,}", " ", p)
    paras.append(("PARA", p))

FIG6 = r"""\begin{figure}[t]
  \centering
  % Ankur, s12: "Make current Fig. 6a as sole Fig. 6 single coulm". Drawn at
  % 8.707 cm, the RSC single-column width as this manuscript sets it, and
  % imported at 1:1. One column, so figure and not figure*.
  \includegraphics{fig_bpm.pdf}
  \caption{CAPTION}
  \label{fig:bpmsetup}
\end{figure}"""

FIG8 = r"""\begin{figure*}[t]
  \centering
  % Ankur, s12: the old Fig. 6(b), now its own figure at four (c, sigma).
  % Drawn at 17.10 cm, the RSC double-column width, and imported at 1:1.
  \includegraphics{fig_iv_overlay.pdf}
  \caption{CAPTION}
  \label{fig:bpmiv}
\end{figure*}"""

FIG7 = r"""\begin{figure*}[t]
  \centering
  % 0.65\textwidth, as Ankur asked in s10, and the same width Fig. 3 carries
  \includegraphics[width=0.65\textwidth]{case-bipolar-membranes.pdf}
  \caption{CAPTION}
  \label{fig:bpmcase}
\end{figure*}"""

BEFORE = {   # floats emitted immediately before this subsection heading
    "Problem setup and how AI tools were used": [(FIG6, "Fig. 6"),
                                                 (FIG7, "Fig. 7")],
    "Key result": [(FIG8, "Fig. 8")],
}

out = ["% Generated by code/build_s4_tex.py from narrative.txt, the master.",
       "% Do not edit by hand: edit the master and rebuild, then run",
       "% code/mirror_check.py s4.",
       "",
       r"\section{Bipolar membranes}",
       r"\label{sec:bpm}", ""]
for kind, body in paras:
    if kind == "HEAD":
        for tmpl, key in BEFORE.get(body, []):
            out += [tmpl.replace("CAPTION", cap[key]), ""]
        out += [r"\subsection{%s}" % body, ""]
    else:
        out += [body, ""]

(ROOT / "latex" / "s4_bpm.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
print("s4_bpm.tex: %d paragraphs, %d captions, %d floats"
      % (sum(1 for k, _ in paras if k == "PARA"), len(cap),
         sum(len(v) for v in BEFORE.values())))


==> anc/3-write-up/code/build_supplementary.py <==
#!/usr/bin/env python3
"""Assemble the supplementary file from the project, by copying, not by hand.

Written in s13, cut to four items in s14, and cut again in s14b on Ankur's
instruction: "maybe even for the codes, focus more minimally on the more
important codes and not all the codes".

The bundle is:

    CLAUDE.md                 the rules read at the start of every session
    PlotRules.md + shared/    the figure rules and the style files
    wrap.md                   the /wrap command
    <three>/code/             THE SCRIPTS THAT PRODUCE WHAT THE ARTICLE SHOWS

NOT every script.  P1 wrote 23, P2 wrote 73 and the write-up 23, and most of
them are probes, digitisations, superseded models and figures that never
reached the article.  KEEP below names the ones a reader needs to get from the
starting papers to the article's two results and its eight figures, plus the
scripts that check the article itself.  Everything else is left out.

THE FOLDER SHAPE IS THE PROJECT'S, and that is not cosmetic.  s14 flattened the
code into code-diffusiophoresis/, code-bipolar-membranes/ and code-write-up/,
which BROKE two scripts: `fig_bpm_data.py` and `fig_iv_overlay_data.py` resolve
`../2-bipolar-membranes/code` relative to their own file, and `fig_universal.py`
resolves `../shared`.  Under the flat names those paths do not exist.  Keeping
1-diffusiophoresis/code/, 2-bipolar-membranes/code/, 3-write-up/code/ and
shared/ at the bundle root makes every relative path resolve as it does here.

TRANSITIVE CLOSURE IS ENFORCED, not assumed: `closure()` below walks the local
imports of everything in KEEP and fails the build if a kept script imports a
sibling that is not kept.  That is why P2S04_figure2b and P2S17_closedform are
in the list; nothing in the article quotes them directly, but P2S21_data and
P2S18_dimensional import them.

Run:  python3 code/build_supplementary.py
Writes supplementary/ and supplementary.zip, both replaced each run.
"""
import ast
import os
import shutil
import sys
import zipfile
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent          # 3-overall narrative
PAPER = ROOT.parent                                     # the project root
OUT = ROOT / "supplementary"
HOME = Path(os.path.expanduser("~"))

P1, P2 = "1-diffusiophoresis", "2-bipolar-membranes"

# The four items, at the bundle root.
FILES = [
    ("CLAUDE.md",    PAPER / "CLAUDE.md"),
    ("PlotRules.md", PAPER / "PlotRules.md"),
    ("wrap.md",      HOME / ".claude" / "commands" / "wrap.md"),
    ("shared",       PAPER / "shared"),
]

# ---- the scripts that matter, one list per part -----------------------------
# Each entry is (file name, what it is), and the second half is what the
# bundle's README prints, so the list cannot drift from its own description.

KEEP_P1 = [
    ("task6_bvp.py", "the boundary-value solver for the radial system at "
                     "O(zeta) and O(zeta^2); the numerics behind the seven "
                     "universal functions"),
    ("task17_velocity.py", "solves the mixture problem and assembles the "
                           "velocity, i.e. the result of Section 3"),
    ("task18_analytic.py", "the analytical solution of the same problem, and "
                           "the check that the two agree"),
    ("task19_binary.py", "collapses the mixture result to a binary monovalent "
                         "salt, recovering Henry and Keh-Wei"),
    ("task20_thin.py", "the thin-double-layer limit, against eqn (26) of "
                       "Gupta, Rallabandi and Stone"),
    ("task21_data.py", "the numbers behind every figure and every quantity "
                       "quoted for the diffusiophoresis problem"),
]

KEEP_P2 = [
    ("P2S03_solver.py", "the full Parnamae et al. model, solved numerically; "
                        "the starting point the first task had to reproduce"),
    ("P2S04_figure2b.py", "the reverse-bias branches of that model "
                          "(imported by P2S21_data.py)"),
    ("P2S17_closedform.py", "the constant-charge closed form "
                            "(imported by P2S18_dimensional.py)"),
    ("P2S18_dimensional.py", "the same closed form written in SI units "
                             "(imported by P2S21_numeric.py)"),
    ("P2S21_numeric.py", "the three-ion solver; Figs. 6 and 8 rest on this "
                         "file and import it unchanged"),
    ("P2S21_limits.py", "the two analytic limits, Case A with the proton "
                        "deleted and Case B with the co-ion deleted"),
    ("P2S21_data.py", "the numerical branches, cached"),
    ("P2S21_score.py", "scores the superposition of the two limits against "
                       "the numerical solution"),
    ("P2S21_V0_check.py", "tests the take-off voltage V_0 = 2 V_T ln(c/c_w) "
                          "against the numerics"),
    ("P2S21_why_linear.py", "why the overlimiting branch is linear in voltage "
                            "and not exponential"),
    ("P2S22_why.py", "Case B: where the voltage goes, and where the slope "
                     "D_H sigma / l comes from"),
]

KEEP_W = [
    ("gen_framework_figure.py", "Fig. 1"),
    ("build_fig2.py", "Fig. 2, with fig2_schematic.tex"),
    ("fig2_schematic.tex", "the TikZ source for Fig. 2"),
    ("gen_case_figure.py", "Figs. 3 and 7, from content_p1.py and "
                           "content_p2.py"),
    ("content_p1.py", "the strings drawn in Fig. 3"),
    ("content_p2.py", "the strings drawn in Fig. 7"),
    ("build_fig_reductions.py", "Fig. 4, with fig_reductions.tex"),
    ("fig_reductions.tex", "the TikZ source for Fig. 4"),
    ("fig_universal.py", "Fig. 5"),
    ("fig_bpm_data.py", "solves for Fig. 6, importing the P2 solver unchanged"),
    ("build_fig_bpm.py", "Fig. 6"),
    ("fig_iv_overlay_data.py", "solves for Fig. 8, importing the P2 solver "
                               "unchanged"),
    ("build_fig_iv_overlay.py", "Fig. 8"),
    ("build_s3_tex.py", "Section 3, master to LaTeX"),
    ("build_s4_tex.py", "Section 4, master to LaTeX"),
    ("build_tail_tex.py", "Sections 5 to 7, the acknowledgements and the two "
                          "appendices, master to LaTeX"),
    ("build_supplementary.py", "this bundle, including the list of which "
                               "scripts are in it and which are not"),
    ("mirror_check.py", "CHECK: the master against the typeset copy, word by "
                        "word, unit by unit"),
    ("check_prompt_quotes.py", "CHECK: every prompt quoted in the article "
                               "against the goals files and the session "
                               "transcripts"),
    ("measure_usage.py", "CHECK: the tokens, dollars and hours reported in "
                         "Section 5"),
    ("trace_claims.py", "CHECK: numbers printed in the figures, traced back "
                        "to the file they came from"),
]

PARTS = [("1-diffusiophoresis", PAPER / P1 / "code", KEEP_P1),
         ("2-bipolar-membranes", PAPER / P2 / "code", KEEP_P2),
         ("3-write-up", ROOT / "code", KEEP_W)]


def closure(src_dir, kept):
    """Every local import of a kept .py must itself be kept.  Returns the
    names that are missing, so the build can fail instead of shipping a
    script that cannot import what it needs."""
    local = {f.stem for f in src_dir.glob("*.py")}
    keptset = {Path(n).stem for n, _ in kept}
    missing = set()
    for name, _ in kept:
        f = src_dir / name
        if f.suffix != ".py" or not f.exists():
            continue
        tree = ast.parse(f.read_text(encoding="utf-8"))
        for node in ast.walk(tree):
            mods = []
            if isinstance(node, ast.Import):
                mods = [a.name.split(".")[0] for a in node.names]
            elif isinstance(node, ast.ImportFrom) and node.module:
                mods = [node.module.split(".")[0]]
            for m in mods:
                if m in local and m not in keptset:
                    missing.add(f"{src_dir.name}/{name} imports {m}")
    return sorted(missing)


def readme():
    lines = ["""# Supplementary files

*AI-assisted analytical theory in soft matter and multiphysics: new results and
lessons from diffusiophoresis and bipolar membranes*

Four things: the rules the model worked under, the figure rules, the command
that closed every session, and the scripts that produce what the article shows.

| file | what it is |
|---|---|
| `CLAUDE.md` | the rules the model read at the start of every session, the six honesty rules among them. The abstract, Section 2, Fig. 1 and its caption all quote this file |
| `PlotRules.md` | the figure rules every plotting script is held to. Where a figure departs from a rule, the departure is marked in the script that draws it |
| `shared/` | the notation table and the figure style: `softmatter.mplstyle`, `plotstyle.py` and the TikZ styles. Needed to run any figure script |
| `wrap.md` | the `/wrap` command. It writes the session record, updates the task status and the summary, and proposes correction entries for approval without writing them. The "push wrap" prompts in Appendix B are calls to this |

## The code

**This is a selection, not the whole of it.** The project wrote 119 scripts;
the 38 below are the ones that carry a reader from the starting papers to the
article's two results and its eight figures, together with the four that check
the article itself. The rest are probes, digitisations of published figures,
superseded models, and figures that never reached the article.

The folder names are the project's own, because the scripts resolve each other
and `shared/` by relative path.
"""]
    heads = {"1-diffusiophoresis": "### `1-diffusiophoresis/code/`  (Section 3)",
             "2-bipolar-membranes": "### `2-bipolar-membranes/code/`  (Section 4)",
             "3-write-up": "### `3-write-up/code/`  (the figures, the LaTeX, and the checks)"}
    for dst, _, kept in PARTS:
        lines.append(heads[dst])
        lines.append("")
        lines.append("| script | what it does |")
        lines.append("|---|---|")
        for name, what in kept:
            lines.append(f"| `{name}` | {what} |")
        lines.append("")
    lines.append("""## What is not here

* **The other 81 scripts.** Named above, and left out deliberately.
* **The running record.** `tasks.md`, `checks.md`, `summary.md`,
  `corrections.md` and the 54 session records. The article describes what these
  contain; the files themselves are a working log and are not reproduced.
* **The goals-and-tasks files.** Printed in full as Appendix A of the article
  instead.
* **The written-out derivations** for the two problems, and `narrative.txt`,
  the master text from which the article is generated.
* **The figure data.** `fig_bpm_data.py`, `fig_iv_overlay_data.py` and
  `task21_data.py` write the CSVs the figure scripts read, so a reader
  regenerates them rather than being handed them. `universal.csv` is written
  into `1-diffusiophoresis/figures/data/` and read from
  `3-write-up/figures/data/`, so that one file has to be copied across.
* **The papers we read.** Third-party PDFs we do not have the right to
  redistribute. They are cited in the article.
* **The solver caches.** About 90 MB of `.pkl` files. The scripts regenerate
  them.
* **The raw session transcripts.** Roughly 60 million tokens, and they carry
  material unrelated to this project. `measure_usage.py` and
  `check_prompt_quotes.py` are here, so what was computed from those
  transcripts, and how, can be read even though the transcripts are not.
""")
    return "\n".join(lines)


def main():
    files = list(FILES)
    broken = []
    for dst, src_dir, kept in PARTS:
        broken += closure(src_dir, kept)
        for name, _ in kept:
            files.append((f"{dst}/code/{name}", src_dir / name))

    if broken:
        print("KEEP IS NOT CLOSED UNDER IMPORT, and nothing was written:")
        for b in broken:
            print(f"  {b}")
        return 1

    if OUT.exists():
        shutil.rmtree(OUT)
    missing, n, total = [], 0, 0
    for dst, src in files:
        if not src.exists():
            missing.append((dst, src))
            continue
        d = OUT / dst
        d.parent.mkdir(parents=True, exist_ok=True)
        if src.is_dir():
            shutil.copytree(src, d, ignore=shutil.ignore_patterns(
                ".DS_Store", "*.bak", "__pycache__"))
            for f in d.rglob("*"):
                if f.is_file():
                    n += 1
                    total += f.stat().st_size
        else:
            shutil.copy2(src, d)
            n += 1
            total += d.stat().st_size
    (OUT / "README.md").write_text(readme(), encoding="utf-8")
    n += 1

    z = ROOT / "supplementary.zip"
    if z.exists():
        z.unlink()
    with zipfile.ZipFile(z, "w", zipfile.ZIP_DEFLATED) as zf:
        for f in sorted(OUT.rglob("*")):
            if f.is_file():
                zf.write(f, Path("supplementary") / f.relative_to(OUT))

    kept = sum(len(k) for _, _, k in PARTS)
    wrote = sum(len(list(d.glob("*.py"))) + len(list(d.glob("*.tex")))
                for _, d, _ in PARTS)
    print(f"{kept} scripts kept of {wrote} in the three code folders")
    print(f"{n} files, {total/1e6:.1f} MB in supplementary/")
    print(f"supplementary.zip {z.stat().st_size/1e6:.1f} MB")
    if missing:
        print(f"\n{len(missing)} SOURCE(S) NOT FOUND, and nothing was copied "
              f"for them:")
        for dst, src in missing:
            print(f"  {dst}  <-  {src}")
        return 1
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/3-write-up/code/build_tail_tex.py <==
#!/usr/bin/env python3
"""Assemble the tail of the article from narrative.txt, the master.

  latex/s5_aiusage.tex        Section 5, AI usage and graduate training
  latex/s6_conclusion.tex     Section 6, the conclusion
  latex/s7_supplementary.tex  Section 7, what the supplementary files hold
  latex/s8_ack.tex            Acknowledgements, unnumbered, before the references
  latex/s9_appendix.tex       Appendices A and B, after the references

s13 added the acknowledgements and split the single appendix in two: A is the
two goals-and-tasks files reproduced in full, B is the session prompts.  Both
appendices are written into the one file s7_appendix.tex because main.tex
inputs it in one place, after the bibliography.

Replaces code/build_s5_tex.py, which handled a single Section 5. Ankur split
that section in two in his s13 edit and added the appendix request; both new
sections were marked "Section-5" in the master, and the second is the
conclusion, so it is now "Section-6".

Each section TITLE comes from the master's own heading line rather than being
retyped here, so renaming a section in the master renames it in the article.

The appendix is the only part of the article that is a list, so it carries
itemize markup in the master. That markup lives in the master and not here,
which is what keeps code/mirror_check.py exact.

Run code/mirror_check.py afterwards; it is the check on this script.
Run code/check_prompt_quotes.py too: every quotation in the appendix must be
verbatim in a goals file, a transcript or a source PDF.
"""
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
t = (ROOT / "narrative.txt").read_text(encoding="utf-8")

STRIP = [re.compile(r"\[COMMENTS\].*?\[[\\/]COMMENTS\]", re.S),
         re.compile(r"\*\*.*?\*\*", re.S)]
END = ("\n----------------------------------------------------------------"
       "---------------\nOPEN")


def clean(s):
    """Ankur's [COMMENTS] blocks and my ** ** notes never reach the tex.

    Applied to the whole block before it is split into paragraphs; see the
    same note in build_s4_tex.py for why per-paragraph stripping is wrong.
    """
    for rx in STRIP:
        s = rx.sub(" ", s)
    return re.sub(r"[ \t]{2,}", " ", s).strip()


def block(marker, stop):
    """Body and title of one heading line, e.g. 'Section-6 '."""
    i = t.index("\n" + marker) + 1
    title = t[i + len(marker):t.index("\n", i)].strip()
    return title, clean(t[t.index("\n", i) + 1:t.index(stop, i)])


def paragraphs(blk):
    out = []
    for para in re.split(r"\n\s*\n", blk):
        q = para.strip()
        if not q:
            continue
        q = re.sub(r"\s*\[cite ([^\]]+)\]",
                   lambda m: "\\cite{" + ",".join(k.strip() for k in
                                                  m.group(1).split(",")) + "}", q)
        out.append(re.sub(r"[ \t]{2,}", " ", q))
    return out


HDR = ["% Generated by code/build_tail_tex.py from narrative.txt, the master.",
       "% Do not edit by hand: edit the master and rebuild, then run",
       "% code/mirror_check.py.", ""]

# ---- Section 5 -------------------------------------------------------------
title5, blk5 = block("Section-5 ", "\nSection-6 ")
out = HDR + [r"\section{%s}" % title5, r"\label{sec:education}", ""]
for q in paragraphs(blk5):
    out += [q, ""]
(ROOT / "latex" / "s5_aiusage.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
n5 = len(paragraphs(blk5))

# ---- Section 6, the conclusion ---------------------------------------------
# s14, on Ankur's instruction: the conclusion is Section 6 and the
# supplementary-file section is Section 7, the reverse of how s13b left them.
title6, blk6 = block("Section-6 ", "\nSection-7 ")
out = HDR + [r"\section{%s}" % title6, r"\label{sec:conclusion}", ""]
for q in paragraphs(blk6):
    out += [q, ""]
(ROOT / "latex" / "s6_conclusion.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
n6 = len(paragraphs(blk6))

# ---- Section 7, the supplementary files ------------------------------------
title7, blk7 = block("Section-7 ", "\nAcknowledgements")
out = HDR + [r"\section{%s}" % title7, r"\label{sec:si}", ""]
for q in paragraphs(blk7):
    out += [q, ""]
(ROOT / "latex" / "s7_supplementary.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
n7 = len(paragraphs(blk7))

# ---- Acknowledgements ------------------------------------------------------
# Unnumbered: it is not a section of the argument, and RSC sets it that way.
_, blkack = block("Acknowledgements", "\nAppendix-A ")
out = HDR + [r"\section*{Acknowledgements}", ""]
for q in paragraphs(blkack):
    out += [q, ""]
(ROOT / "latex" / "s8_ack.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")
nack = len(paragraphs(blkack))

# ---- Appendices A and B ----------------------------------------------------
titleA, blkA = block("Appendix-A ", "\nAppendix-B ")
titleB, blkB = block("Appendix-B ", END)
out = HDR + [r"\appendix"]
nA = nB = 0
for title, blk, label in ((titleA, blkA, "app:goals"),
                          (titleB, blkB, "app:prompts")):
    out += ["", r"\section{%s}" % title, r"\label{%s}" % label, ""]
    for q in paragraphs(blk):
        if q.startswith("Subsection - "):
            out += [r"\subsection{%s}" % q[len("Subsection - "):], ""]
        else:
            out += [q, ""]
            n = len(re.findall(r"\\item\b", q))
            if label == "app:goals":
                nA += n
            else:
                nB += n
(ROOT / "latex" / "s9_appendix.tex").write_text(
    "\n".join(out).rstrip() + "\n", encoding="utf-8")

print("s5_aiusage.tex:       %d paragraphs, title %r" % (n5, title5))
print("s6_conclusion.tex:    %d paragraphs, title %r" % (n6, title6))
print("s7_supplementary.tex: %d paragraphs, title %r" % (n7, title7))
print("s8_ack.tex:           %d paragraphs" % nack)
print("s9_appendix.tex:      %d goals-file entries, title %r" % (nA, titleA))
print("                      %d session prompts,   title %r" % (nB, titleB))


==> anc/3-write-up/code/check_prompt_quotes.py <==
#!/usr/bin/env python3
"""Every prompt quoted in the manuscript must be verbatim in a source.

Written in s14 for Appendix A, and pointed at the body quotes too, because
the appendix is a page of quotations typed by hand out of a harvest and there
is no reason to trust that typing.

THE SOURCES
  1-diffusiophoresis/goals and tasks.txt
  2-bipolar-membranes/goals and tasks.txt
  every .jsonl in the four Claude Code transcript stores for this project

s13 ADDED A SECOND, STRONGER TEST for Appendix A, which now prints the two
goals files in full rather than quoting from them: each file, normalised,
must appear as one contiguous run inside the appendix.  See goals_verbatim.

WHAT COUNTS AS A MATCH.  The manuscript is LaTeX and the source is plain
text, so both sides are normalised before comparing: TeX quote pairs to ASCII
quotes, escaped underscores back to underscores, \$...\$ maths stripped of its
delimiters and control words, and runs of whitespace collapsed.  Nothing else
is forgiven.

WHY THE TRAILING PUNCTUATION IS NOT STRIPPED.  s03 found a fabricated sentence
ending inside a quotation that a check had passed BECAUSE that check stripped
trailing full stops before comparing.  This one does not strip them.  If a
quote fails only on its last character, that is a real difference and it is
reported as one; a quote that legitimately ends early must carry an explicit
ellipsis, and the ellipsis forms below are the only elisions allowed.

Run:  python3 code/check_prompt_quotes.py
Exits 1 if any quote is not found.
"""
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
PAPER = os.path.dirname(ROOT)
STORE = os.path.expanduser("~/.claude/projects")
STEM = ("-Users-angu1560-Dropbox-Boulder-LIFE-students-Claude-projects-"
        "20260830-soft-matter-AI-framework-paper-")
SUBS = ("1-diffusiophoresis", "1-diffusiophoresis-sessions",
        "2-bipolar-membranes", "3-overall-narrative")
GOALS = [os.path.join(PAPER, "1-diffusiophoresis", "goals and tasks.txt"),
         os.path.join(PAPER, "2-bipolar-membranes", "goals and tasks.txt")]
# Section 4 quotes Parnamae et al. twice, and those sentences are in the paper
# rather than in any prompt, so the PDF is a source too.
PDFS = [os.path.join(PAPER, "2-bipolar-membranes", "relevant publications",
                     "2023_ParnamaePorada_EST.pdf")]


# Page furniture the PDF text layer carries mid-sentence; it is not part of
# any sentence and splits one of the Parnamae quotations in two.
FURNITURE = re.compile(r"downloaded from [^ ]*acs[^ ]*org.*?\d{4}", re.I)


def norm(s):
    s = s.replace("\u200b", "")
    s = re.sub(r"[\u2010-\u2015\u2212]", "-", s)   # dashes and MINUS SIGN
    s = re.sub(r"[\u2018\u2019\u201c\u201d]", '"', s)
    s = s.replace("``", '"').replace("''", '"')
    s = re.sub(r"(?<![\w'])`", "'", s)
    s = s.replace("\\_", "_").replace("\\$", "$").replace("\\&", "&")
    s = s.replace("\\%", "%").replace("\\#", "#")
    s = re.sub(r"\$([^$]*)\$", r"\1", s)          # drop math delimiters
    s = re.sub(r"\\[a-zA-Z]+\s*", "", s)          # control words
    s = s.replace("{", "").replace("}", "")
    s = re.sub(r"[\^_]", "", s)          # typeset super- and subscripts
    s = re.sub(r"[\"'`]+", '"', s)        # quoting style is not content
    s = re.sub(r"\s+", " ", s)
    s = FURNITURE.sub(" ", s.lower())
    return re.sub(r"\s+", " ", s).strip()          # case-insensitive: the manuscript
                                      # lower-cases a leading capital when it
                                      # drops a quotation into a sentence


def ordered(frags, hay):
    """Every fragment present, in order, without requiring adjacency.

    Needed only for the PDF: its text layer interleaves the running head, the
    download watermark and a whole figure caption INSIDE the sentence that
    Section 4 quotes, so a contiguous match is impossible even though the
    quotation is exact. Splitting at sentence ends and requiring the sentences
    in order still catches a fabricated or reworded sentence, which is the
    failure this check exists to catch; what it no longer proves is that the
    sentences were adjacent on the page.
    """
    i = 0
    for f in frags:
        j = hay.find(f, i)
        if j < 0:
            return False
        i = j + len(f)
    return True


def squash(s):
    """Drop whitespace and hyphens. Used ONLY against the PDF.

    Its text layer breaks words across lines ("over- limiting") and loses the
    space in "OH-ions", so a chunk that is correct in the manuscript fails a
    literal comparison. Removing both makes the comparison one of characters
    in sequence, which still fails on a reworded clause.
    """
    return re.sub(r"[\s-]+", "", s)


def chunks(s, n=8):
    """The quote as consecutive runs of n words.

    The PDF path uses these rather than whole sentences because the
    interleaving is MID-sentence: the text layer drops a whole figure caption
    and the download watermark between "our model that we used to obtain" and
    "Figure 2 panels b and d ...", which is one sentence in the paper. Runs of
    eight words, all present and in order, still fail on any reworded or
    invented clause; what they no longer prove is adjacency on the page.
    """
    w = s.split()
    return [" ".join(w[i:i + n]) for i in range(0, len(w), n) if len(w[i:i + n]) > 3]


def transcripts():
    """Every user prompt of one transcript, joined, one haystack per file."""
    out = []
    for sub in SUBS:
        d = os.path.join(STORE, STEM + sub)
        if not os.path.isdir(d):
            continue
        for fn in sorted(os.listdir(d)):
            if not fn.endswith(".jsonl"):
                continue
            buf = []
            for line in open(os.path.join(d, fn), encoding="utf-8",
                             errors="replace"):
                line = line.strip()
                if not line:
                    continue
                try:
                    o = json.loads(line)
                except json.JSONDecodeError:
                    continue
                if o.get("type") != "user":
                    continue
                c = (o.get("message") or {}).get("content")
                if isinstance(c, list):
                    c = "".join(x.get("text", "") for x in c
                                if isinstance(x, dict) and x.get("type") == "text")
                if isinstance(c, str) and c.strip():
                    buf.append(c)
            if buf:
                out.append(norm("\n".join(buf)))
    return out


def haystack():
    """The sources a quote must match CONTIGUOUSLY: goals files, transcripts."""
    return [norm(open(g, encoding="utf-8").read()) for g in GOALS] + transcripts()


def pdf_haystack():
    """The sources a quote may match sentence by sentence, in order."""
    out = []
    for f in PDFS:
        try:
            import fitz
            out.append(norm(" ".join(pg.get_text() for pg in fitz.open(f))))
        except Exception as exc:                       # noqa: BLE001
            print(f"WARNING: could not read {os.path.basename(f)}: {exc}")
    return out


# The manuscript's own quote markers.  `` .. '' and ` .. ' both delimit a
# quotation here; the second form is used when the prompt itself contains
# quotes, which is the house convention already set in Section 3.
# The closing ' of the `...' form must not itself be the second half of an
# inner '' pair; without the (?<!') a nested ``salt'' ends the match early and
# the quote is reported missing when it is really present.
QUOTE = re.compile(r"``(.+?)''|(?<![\w`'])`([^`].*?)(?<!')'(?![\w'])", re.S)
ELLIPSIS = re.compile(r"\s*\.\.\.\s*")
MATH = re.compile(r"\$[^$]*\$")
# My own ** ** notes and Ankur's [COMMENTS] blocks are not the manuscript and
# are not scanned; they quote freely and are not claims to a reader.
NOTE = [re.compile(r"\[COMMENTS\].*?\[[\\/]COMMENTS\]", re.S),
        re.compile(r"\*\*.*?\*\*", re.S)]


def strip_notes(s):
    for rx in NOTE:
        s = rx.sub(" ", s)
    return s


def quotes_in(block):
    for m in QUOTE.finditer(block):
        q = m.group(1) if m.group(1) is not None else m.group(2)
        if q and len(q) > 25:            # skip short inline scare-quotes
            yield q


def goals_verbatim(appendix_a):
    """Appendix A must BE the two goals files, not a selection from them.

    Added in s13, when Appendix A stopped being a list of quotations and
    became the two goals-and-tasks files printed in full.  A quotation check
    cannot see that appendix, because its text carries no quote marks, so
    without this the only part of the article that claims to be a complete
    reproduction would be the one part nothing checked.

    The test is contiguity: the whole file, normalised, must appear as one
    unbroken run inside the normalised appendix.  A dropped clause, a
    reordered task or an inserted word all break it.  What it does not prove
    is that nothing was ADDED around the two runs; the word counts printed
    below are there to be read against the files.
    """
    hay = norm(appendix_a)
    ok = True
    for g in GOALS:
        want = norm(open(g, encoding="utf-8").read())
        name = os.path.basename(os.path.dirname(g))
        if want in hay:
            print(f"VERBATIM   [Appendix A]  {name}: {len(want.split())} words, "
                  f"contiguous")
            continue
        ok = False
        # Report where it first diverges, in words, rather than just failing.
        w = want.split()
        lo, hi = 0, len(w)
        while lo < hi:                       # longest prefix still present
            mid = (lo + hi + 1) // 2
            if " ".join(w[:mid]) in hay:
                lo = mid
            else:
                hi = mid - 1
        print(f"NOT VERBATIM [Appendix A]  {name}: diverges after word {lo} "
              f"of {len(w)}: ...{' '.join(w[max(0, lo - 6):lo + 4])}")
    return ok


def main():
    t = open(os.path.join(ROOT, "narrative.txt"), encoding="utf-8").read()
    t = t[:t.index("\n---------------------------------------------------"
                   "----------------------------\nOPEN")]
    blocks = {
        "Section 3": t[t.index("\nSection-3"):t.index("\nSection-4")],
        "Section 4": t[t.index("\nSection-4"):t.index("\nSection-5")],
        "Appendix A": t[t.index("\nAppendix-A"):t.index("\nAppendix-B")],
        "Appendix B": t[t.index("\nAppendix-B"):],
    }
    blocks = {k: strip_notes(v) for k, v in blocks.items()}
    goals_ok = goals_verbatim(blocks["Appendix A"])
    hay = haystack()
    pdfhay = pdf_haystack()
    bad = n = mathblind = inpdf = 0
    for name, blk in blocks.items():
        for q in quotes_in(blk):
            n += 1
            parts = [norm(p) for p in ELLIPSIS.split(q) if norm(p)]
            if any(all(p in h for p in parts) for h in hay):
                continue
            # Second pass, for quotes whose mathematics we typeset: cut every
            # $...$ span out and require each surviving run of WORDS to appear
            # verbatim.  The words are then checked; the symbols are not, and
            # the count of these is printed so it is never invisible.
            frags = []
            for piece in ELLIPSIS.split(q):
                frags += [norm(x) for x in MATH.split(piece)]
            frags = [f for f in frags if len(f) > 12]
            if frags and any(all(f in h for f in frags) for h in hay):
                mathblind += 1
                continue
            sents = [squash(c) for c in chunks(norm(q))]
            if sents and any(ordered(sents, squash(h)) for h in pdfhay):
                inpdf += 1
                continue
            bad += 1
            print(f"NOT FOUND  [{name}]  {parts[0][:110]!r}")
    print(f"{n} quotations checked: {n - bad - mathblind - inpdf} verbatim, "
          f"{mathblind} verbatim apart from typeset mathematics, "
          f"{inpdf} verbatim in eight-word runs, in order, in the source PDF "
          f"(its text layer interleaves page furniture), {bad} not found")
    return 1 if (bad or not goals_ok) else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/3-write-up/code/content_p1.py <==
"""Case-study content for the diffusiophoresis figure.

Written for a reader outside the project: no check numbers, no session numbers,
no filenames, no em dashes. Published work is cited by author and year with the
equation number, and the human-lane strings in quotation marks are verbatim from
`1-diffusiophoresis/goals and tasks.txt`. Every string is traceable; the trace is
`code/trace_claims.py`, and nothing here may be edited without re-running it.

Sources, as `summary.md` states them:
  Ganguly, Roychowdhury & Gupta, JFM 994 A2 (2024)
  Keh & Wei, Langmuir 16, 5289 (2000)
  Gupta, Rallabandi & Stone, Phys. Rev. Fluids 4, 043702 (2019)
"""

TITLE = ("Diffusiophoresis: mobility of a spherical particle in a mixture of "
         "electrolytes for arbitrary Debye lengths")

BOXES = {
 "L1": ("Frame the problem",
        "“reproduce the derivation and the numerical results in Fig. 3” of "
        "Ganguly et al. (2024), then extend it to a mixture of salts, "
        "reporting the velocity rather than a mobility."),
 "L2": ("Set the tasks, and how each will be judged",
        "four tasks, each with the test it must pass, expanded into a "
        "detailed list and approved before a single derivation was "
        "attempted."),
 "L3": ("Ask for the limits, then judge",
        "“Eq. 26 in that paper is for diffusioosmosis and is thus going to "
        "have a negative sign and should be consistent with the result at "
        "the thin double layer limit only.” Then approve, send back, or "
        "kill."),
 "R1": ("Derive, solve, compute",
        "one task per session, reading only the approved summary of the "
        "sessions before it, never the session records themselves."),
 "R2": ("Run the checks",
        "as scripted checks the record counts, 36 to 173 in a single task, "
        "and it reports the ones that fail."),
 "R3": ("Draft the result and the record",
        "as a proposal only. Nothing enters the record without a human sign "
        "off."),
}

A_ACROSS, A_BACK, A_LOOP = "one task = one session", "drafts, for sign-off", "next task"
COMPILE = "cleared tasks, then the write up"
DIVIDE  = "decisions do not cross this line"

CHK_HEAD = "Checks"

CHECKS = [
 ("Self-consistency",
  "the solutions of Ganguly et al. eqs 3.76 to 3.79 put back into the "
  "equations and boundary conditions they came from, symbolically, every "
  "residual required to be exactly zero"),
 ("Two routes",
  "the problem solved a second time by a different method, sharing no code "
  "with the first, and the two answers required to agree"),
 ("Known limits",
  "thick and thin layer against Keh & Wei eqs 26 and 27; the mixture "
  "collapsed to one simple salt; the thin layer against Gupta et al. eq 26"),
 ("Published data",
  "Keh & Wei eqs 21a and 21b reproduced to sixty digits, and Fig. 3 of "
  "Ganguly et al. digitized and overlaid"),
 ("Full disclosure",
  "typos and slips found in Ganguly et al. and reported back for cross "
  "checking rather than absorbed, among them two rescalings in their "
  "Appendix A that do not hold"),
]


==> anc/3-write-up/code/content_p2.py <==
"""Case-study content for the bipolar-membrane figure.

Written for a reader outside the project: no check numbers, no session numbers,
no filenames, no em dashes. Published work is cited by author and year with the
equation number, and the human-lane strings in quotation marks are verbatim from
`2-bipolar-membranes/goals and tasks.txt`. Every string is traceable; the trace
is `code/trace_claims.py`, and nothing here may be edited without re-running it.

Source, as the latex bibliography states it:
  R. Pärnamäe, M. Tedesco, M.-C. Wu, C.-H. Hou, H. V. M. Hamelers, S. K. Patel,
  M. Elimelech, P. M. Biesheuvel and S. Porada, Origin of Limiting and
  Overlimiting Currents in Bipolar Membranes, Environ. Sci. Technol. 57,
  9664-9674 (2023).
"""

TITLE = ("Bipolar membranes: the origin of the overlimiting current, with no "
         "kinetic model for water dissociation")

BOXES = {
 "L1": ("Frame the problem",
        "“reproduce the results present in Fig. 2b and 2d” of Pärnamäe et al. "
        "(2023), confirm their eq 8, and explain the overlimiting current: "
        "“I do not understand how that is possible”."),
 "L2": ("Set the tasks, and how each will be judged",
        "three tasks, each with the test it must pass, expanded into a "
        "detailed list and approved before each task was run. Seven more were "
        "opened later, when the results called for a simpler model and a "
        "scaling analysis."),
 "L3": ("Ask for the trends, then judge",
        "“Ensure that the scaling analysis can reproduce the trends seen from "
        "the numerical results.” Then hold the membrane charge constant, and "
        "ask what the whole curve reduces to."),
 "R1": ("Derive, solve, compute",
        "one task per session, reading only the approved summary: first the "
        "three ion solver, then the constant charge model solved in closed "
        "form."),
 "R2": ("Run the checks",
        "and report what they fail. Two of its own tests came out false, and "
        "one was refuted by our own model rather than by the published "
        "paper."),
 "R3": ("Draft the result and the record",
        "as a proposal only. Nothing enters the record without a human sign "
        "off."),
}

A_ACROSS, A_BACK, A_LOOP = "one task = one session", "drafts, for sign-off", "next task"
COMPILE = "cleared tasks, then the write up"
DIVIDE  = "decisions do not cross this line"

CHK_HEAD = "Checks"

CHECKS = [
 ("Self-consistency",
  "every ion flux held constant across the layer and the solution neutral at "
  "every point, tested between the grid points too, where it is not true by "
  "construction"),
 ("Two routes",
  "Pärnamäe et al. eq 6 derived with algebra software, then checked again by "
  "a method that does not use it, on profiles chosen so a wrong version would "
  "fail"),
 ("Known limits",
  "the junction depletion limit taken by hand, returning Pärnamäe et al. eq 8 "
  "as one special case, with every dropped term named; then the scaling laws "
  "tested against a sweep of the numerics"),
 ("Published data",
  "the curves of Fig. 2b and 2d lifted off the published figure of Pärnamäe "
  "et al. by colour and overlaid on ours, with the reading error quoted"),
 ("Full disclosure",
  "Pärnamäe et al. eq 7 as printed disagrees with our integration by a factor "
  "of four, and one thickness had to be taken from their own quoted numbers"),
]


==> anc/3-write-up/code/fig2_schematic.tex <==
% Figure 2 of the overall-narrative manuscript: the diffusiophoresis problem.
%
% Drawn at its final printed width and imported at 1:1, with no width key on
% \includegraphics, so no scaling can creep in. The width is the RSC template's
% own \columnwidth as this manuscript sets it, 246.828 pt = 8.707 cm, measured
% rather than assumed: the 8.3 cm in PlotRules is the journal's published
% single-column figure width, and the class gives 0.4 cm more than that.
% Every colour, type size and line weight comes from
% ../../shared/softmatter-tikz.tex; nothing is set here.
%
% Build with code/build_fig2.py, which also runs the fit and overlap gates.
%
% The three far-field arrows differ in length, not in direction: each species
% carries its own independently imposed gradient. They are drawn parallel
% because that is an allowed configuration, not the only one.

\documentclass[border=0pt,10pt]{standalone}
\def\SMCore{../../shared/softmatter-tikz-core}
\input{../../shared/softmatter-tikz}

% Canvas, in cm. build_fig2.py compares the natural bounding box of the
% content against these numbers and fails on any overflow.
\def\CW{8.707}
\def\CH{7.00}

% Particle
\def\CX{2.15}   \def\CY{3.90}   % centre
\def\RR{1.02}   % radius a
\def\RS{1.44}   % outer edge of the drawn diffuse layer
\def\RQ{1.24}   % radius at which the counterions are drawn

% Sectors reserved for annotations: 55 (sigma), 160 (e_r), 220 (lambda_D).
% The charge rings below are placed to leave those sectors clear.

\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm,smbase]
\useasboundingbox (0,0) rectangle (\CW,\CH);

% ===================== far field, top strip =========================
\node[smsmall,right] at (0.30,6.88) {FAR FROM THE PARTICLE};

\draw[smarrow,smBlue]       (0.40,6.50) -- (1.10,6.50);
\node[smbase,right] at (1.46,6.50) {$\nabla c_{1\infty}$};
\draw[smarrow,smVermillion] (0.40,6.12) -- (1.40,6.12);
\node[smbase,right] at (1.46,6.12) {$\nabla c_{2\infty}$};
\draw[smarrow,smGreen]      (0.40,5.74) -- (0.95,5.74);
\node[smbase,right] at (1.46,5.74) {$\nabla c_{N\infty}$};

\node[smbase,right] at (5.30,6.50) {$\sum_i z_ic_{i\infty}=0$};
\node[smbase,right] at (5.30,6.12) {$\sum_i z_i\nabla c_{i\infty}=0$};
\node[smbase,right] at (5.30,5.74) {$\sum_i z_i\mathbf{J}_i=0$};
\node[smsmall,right] at (7.07,5.74) {sets $\mathbf{E}_\infty$};

% ===================== the particle =================================
\fill[smShell] (\CX,\CY) circle (\RS);
\fill[smBody]  (\CX,\CY) circle (\RR);
\draw[smEdge,line width=\smRule] (\CX,\CY) circle (\RR);
\draw[smEdge,line width=0.4pt,dashed] (\CX,\CY) circle (\RS);

\foreach \t in {0,40,80,120,200,240,280,320}{
  \node[smcharge] at ({\CX+\RR*cos(\t)},{\CY+\RR*sin(\t)}) {$-$};}
\foreach \t in {20,100,140,180,260,300,340}{
  \node[smcharge] at ({\CX+\RQ*cos(\t)},{\CY+\RQ*sin(\t)}) {$+$};}

% radius
\draw[smthin] (\CX,\CY) -- ({\CX+\RR*cos(100)},{\CY+\RR*sin(100)});
\node[smbase,right] at (2.08,4.38) {$a$};

% axis of symmetry
\draw[smthin] (\CX,\CY) -- ({\CX+0.72},\CY);
\node[smbase,above] at (2.72,3.94) {$z$};

% outward normal
\draw[smthin] ({\CX+\RR*cos(160)},{\CY+\RR*sin(160)}) -- ({\CX+1.40*cos(160)},{\CY+1.40*sin(160)});
\node[smbase,left] at ({\CX+1.40*cos(160)},{\CY+1.40*sin(160)+0.04}) {$\mathbf{e}_r$};

% thickness of the diffuse layer
\draw[smspan] ({\CX+\RR*cos(220)},{\CY+\RR*sin(220)}) -- ({\CX+\RS*cos(220)},{\CY+\RS*sin(220)});
\node[smbase,below left=-2pt] at ({\CX+\RS*cos(220)},{\CY+\RS*sin(220)}) {$\lambda_D$};

% surface charge density
\draw[smlead] (4.46,4.96) -- ({\CX+\RR*cos(55)},{\CY+\RR*sin(55)});
\node[smbase,right] at (4.52,5.00) {$\sigma$};
\node[smsmall,right] at (4.80,5.00) {uniform surface charge};

% ===================== the answer ===================================
\draw[smheavy] (3.78,\CY) -- (5.08,\CY);
\node[smbase,above] at (4.43,{\CY+0.04}) {$\mathbf{U}$};
\node[smsmall,right] at (3.72,3.53) {diffusiophoretic velocity};

\node[smbase,right]  at (3.72,3.02) {$\kappa=a/\lambda_D$};
\node[smsmall,right] at (3.72,2.68) {arbitrary: no thin-layer assumption};

% ===================== surface conditions ===========================
\draw[smEdge,line width=0.4pt] (0.25,2.05) -- (8.45,2.05);
\node[smsmall,right] at (0.30,1.83) {AT THE PARTICLE SURFACE, $r=a$};

\node[smbase,right]  at (0.40,1.24) {$\mathbf{e}_r\cdot\big[\nabla c_i+(z_ie/k_BT)\,c_i\nabla\phi\big]=0$};
\node[smsmall,right] at (5.62,1.24) {no ion crosses the surface};

\node[smbase,right]  at (0.40,0.62) {$-\varepsilon\,\mathbf{e}_r\cdot\nabla\phi=\sigma$};
\node[smsmall,right] at (5.62,0.62) {charge density is prescribed};

\end{tikzpicture}
\end{document}


==> anc/3-write-up/code/fig_bpm_data.py <==
#!/usr/bin/env python3
"""Data for Fig. 6, the bipolar-membrane figure.

Nothing is solved here. Everything is imported from `2-bipolar-membranes/code`
and used as it stands:

  P2S21_numeric.py   the shooting solution of the P2S20 equation set, in
                     Ankur's convention -- junction at x = 0, reservoir at
                     x = ell.  Gives the profiles of panel (a) and the
                     numerical I(V) of panel (c).
  P2S21_limits.py    Case A (delete the proton, keep the salt) and Case B
                     (delete the co-ion, keep the water ions).  These are the
                     I_Cl and I_H of panel (c); their plain sum is the overlay.

The half cell solved is the ACID half, i.e. the cation-exchange layer: its
fixed charge is -sigma, so the mobile ions satisfy c_Na + c_H - c_Cl = sigma.
The base half is its mirror under x -> -x with Na <-> Cl and H <-> OH, which
is what panel (a) draws.

Writes a CSV per artefact into figures/data/ so the figure script reads files
and not a solver, per PlotRules rule 30.

Run:  python3 code/fig_bpm_data.py
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
P2CODE = os.path.abspath(os.path.join(ROOT, "..", "2-bipolar-membranes", "code"))
sys.path.insert(0, P2CODE)

import P2S21_numeric as N        # noqa: E402
import P2S21_limits as L         # noqa: E402

OUT = os.path.join(ROOT, "figures", "data")
# The project default set, except for the reservoir salt.  c went 100 ->
# 1000 -> 300 mol m^-3 over three rounds of Ankur's instructions in s10: up,
# to push the take-off later and give the limiting current a plateau tall
# enough to see on a linear axis, then back down, because at 1000 the plateau
# ran too long.  At 300 the salt and water currents cross at V_bpm = 0.43 V
# against 0.62 V at 1000, so the plateau is 0.31 V long instead of 0.50 V.
PAR = dict(N.PAR, c=300.0)
VT = N.VT

# The state drawn in panel (a).  Overlimiting, on Ankur's instruction in s10:
# at V_bpm = 1.00 V the proton carries 99.9 % of the current and the ohmic
# drop across each layer is 117 mV, 11.7 % of the cell voltage, so the layers
# visibly slope.
V_BPM_STATE = 1.00

# Where panel (b) stops.  It is NOT the state of panel (a), and cannot be.
# On a linear current axis the limiting plateau is 15 % of full scale at
# V_bpm = 0.52 V and 0.03 % at 1.00 V, because
#     I / I_lim = (D_H sigma^2 / 2 D c^2) (layer drop) / V_T
# and that prefactor is 694 at c = 300, large precisely because sigma >> c.
# A readable plateau and a visible layer drop are mutually exclusive.  Ankur
# chose one state for each panel; see the OPEN block of narrative.txt.
V_BPM_MAX = 0.52

# The branch of panel (c).  Log-spaced below the plateau, linear through the
# take-off and 0.35 V past it, the same shape as P2S21_data.V_grid.
def v_grid():
    return np.concatenate([np.geomspace(2.0e-3, 0.14, 18),
                           np.linspace(0.15, V_BPM_MAX, 72)])


PAR2 = {k: v for k, v in PAR.items()}


def profiles(V_bpm=V_BPM_STATE, n=801):
    """The acid half cell at one V_bpm, on xi = x/ell in [0, 1].

    Returns the three carried concentrations and the potential, all in the
    units the solver works in (mol m^-3 and V), plus the face values that sit
    outside the layer.
    """
    d = N.solve_at_V(0.5 * V_bpm, **PAR2)
    xi = np.linspace(0.0, 1.0, n)
    cCl = d["sol_cCl"].sol(xi)[0]
    cH = d["sol_cH"].sol(xi)[0]
    cNa = PAR["sigma"] + cCl - cH
    # (F1) integrated inward from the reservoir face: phi(1) = phi_D
    cT = PAR["sigma"] + 2.0 * cCl
    integ = np.array([np.trapezoid((d["a"] / cT)[k:], xi[k:]) for k in range(n)])
    phi = d["phi_D"] + VT * integ
    return d, xi, cNa, cCl, cH, phi


def main():
    os.makedirs(OUT, exist_ok=True)

    # ---------------------------------------------------------- panel (a)
    d, xi, cNa, cCl, cH, phi = profiles()
    hdr = (f"# acid half cell of the P2S20 set at V_bpm = {V_BPM_STATE} V, "
           f"solved by 2-bipolar-membranes/code/P2S21_numeric.py\n"
           f"# sigma={PAR['sigma']:g} c={PAR['c']:g} c_w={PAR['c_w']:g} "
           f"mol/m3, ell={PAR['ell']:g} m, D={PAR['D']:g} D_H={PAR['D_H']:g} "
           f"m2/s, V_T={VT:.6f} V\n"
           f"# worst relative residual {d['resnorm']:.2e}, converged "
           f"{d['converged']}\n"
           "xi,c_Na,c_Cl,c_H,phi")
    np.savetxt(os.path.join(OUT, "bpm_profiles.csv"),
               np.column_stack([xi, cNa, cCl, cH, phi]),
               delimiter=",", header=hdr, comments="", fmt="%.10e")

    # the four numbers that live outside the layer: the reservoir bath, and
    # the junction virtual solution.  (F5) fixes the first, (F4)/(F7) the
    # second.
    face = dict(c=PAR["c"], c_w=PAR["c_w"], sigma=PAR["sigma"],
                ell=PAR["ell"], V_bpm=V_BPM_STATE, V=0.5 * V_BPM_STATE,
                phi_D=d["phi_D"], phi_0=d["phi_0"], c_j=d["c_j"],
                cNa_r=d["cNa_r"], cCl_r=d["cCl_r"], cH_r=d["cH_r"],
                cNa_j=d["cNa_j"], cCl_j=d["cCl_j"], cH_j=d["cH_j"],
                I=d["I"], I_salt=d["I_salt"], I_water=d["I_water"],
                Pi=d["Pi"], Theta=d["Theta"], resnorm=d["resnorm"])
    with open(os.path.join(OUT, "bpm_faces.csv"), "w") as fh:
        fh.write("# scalars for Fig. 6(a), same solve as bpm_profiles.csv\n")
        fh.write("name,value\n")
        for k, v in face.items():
            fh.write(f"{k},{float(v):.10e}\n")

    # ---------------------------------------------------------- panel (c)
    Vb = v_grid()
    sols = N.branch(Vb, **PAR2)
    I = np.array([s["I"] for s in sols])
    res = np.array([s["resnorm"] for s in sols])
    conv = np.array([s["converged"] for s in sols])
    sp = L.superpose(Vb, **PAR2)
    hdr = ("# Fig. 6(c): the numerical I(V) of the P2S20 set against the two\n"
           "# limits and their plain sum.  I_Cl is Case A (c_H = 0, the salt\n"
           "# kept); I_H is Case B (c_Cl = 0, the water ions kept).  Nothing\n"
           "# is spliced and nothing is fitted.\n"
           f"# sigma={PAR['sigma']:g} c={PAR['c']:g} c_w={PAR['c_w']:g} "
           f"mol/m3, ell={PAR['ell']:g} m, D={PAR['D']:g} D_H={PAR['D_H']:g}"
           " m2/s\n"
           f"# V_0 = 2 V_T ln(c/c_w) = {sp['V_0']:.6f} V, "
           f"I_lim = {sp['I_lim']:.6e} A/m2, I_x = {sp['I_x']:.6e} A/m2\n"
           f"# worst relative residual over the branch {res.max():.2e}, "
           f"all converged {bool(conv.all())}\n"
           "V_bpm,I_num,I_Cl,I_H,I_sum")
    np.savetxt(os.path.join(OUT, "bpm_iv.csv"),
               np.column_stack([Vb, I, sp["I_A"], sp["I_B"], sp["I_sum"]]),
               delimiter=",", header=hdr, comments="", fmt="%.10e")

    rel = np.abs(sp["I_sum"] / I - 1.0)
    print(f"bpm_profiles.csv  {len(xi)} rows, residual {d['resnorm']:.2e}")
    print(f"  junction : c_Na {cNa[0]:.4g}  c_Cl {cCl[0]:.4g}  c_H {cH[0]:.4g}"
          f"  phi_0 {d['phi_0']*1e3:.3f} mV")
    print(f"  reservoir: c_Na {cNa[-1]:.4g}  c_Cl {cCl[-1]:.4g}  c_H "
          f"{cH[-1]:.4g}  phi_D {d['phi_D']*1e3:.3f} mV")
    print(f"  bath     : c_Na {d['cNa_r']:.4g}  c_Cl {d['cCl_r']:.4g}  c_H "
          f"{d['cH_r']:.4g}   c_j {d['c_j']:.4g}")
    print(f"  I {d['I']/10:.5g} mA/cm2, salt fraction {d['I_salt']/d['I']:.4f}")
    print(f"bpm_iv.csv        {len(Vb)} rows, worst residual {res.max():.2e}, "
          f"all converged {bool(conv.all())}")
    print(f"  |I_Cl+I_H-I|/I : min {rel.min():.2e}  max {rel.max():.2e}")


if __name__ == "__main__":
    main()


==> anc/3-write-up/code/fig_iv_overlay_data.py <==
#!/usr/bin/env python3
"""Data for Fig. 8, the I-V overlay at several (c, sigma).

Ankur, s11-s12: "Overlay plots for a few different values of c and Sigma, and
show how the derived values overlay on top of it.  Provide the parameters."

Nothing is solved here.  Everything is imported from `2-bipolar-membranes/code`
and used as it stands, the same two modules the old Fig. 6(b) used:

  P2S21_numeric.py   the shooting solution of the P2S20 set -> I_num
  P2S21_limits.py    Case A (c_H = 0) and Case B (c_Cl = 0) -> I_H.
                     No splice, no crossover, no fit.

WHICH CASE A IS PLOTTED, and why it is the less flattering one.  P2S21_limits
carries the EXACT Case A, which keeps the potential drop across the layer.
The manuscript does not print that one: it prints eqn (4.13), the sigma >> c
form I_lim (1 - exp(-V_bpm/V_T)), having bounded the layer drop by 2c^2/sigma^2
in eqn (4.11).  Plotting the exact curve while printing the approximate one
would make the overlay look better than the article's own equation is, so the
column named I_Cl -- the one the figure draws -- is eqn (4.13).  Both are
written out, and the script prints both errors:

    c (M)  sigma (M)   with exact Case A   with eqn (4.13), as plotted
     0.10     2.0          4.2e-04                4.6e-03
     0.10     5.0          6.8e-05                7.4e-04
     0.30     2.0          3.7e-03                4.1e-02
     0.30     5.0          6.1e-04                6.6e-03

The gap is the layer drop, and it grows as sigma/c falls, exactly as
eqn (4.11) says it must.  That is a property of the approximation worth
showing, not one worth hiding.

THE FOUR STATES WERE CHOSEN BY MEASUREMENT, not by taste.  A 2 x 2 grid of
c = 0.1, 0.3 M against sigma = 2, 5 M, so each knob moves on its own.  What
ruled the others out, from the nine-state scout in sessions/s12.md:

    c (M)  sigma (M)  sigma/c   plateau length   worst |I_sum-I_num|/I_num
     0.10      2.0      20        0.165 V              4.2e-04     kept
     0.10      5.0      50        0.059 V              6.9e-05     kept
     0.30      2.0       6.7      0.327 V              3.6e-03     kept
     0.30      5.0      16.7      0.179 V              6.1e-04     kept, and
                                                       is the state the old
                                                       Fig. 6(b) drew
     0.10     10.0     100        0.019 V              1.9e-05     plateau too
                                                                   short to read
     1.00      2.0       2.0      0.504 V              2.7e-02     sigma >> c
                                                                   fails
     1.00      5.0       5.0      0.414 V              6.3e-03     nothing new
                                                                   over c = 0.3

WHERE EACH PANEL STOPS.  Not by eye: V_max is the voltage at which the limiting
plateau is 15 per cent of full scale, solved for on Case B.  The same rule sets
all four, and it is the rule s10 used for the single panel it replaced.  A
readable plateau on a linear current axis and a visible ohmic drop inside the
layer cannot occur at the same state, which is why Fig. 6 is drawn at a
different, overlimiting state; see V_BPM_MAX in code/fig_bpm_data.py.

Run:    python3 code/fig_iv_overlay_data.py
Writes: figures/data/bpm_iv_overlay.csv
"""
import os
import sys

import numpy as np
from scipy.optimize import brentq

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
P2CODE = os.path.abspath(os.path.join(ROOT, "..", "2-bipolar-membranes", "code"))
sys.path.insert(0, P2CODE)

import P2S21_numeric as N        # noqa: E402
import P2S21_limits as L         # noqa: E402

OUT = os.path.join(ROOT, "figures", "data")

# (c, sigma) in mol m^-3.  Row-major: c varies down, sigma across.
STATES = [(100.0, 2.0e3), (100.0, 5.0e3),
          (300.0, 2.0e3), (300.0, 5.0e3)]
PLATEAU_FRAC = 0.15          # I_lim / I(V_max), the cut rule
# The grid is built relative to V_MAX, not to the take-off V_0.  The first
# version keyed off V_0 and was wrong: these panels stop BELOW V_0, so for
# (c, sigma) = (0.1 M, 5 M) the dense stretch ran from 0.5 V_0 = 0.355 V to
# V_max = 0.355 V, i.e. 72 coincident points, and the panel was drawn from the
# 18 log-spaced ones alone.  It came out visibly polygonal with a vertical
# spike of piled-up points at the right edge.
NLOG, NLIN = 16, 84
LOG_TOP = 0.25               # where the log stretch hands over, as a fraction



def v_max(c, sigma):
    """V_bpm at which the plateau is PLATEAU_FRAC of full scale, on Case B."""
    I_lim = L.scales(sigma=sigma, c=c)["I_lim"]
    tgt = I_lim / PLATEAU_FRAC
    f = lambda V: L.caseB_of_V(0.5 * V, sigma=sigma, c=c)["I"] + I_lim - tgt
    return brentq(f, 1e-4, L.scales(sigma=sigma, c=c)["V_0"] + 3.0)


def one(c, sigma):
    Vmax = v_max(c, sigma)
    V0 = L.scales(sigma=sigma, c=c)["V_0"]
    Vg = np.concatenate([np.geomspace(2.0e-3, LOG_TOP * Vmax, NLOG),
                         np.linspace(1.04 * LOG_TOP * Vmax, Vmax, NLIN)])
    sols = N.branch(list(Vg), sigma=sigma, c=c)
    ok = [s for s in sols if s["converged"]]
    Vb = np.array([2.0 * s["V"] for s in ok])
    I = np.array([s["I"] for s in ok])
    sp = L.superpose(Vb, sigma=sigma, c=c)
    # eqn (4.13), the form the article prints, built from its own two pieces
    I_Cl = sp["I_lim"] * (1.0 - np.exp(-Vb / N.VT))
    return dict(c=c, sigma=sigma, V_bpm=Vb, I_num=I,
                I_Cl=I_Cl, I_Cl_exact=sp["I_A"], I_H=sp["I_B"],
                I_sum=I_Cl + sp["I_B"], I_sum_exact=sp["I_sum"],
                I_lim=sp["I_lim"], V_0=sp["V_0"],
                n_bad=len(sols) - len(ok),
                resid=max(s["resnorm"] for s in ok))


def main():
    os.makedirs(OUT, exist_ok=True)
    rows, meta = [], []
    for k, (c, sigma) in enumerate(STATES):
        r = one(c, sigma)
        meta.append(r)
        for j in range(len(r["V_bpm"])):
            rows.append([k, c, sigma, r["V_bpm"][j], r["I_num"][j],
                         r["I_Cl"][j], r["I_H"][j], r["I_sum"][j],
                         r["I_Cl_exact"][j], r["I_sum_exact"][j]])
    P = N.PAR
    hdr = ("# Fig. 8.  I(V_bpm) of the P2S20 set at four (c, sigma), against\n"
           "# Case A (c_H = 0) and Case B (c_Cl = 0) and their plain sum.\n"
           "# Solved by 2-bipolar-membranes/code/P2S21_numeric.py and\n"
           "# P2S21_limits.py, both imported unchanged.  Nothing is fitted.\n"
           f"# c_w={P['c_w']:g} mol/m3, ell={P['ell']:g} m, D={P['D']:g}, "
           f"D_H={P['D_H']:g} m2/s, T=298.15 K.\n"
           "# c, sigma in mol/m3; V in V; currents in A/m2.\n"
           "# I_Cl is eqn (4.13), the sigma >> c form the article prints and\n"
           "# the figure draws.  I_Cl_exact is Case A with the layer drop\n"
           "# kept; it is NOT plotted, and is here so the gap can be read.\n"
           "state,c,sigma,V_bpm,I_num,I_Cl,I_H,I_sum,I_Cl_exact,I_sum_exact")
    np.savetxt(os.path.join(OUT, "bpm_iv_overlay.csv"), np.array(rows),
               delimiter=",", header=hdr, comments="", fmt="%.10e")

    print(f"{'c(M)':>6}{'sig(M)':>8}{'sig/c':>7}{'V0(V)':>8}{'Vmax':>7}"
          f"{'Ilim':>9}{'Itop':>9}{'plat%':>7}{'err_plot':>10}{'err_exact':>11}"
          f"{'resid':>9}{'bad':>5}")
    for r in meta:
        rel = np.abs(r["I_sum"] / r["I_num"] - 1.0)
        rex = np.abs(r["I_sum_exact"] / r["I_num"] - 1.0)
        print(f"{r['c']/1e3:6.2f}{r['sigma']/1e3:8.1f}{r['sigma']/r['c']:7.1f}"
              f"{r['V_0']:8.3f}{r['V_bpm'].max():7.3f}{r['I_lim']:9.3g}"
              f"{r['I_num'].max():9.3g}"
              f"{100*r['I_lim']/r['I_num'].max():7.1f}{rel.max():10.1e}"
              f"{rex.max():11.1e}{r['resid']:9.1e}{r['n_bad']:5d}")
    print(f"\nworst |I_Cl+I_H-I_num|/I_num, AS PLOTTED (eqn 4.13): "
          f"{max(np.abs(r['I_sum']/r['I_num']-1.0).max() for r in meta):.2e}")
    print(f"worst with the exact Case A, not plotted:        "
          f"{max(np.abs(r['I_sum_exact']/r['I_num']-1.0).max() for r in meta):.2e}")


if __name__ == "__main__":
    main()


==> anc/3-write-up/code/fig_reductions.tex <==
% Figure: the general velocity, and the three known results it contains.
%
% Built with lualatex: Aptos for text, TeX Gyre Termes Math for mathematics.
% Palette, weights and arrow styles come from shared/softmatter-tikz-core.tex
% via shared/softmatter-tikz-aptos.tex; nothing is set here.
%
% s08: the left/right branching of s07 is replaced by three vertically
% stacked rows hanging off one rail, at Ankur's instruction. Every row is now
% full width, so the formulas set on one line and the notes on fewer lines,
% which is what keeps the canvas the same height as the branched version.
%
% Each row is chained with `below=... of <prev>.south west', so a box that
% grows pushes the ones under it down instead of colliding with them; the
% rail and the three tee arrows are anchored to node borders, never to
% coordinates, for the same reason.
%
% Build with code/build_fig_reductions.py, which runs the fit and overlap
% gates. \CH below is the height that gate G2 measured, not a guess.

\documentclass[border=0pt,11pt]{standalone}
\def\AptosDir{APTOSDIR}
\def\SMCore{../../shared/softmatter-tikz-core}
\input{../../shared/softmatter-tikz-aptos}

\def\CW{17.10}
\def\CH{12.20}

\def\pref{\frac{\varepsilon}{\mu}\!\left(\frac{k_BT}{e}\right)^{\!2}}
\def\Einf{\frac{e\mathbf{E}_\infty}{k_BT}}
\def\zt{\tilde\zeta}

\def\RAIL{1.00}          % x of the vertical rail
\def\ROWX{2.20}          % x of the left edge of every reduction row
\def\ROWGAP{0.32}        % vertical gap between consecutive rows

\tikzset{
  gen/.style = {smbox, text width=16.15cm, inner sep=5pt, align=left,
                anchor=north west},
  row/.style = {smbox, text width=14.25cm, inner sep=5pt, align=left,
                anchor=north west},
}

\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm,font=\smBase]
\useasboundingbox (0,0) rectangle (\CW,\CH);

% ===================== 0. the general result ==========================
\node[gen, fill=smPanel] (gen) at (0.30,\CH-0.30) {
  {\smHead THE GENERAL RESULT}\\[1pt]
  {\smNote $N$ species, any valences $z_i$, any diffusivities $D_i$, any $\kappa=a/\lambda_D$}\\[4pt]
  $\displaystyle
  \mathbf{U}=\pref\Bigg\{
  \Big[\zt\,\hat f^{(1)}_{E}
      +\zt^{2}\tfrac{n_3}{n_2}\hat f^{(2)}_{E}
      +\zt^{3}\big(\tfrac{n_4}{n_2}\hat f^{(3)}_{E}+\tfrac{n_3^{2}}{n_2^{2}}\hat f^{(3)}_{EE}\big)\Big]\Einf
  +\Big[\zt^{2}\hat f^{(2)}_{2}+\zt^{3}\tfrac{n_3}{n_2}\hat f^{(3)}_{2}\Big]\frac{\nabla n_2}{n_2}
  +\zt^{3}\hat f^{(3)}_{3}\,\frac{\nabla n_3}{n_2}\Bigg\}$\\[4pt]
  {\smNote $n_k=\sum_i z_i^k c_{i\infty}$, $\nabla n_k=\sum_i z_i^k\nabla c_{i\infty}$.
   $\mathbf{E}_\infty$ is the induced field of eqn~(3.3), the only place the $D_i$
   enter. The seven $\hat f$ depend on $\kappa$ alone; superscript is the order in
   $\zt$, subscript is the gradient it multiplies.}
};

% ===================== row 1: binary, any kappa =======================
\node[row, fill=smBlueTint, draw=smBlue, below=0.60cm of gen.south west,
      anchor=north west, xshift=1.90cm] (one) {
  {\smHead BINARY $z{:}z$ SALT, ANY $\kappa$}\\[1pt]
  {\smNote one binary $z{:}z$ salt: $n_3=0$, $\nabla n_3=\mathbf{0}$, $n_4/n_2=z^{2}$}\\[4pt]
  $\displaystyle \frac{\mathbf{U}}{\nabla\ln c_\infty}=\pref
  \left[\frac{\beta}{z}\Big(\zt\hat f^{(1)}_{E}+z^{2}\zt^{3}\hat f^{(3)}_{E}\Big)
  +\zt^{2}\hat f^{(2)}_{2}\right]$\\[4pt]
  {\smNote $\beta=(D_+-D_-)/(D_++D_-)$. $\hat f^{(1)}_{E}$ is Henry's $\Theta_1$
   and $8\hat f^{(2)}_{2}=\Theta_2$, both of Keh \& Wei (2000); $\hat f^{(3)}_{E}$ is new.}
};

% ===================== row 2: mixture, thin layer =====================
\node[row, fill=smVermTint, draw=smVermillion,
      below=\ROWGAP cm of one.south west, anchor=north west] (two) {
  {\smHead MIXTURE, THIN DOUBLE LAYER}\\[1pt]
  {\smNote thin double layer, $\kappa\to\infty$, all $N$ species kept}\\[4pt]
  $\displaystyle \mathbf{U}=\pref\bigg\{\zt\,\Einf
  +\Big[\tfrac{1}{8}\zt^{2}+\tfrac{5}{216}\zt^{3}\tfrac{n_3}{n_2}\Big]\frac{\nabla n_2}{n_2}
  -\tfrac{1}{54}\zt^{3}\frac{\nabla n_3}{n_2}\bigg\}$\\[4pt]
  {\smNote Consistent with eqn~(26) of Gupta \textit{et al.} (2019).}
};

% ===================== row 3: binary, thin layer ======================
\node[row, fill=smGreenTint, draw=smGreen,
      below=\ROWGAP cm of two.south west, anchor=north west] (three) {
  {\smHead BINARY $z{:}z$ SALT, THIN DOUBLE LAYER}\\[1pt]
  {\smNote both restrictions together, in either order}\\[4pt]
  $\displaystyle \frac{\mathbf{U}}{\nabla\ln c_\infty}
  =\pref\left[\frac{\beta\zt}{z}+\frac{\zt^{2}}{8}\right]$\\[4pt]
  {\smNote The classical result: Prieve \textit{et al.} (1984).}
};

% ===================== the rail and its three tee arrows ==============
\draw[line width=\smLine, smEdge] (\RAIL,0 |- gen.south) -- (\RAIL,0 |- three.west);
\draw[smarrow, smBlue]       (\RAIL,0 |- one.west)   -- (one.west);
\draw[smarrow, smVermillion] (\RAIL,0 |- two.west)   -- (two.west);
\draw[smarrow, smGreen]      (\RAIL,0 |- three.west) -- (three.west);

\end{tikzpicture}
\end{document}


==> anc/3-write-up/code/fig_universal.py <==
"""figures/fig_universal.pdf -- the seven universal functions of kappa.

Reads figures/data/universal.csv and computes nothing.  Style comes from
shared/softmatter.mplstyle via shared/plotstyle.py; nothing here sets a colour,
a font or a size, and the printed width is plotstyle.COLUMN_CM, the class's own
measured column (PlotRules rules 1, 30, 32).

The split between the two panels is the physics, not a convenience.  Write
f_inf for the value a function takes when the double layer is thin, kappa to
infinity.  Four of the seven have f_inf nonzero; dividing each by its own
f_inf puts them on one axis and every curve then tends to 1.  The other three
have f_inf = 0 exactly, so there is nothing to divide by and they are drawn
raw.  Those three are precisely the ones multiplying E_infinity beyond leading
order, which is the result the section is about.
"""
import csv
import sys
from pathlib import Path

import numpy as np
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT.parent / "shared"))
from plotstyle import use_style, save, figsize          # noqa: E402

use_style()

rows = list(csv.DictReader(open(ROOT / "figures" / "data" / "universal.csv")))
k = np.array([float(r["kappa"]) for r in rows])
F = {n: np.array([float(r[f"{n}_hat"]) for r in rows])
     for n in ("J", "a2", "beta2", "alpha3", "b3", "gamma3", "delta3")}

C = plt.rcParams["axes.prop_cycle"].by_key()["color"]
GUIDE = dict(lw=plt.rcParams["axes.linewidth"] * 0.75, ls=":", color="0.55")

# Colour carries the order in zeta-tilde, so a colour means the same thing in
# both panels: first order black, second blue, third vermillion.  Line style
# separates the curves that share an order, which also keeps the figure
# readable in grey scale (PlotRules rules 15, 28).
ORDER = {1: C[0], 2: C[1], 3: C[2]}

# column key -> (printed name, order, thin-layer value f_inf, line style)
SURVIVE = [("J",      r"$\hat f^{(1)}_{E}$",  1,  1.0,       "-"),
           ("a2",     r"$\hat f^{(2)}_{2}$",  2,  1.0 / 8,   "--"),
           ("alpha3", r"$\hat f^{(3)}_{2}$",  3,  5.0 / 216, "-."),
           ("b3",     r"$\hat f^{(3)}_{3}$",  3, -1.0 / 54,  (0, (5, 1.2, 1, 1.2, 1, 1.2)))]
VANISH  = [("beta2",  r"$\hat f^{(2)}_{E}$",  2, "-"),
           ("gamma3", r"$\hat f^{(3)}_{E}$",  3, "--"),
           ("delta3", r"$\hat f^{(3)}_{EE}$", 3, (0, (4, 1, 1, 1)))]

fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=figsize(9.6),
                               gridspec_kw={"height_ratios": [1.0, 1.0]})

# --- (a) the four with a thin-layer limit, each divided by its own limit ----
ax1.axhline(1.0, **GUIDE)
for key, lab, order, c0, sty in SURVIVE:
    ax1.semilogx(k, F[key] / c0, color=ORDER[order], label=lab,
                 **({"ls": sty} if isinstance(sty, tuple) else {"linestyle": sty}))
ax1.set_ylim(-0.30, 1.32)
ax1.set_ylabel(r"$\hat f/\hat f_\infty$", rotation=0, ha="right", va="center")
ax1.legend(loc="lower right", ncol=2, columnspacing=1.0,
           handlelength=1.6, handletextpad=0.4)
ax1.text(0.03, 0.95, "(a)", transform=ax1.transAxes, va="top")

# --- (b) the three that vanish, drawn raw ----------------------------------
ax2.axhline(0.0, **GUIDE)
for key, lab, order, sty in VANISH:
    ax2.semilogx(k, F[key], color=ORDER[order], label=lab,
                 **({"ls": sty} if isinstance(sty, tuple) else {"linestyle": sty}))
ax2.set_ylim(-0.022, 0.062)
ax2.set_xlabel(r"$\kappa = a/\lambda_D$")
ax2.set_ylabel(r"$\hat f$", rotation=0, ha="right", va="center")
ax2.legend(loc="upper right", ncol=3, columnspacing=0.8,
           handlelength=1.5, handletextpad=0.4)
ax2.text(0.03, 0.95, "(b)", transform=ax2.transAxes, va="top")

fig.align_ylabels([ax1, ax2])
fig.tight_layout(pad=0.2)
print(save(fig, "fig_universal", ROOT / "figures", exact=True))


==> anc/3-write-up/code/gen_case_figure.py <==
#!/usr/bin/env python3
"""
Case-study instantiation of the division-of-labour figure.

Same layout engine as gen_framework_figure.py -- type scale, palette, lanes,
boxes, arrows and emit code unchanged. Two deliberate departures: the content
block is an import, so the two case figures are the same diagram with different
strings; and the top strip carries the problem title on one to three wrapped
lines in place of the framework figure's four rules of conduct.

  python3 gen_case_figure.py <p1|p2> <scale> <outstem>


Layout grid is fixed at 900 units wide = the RSC double-column width (17.1 cm).
FONT_SCALE multiplies every type size; body text is word-wrapped against the
real Aptos advance widths and box heights follow the line count, so a larger
scale reflows instead of overflowing.

Emits <outstem>.frag.svg (themeable, for the web page), <outstem>.svg
(standalone, literal colours, sized in mm) and <outstem>.print.html.
Prints a type-size table in points at final print size.
"""
import base64, io, os, sys
from fontTools.ttLib import TTFont
from fontTools.subset import Subsetter, Options

CASE = sys.argv[1]
FONT_SCALE = float(sys.argv[2]) if len(sys.argv) > 2 else 1.0
STEM = sys.argv[3] if len(sys.argv) > 3 else "fig"

DFONTS = "/Applications/Microsoft Word.app/Contents/Resources/DFonts"
FACES = {"reg": f"{DFONTS}/Aptos.ttf", "bold": f"{DFONTS}/Aptos-Bold.ttf",
         "ital": f"{DFONTS}/Aptos-Italic.ttf"}

W_CM = 17.1                      # RSC double column
PT_PER_CM = 72 / 2.54
W = 900.0                        # layout units across W_CM
U2PT = W_CM * PT_PER_CM / W      # points per layout unit

class Metrics:
    def __init__(self, path):
        f = TTFont(path, lazy=True)
        self.upem = f["head"].unitsPerEm
        hm = f["hmtx"]
        self.adv = {}
        for cp, name in f.getBestCmap().items():
            try: self.adv[chr(cp)] = hm[name][0]
            except KeyError: pass
        self.fb = hm["space"][0]
        f.close()
    def width(self, s, size):
        return sum(self.adv.get(c, self.fb) for c in s) * size / self.upem

M = {k: Metrics(p) for k, p in FACES.items()}
def w(s, size, face="reg"): return M[face].width(s, size)

def wrap(s, size, avail, face="reg"):
    """Greedy word wrap on measured widths. Never returns an over-wide line
    unless a single word is itself too wide (reported by fit())."""
    words, lines, cur = s.split(" "), [], ""
    for word in words:
        trial = word if not cur else cur + " " + word
        if w(trial, size, face) <= avail or not cur:
            cur = trial
        else:
            lines.append(cur); cur = word
    if cur: lines.append(cur)
    return lines

# ----------------------------------------------------------------- type
def S(x): return round(x * FONT_SCALE, 2)
S_RHEAD                    = S(11.5)
S_LANE,  S_LSUB            = S(17.0), S(11.0)
S_TITLE, S_BODY            = S(12.5), S(11.0)
S_ARROW                    = S(10.5)
S_CHEAD, S_CTITLE, S_CBODY = S(11.5), S(11.5), S(10.5)

LH_BODY  = S_BODY  * 1.30        # line heights
LH_CBODY = S_CBODY * 1.32

INK, BLUE, VERM = "currentColor", "var(--blue)", "var(--verm)"
MUTED, FILLY, SURF = "var(--muted)", "var(--fill-you)", "var(--surface)"
LANEY, LANEA = "var(--lane-you)", "var(--lane-ai)"
FF = "Aptos, 'Segoe UI', system-ui, sans-serif"

# ----------------------------------------------------------------- content
if CASE == "p1":   import content_p1 as C
elif CASE == "p2": import content_p2 as C
else: sys.exit(f"unknown case {CASE!r}; use p1 or p2")

TITLE = C.TITLE
BOXES = C.BOXES
A_ACROSS, A_BACK, A_LOOP = C.A_ACROSS, C.A_BACK, C.A_LOOP
COMPILE, DIVIDE = C.COMPILE, C.DIVIDE
CHK_HEAD, CHECKS = C.CHK_HEAD, C.CHECKS

# every string that will be drawn, in one place -- used by the glyph-coverage
# check below and by the font subsetter at the bottom
ALL_STRINGS = ([TITLE, CHK_HEAD, A_ACROSS, A_BACK, A_LOOP, COMPILE, DIVIDE,
                "YOU", "AI", "every decision", "every execution"]
               + [x for p in BOXES.values() for x in p]
               + [x for p in CHECKS for x in p])

# style gate: these figures are for a reader outside the project, so no em dash,
# no check number, no session number and no filename may appear in a drawn string
import re as _re
_BAD = [(_re.compile(r"\u2014"),          "em dash"),
        (_re.compile(r"\bC\d+\b"),        "check label"),
        (_re.compile(r"\bP[12]S\d+\b"),   "session label"),
        (_re.compile(r"(?<![A-Za-z])s\d\d\b"), "session label"),
        (_re.compile(r"\.(md|py|tex|pdf|svg)\b"), "filename")]
_style = [(lab, s_) for s_ in ALL_STRINGS for rx, lab in _BAD if rx.search(s_)]
if _style:
    print("STYLE GATE:")
    for lab, s_ in _style: print(f"  {lab}: {s_!r}")
    sys.exit(1)

# glyph coverage: a character absent from a face is silently substituted by the
# renderer and mis-measured by width(), so fail loudly instead
_missing = []
for _face, _path in FACES.items():
    _f = TTFont(_path, lazy=True); _cm = _f.getBestCmap()
    for _s in ALL_STRINGS:
        for _c in set(_s):
            if ord(_c) not in _cm: _missing.append((_face, _c, _s))
    _f.close()
if _missing:
    print("MISSING GLYPHS:")
    for _face, _c, _s in _missing: print(f"  {_face}: {_c!r} in {_s!r}")
    sys.exit(1)

# ----------------------------------------------------------------- geometry
# s11, third round. Ankur asked why the boxes could not simply be wider, and
# the answer was that nobody had ever asked what the whitespace cost. At the
# s01 values only 44 per cent of the 900-unit width was box text; the rest was
# margins, gutters, insets and padding, all hard-coded in s01 and never
# questioned. Every constant below was cut to what the drawing actually needs:
#
#     page margin      34 -> 22      text padding in a box   13 -> 10
#     box inset        10 ->  4      gap to the checks col   26 -> 18
#     loop channel     S*1.8+14 -> S*1.8+6
#     gutter target    S*7.5 -> S*4.4   (S*4.16 is the floor: the word
#                                        "decisions" is 65.5u at scale 1.5 and
#                                        cannot be broken)
#
# Box text width goes 199u -> 260u and panel (a) 1024u -> 872u.
MARG, CONTENT_R = 22.0, W - 22.0
PAD_X, BOX_INSET = 10.0, 4.0
BOX_PT, BOX_PB = 8.0, 10.0                  # box padding top / bottom

# Two columns. The workflow, panel (a), is on the left; the five standing
# checks, panel (b), are stacked vertically in a column on the right. PANEL_B_W
# is that column's width in layout units, the same at every type scale.
#
# The whole figure is max(H_A, H_B), so the shortest figure is the one where
# the two columns come out the same height: wider and panel (a)'s boxes get
# narrow and tall, narrower and the checks column does. 160 is that crossing,
# found by sweeping PANEL_B_W from 110 to 200 at type scale 1.5 and reading the
# two panel heights printed at the bottom of this script. It is the minimum for
# BOTH cases and sits on a flat plateau, 155 to 162:
#
#     PANEL_B_W   140    160    170    176  *180*   185    195    210
#     p1 (cm)    20.49  19.30  18.91  17.72  17.72  18.02  18.43  18.43
#     p2 (cm)    22.46  20.49  19.70  18.83  18.83  18.83  18.83  19.24
#
# The crossing moved from 160 to 180 when the whitespace above was reclaimed:
# a cheaper flowchart can afford a wider checks column. Re-sweep after ANY
# change to either, with the environment variable of the same name. Below about
# 135 the check titles stop fitting on one line; s11 wraps them, which is what
# lets the sweep go that low at all.
PANEL_B_W = float(os.environ.get('PANEL_B_W', 180.0))
COL_GAP   = 18.0
A_L, A_R  = MARG, CONTENT_R - PANEL_B_W - COL_GAP
B_L, B_R  = CONTENT_R - PANEL_B_W, CONTENT_R

# gutters sized from the labels they must hold. The crossing labels are now
# wrapped, because a gutter wide enough to hold them on one line would take the
# width the lane boxes need.
GUT_TARGET = S_ARROW * 4.4
across_l = wrap(A_ACROSS, S_ARROW, GUT_TARGET, "ital")
back_l   = wrap(A_BACK,   S_ARROW, GUT_TARGET, "ital")
GUTW  = max(w(ln, S_ARROW, "ital") for ln in across_l + back_l) + 16
LOOPW = S_ARROW * 1.8 + 6
LANEW = (A_R - A_L - LOOPW - GUTW) / 2
LANE_L = (A_L + LOOPW, A_L + LOOPW + LANEW)
GUT    = (LANE_L[1], LANE_L[1] + GUTW)
LANE_R = (GUT[1], GUT[1] + LANEW)
LOOP_X = A_L + LOOPW / 2
BL = (LANE_L[0] + BOX_INSET, LANE_L[1] - BOX_INSET)
BR = (LANE_R[0] + BOX_INSET, LANE_R[1] - BOX_INSET)
BOXW  = BL[1] - BL[0]
TEXTW = BOXW - 2 * PAD_X
GUTC  = (GUT[0] + GUT[1]) / 2

problems, report = [], []
def fit(label, s, size, avail, face="reg"):
    ww = w(s, size, face)
    if ww > avail + 0.01:
        problems.append(f"{label}: {ww:.1f} > {avail:.1f} | {s!r}")
    report.append((ww <= avail + 0.01, label, ww, avail, s))
    return ww

# wrap everything, then check that no single wrapped line overflows
title_lines = wrap(TITLE, S_RHEAD, CONTENT_R - MARG, "bold")
for j, ln in enumerate(title_lines):
    fit(f"title[{j}]", ln, S_RHEAD, CONTENT_R - MARG, "bold")

body_l, title_l = {}, {}
for k, (t, b) in BOXES.items():
    title_l[k] = wrap(t, S_TITLE, TEXTW, "bold")
    body_l[k]  = wrap(b, S_BODY, TEXTW)
    for j, ln in enumerate(title_l[k]): fit(f"{k}.title[{j}]", ln, S_TITLE, TEXTW, "bold")
    for j, ln in enumerate(body_l[k]):  fit(f"{k}.body[{j}]",  ln, S_BODY,  TEXTW)

div_l = wrap(DIVIDE, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(div_l): fit(f"divide[{j}]", ln, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(across_l): fit(f"arrow.across[{j}]", ln, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(back_l):   fit(f"arrow.back[{j}]",   ln, S_ARROW, GUTW - 8, "ital")
fit("compile", COMPILE, S_BODY, LANEW + GUTW - 30)

chead_l = wrap(CHK_HEAD, S_CHEAD, PANEL_B_W, "bold")
for j, ln in enumerate(chead_l): fit(f"chk.head[{j}]", ln, S_CHEAD, PANEL_B_W, "bold")
# s11: the check titles are WRAPPED, not required to fit on one line. That is
# what lets PANEL_B_W go below about 135u, where "Self-consistency" stops
# fitting; the sweep below needs that freedom to reach the height minimum.
chk_l = [(wrap(t, S_CTITLE, PANEL_B_W, "bold"), wrap(b, S_CBODY, PANEL_B_W))
         for t, b in CHECKS]
for i, (ts, ls) in enumerate(chk_l):
    for j, ln in enumerate(ts): fit(f"chk[{i}].title[{j}]", ln, S_CTITLE, PANEL_B_W, "bold")
    for j, ln in enumerate(ls): fit(f"chk[{i}][{j}]", ln, S_CBODY, PANEL_B_W)

def bh(k):
    return BOX_PT + S_TITLE * 1.05 + len(title_l[k][1:]) * S_TITLE * 1.25 \
           + 6 + len(body_l[k]) * LH_BODY + BOX_PB

# ----------------------------------------------------------------- vertical
GAP = max(22.0, 20 * FONT_SCALE)
RULE_TOP_Y = 10.0
TITLE_BL   = [RULE_TOP_Y + S_RHEAD * 1.45 + i * S_RHEAD * 1.32
              for i in range(len(title_lines))]
COLS_TOP   = TITLE_BL[-1] + S_RHEAD * 0.9 + 14   # both columns start here

# --- panel (a), the workflow
LANE_TOP = COLS_TOP + 10
LHEAD_BL = LANE_TOP + S_LANE * 1.4
LSUB_BL  = LHEAD_BL + S_LSUB * 1.45
DIV_BL   = [LANE_TOP + S_ARROW * 2.1 + i * S_ARROW * 1.32 for i in range(len(div_l))]

Y_L1   = LSUB_BL + S_LSUB * 1.3
Y_ROW2 = Y_L1 + bh("L1") + GAP
Y_R2   = Y_ROW2 + bh("R1") + GAP
Y_ROW3 = Y_R2 + bh("R2") + GAP
LANE_BOT  = Y_ROW3 + max(bh("L3"), bh("R3")) + 14
COMPILE_H = S_BODY * 2.4
COMPILE_Y = LANE_BOT + 12
DIV_TOP   = DIV_BL[-1] + S_ARROW * 0.9
DIV_BOT   = LANE_BOT - 7
H_A = COMPILE_Y + COMPILE_H

# --- panel (b), the checks, stacked
RULE_B_Y  = COLS_TOP + 8
CHEAD_BL  = [RULE_B_Y + S_CHEAD * 1.45 + i * S_CHEAD * 1.3 for i in range(len(chead_l))]
CHK_GAP   = max(14.0, 12 * FONT_SCALE)
CHK_BL    = []
_cy = CHEAD_BL[-1] + S_CTITLE * 1.9
for _ts, _ls in chk_l:
    _titles = [_cy + j * S_CTITLE * 1.25 for j in range(len(_ts))]
    _bodies = [_titles[-1] + S_CBODY * 1.55 + j * LH_CBODY for j in range(len(_ls))]
    CHK_BL.append((_titles, _bodies))
    _cy = _bodies[-1] + S_CBODY * 0.35 + CHK_GAP
H_B = _cy - CHK_GAP + S_CBODY * 0.6

H = round(max(H_A, H_B) + 10, 1)

ay = Y_ROW2 + min(bh("L2"), bh("R1")) / 2
by = Y_ROW3 + min(bh("L3"), bh("R3")) / 2
fit("arrow.loop(rotated)", A_LOOP, S_ARROW, (by - ay) - 24, "ital")

# ----------------------------------------------------------------- emit
o = []
def E(s): o.append(s)
def esc(s):
    return s.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")

def T(x, y_, s, size, face="reg", fill=INK, anchor="start", extra="", halo=False):
    if halo:
        hw = w(s, size, face) + 10
        hx = x - hw / 2 if anchor == "middle" else x - 5
        E(f'<rect x="{hx:.1f}" y="{y_-size*0.82:.1f}" width="{hw:.1f}" '
          f'height="{size*1.12:.1f}" fill="{SURF}"/>')
    wt = ' font-weight="700"' if face == "bold" else ""
    st = ' font-style="italic"' if face == "ital" else ""
    an = f' text-anchor="{anchor}"' if anchor != "start" else ""
    E(f'<text x="{x:.1f}" y="{y_:.1f}" font-family="{FF}" font-size="{size:g}"{wt}{st}{an} '
      f'fill="{fill}"{extra}>{esc(s)}</text>')

def put(k, x, y0, fill, stroke, tcol):
    h = bh(k)
    E(f'<rect x="{x:.1f}" y="{y0:.1f}" width="{BOXW:.1f}" height="{h:.1f}" fill="{fill}" '
      f'stroke="{stroke}" stroke-width="{1.3*max(1,FONT_SCALE*0.85):.2f}"/>')
    ty = y0 + BOX_PT + S_TITLE * 1.05
    for j, ln in enumerate(title_l[k]):
        T(x + PAD_X, ty + j * S_TITLE * 1.25, ln, S_TITLE, "bold", tcol)
    by_ = ty + len(title_l[k][1:]) * S_TITLE * 1.25 + 6 + S_BODY * 0.95
    for j, ln in enumerate(body_l[k]):
        T(x + PAD_X, by_ + j * LH_BODY, ln, S_BODY, "reg", INK)
    return h

SW = f'{1.5*max(1,FONT_SCALE*0.85):.2f}'
E(f'<svg viewBox="0 0 {W:g} {H:g}" role="img" aria-label="ARIA">')
E(f'<defs><marker id="k" viewBox="0 0 10 10" refX="9" refY="5" markerWidth="{7/max(1,FONT_SCALE*0.85):.2f}" '
  f'markerHeight="{7/max(1,FONT_SCALE*0.85):.2f}" orient="auto-start-reverse">'
  '<path d="M0,1 L10,5 L0,9 z" fill="currentColor"/></marker>'
  f'<marker id="kb" viewBox="0 0 10 10" refX="9" refY="5" markerWidth="{7/max(1,FONT_SCALE*0.85):.2f}" '
  f'markerHeight="{7/max(1,FONT_SCALE*0.85):.2f}" orient="auto-start-reverse">'
  '<path d="M0,1 L10,5 L0,9 z" fill="var(--blue)"/></marker></defs>')

# the title, across both columns
E(f'<line x1="{MARG:g}" y1="{RULE_TOP_Y:.1f}" x2="{CONTENT_R:g}" y2="{RULE_TOP_Y:.1f}" '
  f'stroke="{VERM}" stroke-width="{1.4*max(1,FONT_SCALE*0.85):.2f}"/>')
for j, ln in enumerate(title_lines):
    T(MARG, TITLE_BL[j], ln, S_RHEAD, "bold", VERM)

E(f'<rect x="{LANE_L[0]:.1f}" y="{LANE_TOP:.1f}" width="{LANEW:.1f}" '
  f'height="{LANE_BOT-LANE_TOP:.1f}" fill="{LANEY}"/>')
E(f'<rect x="{LANE_R[0]:.1f}" y="{LANE_TOP:.1f}" width="{LANEW:.1f}" '
  f'height="{LANE_BOT-LANE_TOP:.1f}" fill="{LANEA}"/>')
for (lab, sub, col), lane in [(("YOU", "every decision", INK), LANE_L),
                              (("AI", "every execution", BLUE), LANE_R)]:
    cx = (lane[0] + lane[1]) / 2
    T(cx + S_LANE * 0.07, LHEAD_BL, lab, S_LANE, "bold", col, "middle",
      f' letter-spacing="{S_LANE*0.14:.2f}"')
    T(cx, LSUB_BL, sub, S_LSUB, "ital", col if col == BLUE else MUTED, "middle")

for j, ln in enumerate(div_l):
    T(GUTC, DIV_BL[j], ln, S_ARROW, "ital", MUTED, "middle")
E(f'<line x1="{GUTC:.1f}" y1="{DIV_TOP:.1f}" x2="{GUTC:.1f}" y2="{DIV_BOT:.1f}" '
  f'stroke="currentColor" stroke-width="{1.1*max(1,FONT_SCALE*0.85):.2f}" '
  f'stroke-dasharray="{5*max(1,FONT_SCALE*0.85):.1f} {4*max(1,FONT_SCALE*0.85):.1f}" opacity=".5"/>')

hL1 = put("L1", BL[0], Y_L1,   FILLY, INK,  INK)
hL2 = put("L2", BL[0], Y_ROW2, FILLY, INK,  INK)
hL3 = put("L3", BL[0], Y_ROW3, FILLY, INK,  INK)
hR1 = put("R1", BR[0], Y_ROW2, SURF,  BLUE, BLUE)
hR2 = put("R2", BR[0], Y_R2,   SURF,  BLUE, BLUE)
hR3 = put("R3", BR[0], Y_ROW3, SURF,  BLUE, BLUE)
LCX, RCX = (BL[0] + BL[1]) / 2, (BR[0] + BR[1]) / 2

for x0, y0, y1, col, mk in [(LCX, Y_L1 + hL1, Y_ROW2, "currentColor", "k"),
                            (RCX, Y_ROW2 + hR1, Y_R2, BLUE, "kb"),
                            (RCX, Y_R2 + hR2, Y_ROW3, BLUE, "kb")]:
    E(f'<line x1="{x0:.1f}" y1="{y0:.1f}" x2="{x0:.1f}" y2="{y1-2:.1f}" stroke="{col}" '
      f'stroke-width="{SW}" marker-end="url(#{mk})"/>')

def gut_label(lines, y_):
    """Centred in the gutter, stacked upward from just above the arrow."""
    n = len(lines)
    for j, ln in enumerate(lines):
        T(GUTC, y_ - S_ARROW * 0.8 - (n - 1 - j) * S_ARROW * 1.25, ln,
          S_ARROW, "ital", MUTED, "middle", halo=True)

E(f'<line x1="{BL[1]:.1f}" y1="{ay:.1f}" x2="{BR[0]-2:.1f}" y2="{ay:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
gut_label(across_l, ay)
E(f'<line x1="{BR[0]:.1f}" y1="{by:.1f}" x2="{BL[1]+2:.1f}" y2="{by:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
gut_label(back_l, by)

E(f'<path d="M{BL[0]:.1f},{by:.1f} L{LOOP_X:.1f},{by:.1f} L{LOOP_X:.1f},{ay:.1f} '
  f'L{BL[0]-2:.1f},{ay:.1f}" fill="none" stroke="currentColor" stroke-width="{SW}" '
  'marker-end="url(#k)"/>')
lmy = (ay + by) / 2
T(LOOP_X - S_ARROW * 0.85, lmy, A_LOOP, S_ARROW, "ital", MUTED, "middle",
  f' transform="rotate(-90 {LOOP_X-S_ARROW*0.85:.1f} {lmy:.1f})"')

E(f'<line x1="{LCX:.1f}" y1="{Y_ROW3+hL3:.1f}" x2="{LCX:.1f}" y2="{COMPILE_Y-2:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
cw = w(COMPILE, S_BODY) + 40
E(f'<rect x="{LCX-cw/2:.1f}" y="{COMPILE_Y:.1f}" width="{cw:.1f}" height="{COMPILE_H:.1f}" '
  f'rx="{COMPILE_H/2:.1f}" fill="none" stroke="currentColor" '
  f'stroke-width="{1.2*max(1,FONT_SCALE*0.85):.2f}" opacity=".6"/>')
T(LCX, COMPILE_Y + COMPILE_H * 0.68, COMPILE, S_BODY, "reg", INK, "middle")

# --- panel (b), stacked in the right-hand column
E(f'<line x1="{B_L:.1f}" y1="{RULE_B_Y:.1f}" x2="{B_R:g}" y2="{RULE_B_Y:.1f}" '
  f'stroke="{VERM}" stroke-width="{1.4*max(1,FONT_SCALE*0.85):.2f}"/>')
for j, ln in enumerate(chead_l):
    T(B_L, CHEAD_BL[j], ln, S_CHEAD, "bold", VERM)
for (ts, ls), (t_bls, b_bls) in zip(chk_l, CHK_BL):
    for j, ln in enumerate(ts): T(B_L, t_bls[j], ln, S_CTITLE, "bold", INK)
    for j, ln in enumerate(ls): T(B_L, b_bls[j], ln, S_CBODY, "reg", MUTED)
E('</svg>')
frag = "\n".join(o)

# ----------------------------------------------------------------- fonts
chars = set(" ")
for s in ALL_STRINGS:
    chars |= set(s)
css = []
for path, weight, style in [(FACES["reg"], 400, "normal"), (FACES["bold"], 700, "normal"),
                            (FACES["ital"], 400, "italic")]:
    f = TTFont(path)
    opts = Options(); opts.layout_features = ["kern", "liga"]; opts.drop_tables += ["FFTM"]
    sub = Subsetter(options=opts); sub.populate(text="".join(sorted(chars))); sub.subset(f)
    buf = io.BytesIO(); f.save(buf)
    css.append(f"@font-face{{font-family:'Aptos';font-style:{style};font-weight:{weight};"
               f"font-display:block;src:url(data:font/ttf;base64,"
               f"{base64.b64encode(buf.getvalue()).decode()}) format('truetype');}}")
fonts_css = "\n".join(css)

LIT = {"var(--blue)": "#0072B2", "var(--verm)": "#C0520A", "var(--muted)": "#5d646c",
       "var(--fill-you)": "#dcdfe3", "var(--surface)": "#ffffff",
       "var(--lane-you)": "#e9ebed", "var(--lane-ai)": "#e4eff6", "currentColor": "#111417"}
lit = frag
for k, v in LIT.items(): lit = lit.replace(k, v)

H_CM = W_CM * H / W
standalone = ('<svg xmlns="http://www.w3.org/2000/svg" '
              f'width="{W_CM*10:.1f}mm" height="{H_CM*10:.1f}mm"' + lit[4:])
open(f"{STEM}.frag.svg", "w").write(frag)
open(f"{STEM}.svg", "w").write(standalone)
open(f"{STEM}.fonts.css", "w").write(fonts_css)
open(f"{STEM}.print.html", "w").write(
    f"<style>{fonts_css}\n@page{{size:{W_CM*10:.2f}mm {H_CM*10:.2f}mm;margin:0}}"
    f"html,body{{margin:0;padding:0;background:#fff}}"
    f"svg{{display:block;width:{W_CM*10:.2f}mm;height:{H_CM*10:.2f}mm}}</style>\n" + lit)

# ----------------------------------------------------------------- report
print(f"\n=== CASE {CASE}  FONT_SCALE {FONT_SCALE}  ->  {STEM} ===")
print(f"viewBox 0 0 {W:g} {H:g}    print size {W_CM:.2f} x {H_CM:.2f} cm    "
      f"aspect {W/H:.2f}:1")
print(f"lanes {LANEW:.0f}u  gutter {GUTW:.0f}u  box text width {TEXTW:.0f}u  "
      f"| panel (a) {H_A:.0f}u  panel (b) {H_B:.0f}u  col (b) {PANEL_B_W:.0f}u\n")
print("  role                 units     pt @ 17.1 cm")
for name, s in [("panel title", S_RHEAD),
                ("lane head", S_LANE), ("lane sublabel", S_LSUB), ("box title", S_TITLE),
                ("box body", S_BODY), ("arrow label", S_ARROW), ("checks header", S_CHEAD),
                ("check name", S_CTITLE), ("check body", S_CBODY)]:
    flag = "  <-- under 7 pt" if s * U2PT < 7 else ""
    print(f"  {name:20} {s:6.2f}    {s*U2PT:5.2f} pt{flag}")
worst = min(report, key=lambda r: r[3] - r[2])
print(f"\n  {len(report)} strings measured; tightest fit "
      f"{worst[2]:.1f}/{worst[3]:.1f}u ({worst[1]})")
if problems:
    print("\nPROBLEMS:"); [print("  " + p) for p in problems]; sys.exit(1)
print("  no overflow.")


==> anc/3-write-up/code/gen_framework_figure.py <==
#!/usr/bin/env python3
"""
Division-of-labour figure for Soft Matter.

Layout grid is fixed at 900 units wide = the RSC double-column width (17.1 cm).
FONT_SCALE multiplies every type size; body text is word-wrapped against the
real Aptos advance widths and box heights follow the line count, so a larger
scale reflows instead of overflowing.

  python3 gen_fig2.py <scale> <outstem>

Emits <outstem>.frag.svg (themeable, for the web page), <outstem>.svg
(standalone, literal colours, sized in mm) and <outstem>.print.html.
Prints a type-size table in points at final print size.
"""
import base64, io, os, sys
from fontTools.ttLib import TTFont
from fontTools.subset import Subsetter, Options

FONT_SCALE = float(sys.argv[1]) if len(sys.argv) > 1 else 1.0
STEM = sys.argv[2] if len(sys.argv) > 2 else "fig"

DFONTS = "/Applications/Microsoft Word.app/Contents/Resources/DFonts"
FACES = {"reg": f"{DFONTS}/Aptos.ttf", "bold": f"{DFONTS}/Aptos-Bold.ttf",
         "ital": f"{DFONTS}/Aptos-Italic.ttf"}

W_CM = 17.1                      # RSC double column
PT_PER_CM = 72 / 2.54
W = 900.0                        # layout units across W_CM
U2PT = W_CM * PT_PER_CM / W      # points per layout unit

class Metrics:
    def __init__(self, path):
        f = TTFont(path, lazy=True)
        self.upem = f["head"].unitsPerEm
        hm = f["hmtx"]
        self.adv = {}
        for cp, name in f.getBestCmap().items():
            try: self.adv[chr(cp)] = hm[name][0]
            except KeyError: pass
        self.fb = hm["space"][0]
        f.close()
    def width(self, s, size):
        return sum(self.adv.get(c, self.fb) for c in s) * size / self.upem

M = {k: Metrics(p) for k, p in FACES.items()}
def w(s, size, face="reg"): return M[face].width(s, size)

def wrap(s, size, avail, face="reg"):
    """Greedy word wrap on measured widths. Never returns an over-wide line
    unless a single word is itself too wide (reported by fit())."""
    words, lines, cur = s.split(" "), [], ""
    for word in words:
        trial = word if not cur else cur + " " + word
        if w(trial, size, face) <= avail or not cur:
            cur = trial
        else:
            lines.append(cur); cur = word
    if cur: lines.append(cur)
    return lines

# ----------------------------------------------------------------- type
def S(x): return round(x * FONT_SCALE, 2)
S_RHEAD, S_RITEM           = S(11.5), S(10.5)
S_LANE,  S_LSUB            = S(17.0), S(11.0)
S_TITLE, S_BODY            = S(12.5), S(11.0)
S_ARROW                    = S(10.5)
S_CHEAD, S_CTITLE, S_CBODY = S(11.5), S(11.5), S(10.5)

LH_BODY  = S_BODY  * 1.30        # line heights
LH_RITEM = S_RITEM * 1.32
LH_CBODY = S_CBODY * 1.32

INK, BLUE, VERM = "currentColor", "var(--blue)", "var(--verm)"
MUTED, FILLY, SURF = "var(--muted)", "var(--fill-you)", "var(--surface)"
LANEY, LANEA = "var(--lane-you)", "var(--lane-ai)"
FF = "Aptos, 'Segoe UI', system-ui, sans-serif"

# ----------------------------------------------------------------- content
RULES_HEAD = ("Honesty rules, fixed before the first session "
              "and re-read at the start of every one")
RULES = ["Show every step; never skip one with “it follows that”",
         "Never tune a parameter or a fit to make things match",
         "Never make a discrepancy smaller than it is",
         "Name every term dropped, and the limit that was taken",
         "If a known limit is not recovered, say so",
         "Report failures, and uncertainty, plainly"]

BOXES = {
 "L1": ("Frame the problem",            "papers, equations, boundary conditions."),
 "L2": ("Set the tasks, and their checks",
                                        "drafted from your list; every check fixed before "
                                        "its derivation exists."),
 "L3": ("Ask for the limits, then judge",
                                        "nothing enters the record without your sign-off. "
                                        "Then approve, send back, or kill."),
 "R1": ("Derive, solve, compute",       "one task per session, reading only the approved "
                                        "summary of the sessions before it."),
 "R2": ("Run the checks",               "the check it was given, and its own; report "
                                        "every term it dropped."),
 "R3": ("Draft the result and the record", "both as proposals, never as entries."),
}
A_ACROSS, A_BACK, A_LOOP = "one task = one session", "drafts, for sign-off", "next task"
COMPILE = "cleared tasks, then the write up"
DIVIDE  = "decisions do not cross this line"

CHK_HEAD = "Checks"
CHECKS = [("Self-consistency", "satisfies its own equations; shown to be well posed"),
          ("Two routes",       "a second derivation that shares no code with the first"),
          ("Known limits",     "collapses to the simple case; recovers the asymptotic limit"),
          ("Published data",   "reproduces the source figure, uncertainty quoted"),
          ("Full disclosure",  "every dropped term named; disagreements reported")]

# every string that will be drawn, in one place
ALL_STRINGS = ([RULES_HEAD, CHK_HEAD, A_ACROSS, A_BACK, A_LOOP, COMPILE, DIVIDE,
                "YOU", "AI", "every decision", "every execution"]
               + RULES + [x for p in BOXES.values() for x in p]
               + [x for p in CHECKS for x in p])

# style gate, the same one the case generator carries: this figure sits beside
# them in the article, so no em dash, no check number, no session number and no
# filename may appear in a drawn string here either
import re as _re
_BAD = [(_re.compile(r"\u2014"),          "em dash"),
        (_re.compile(r"\u00b7"),          "middot"),
        (_re.compile(r"\bC\d+\b"),        "check label"),
        (_re.compile(r"\bP[12]S\d+\b"),   "session label"),
        (_re.compile(r"(?<![A-Za-z])s\d\d\b"), "session label"),
        (_re.compile(r"\.(md|py|tex|pdf|svg)\b"), "filename")]
_style = [(lab, s_) for s_ in ALL_STRINGS for rx, lab in _BAD if rx.search(s_)]
if _style:
    print("STYLE GATE:")
    for lab, s_ in _style: print(f"  {lab}: {s_!r}")
    sys.exit(1)

# ----------------------------------------------------------------- geometry
# s11: the same whitespace audit applied to the case figures. At the s01
# values only 44 per cent of the 900-unit width was box text; the rest was
# margins, gutters, insets and padding, none of which had ever been questioned.
#     page margin      34 -> 22      text padding in a box   13 -> 10
#     box inset        10 ->  4      gap to the checks col   26 -> 18
#     loop channel     S*1.8+14 -> S*1.8+6
#     gutter target    S*7.5 -> S*4.4   (S*4.16 is the floor: the word
#                                        "decisions" cannot be broken)
MARG, CONTENT_R = 22.0, W - 22.0
PAD_X, BOX_INSET = 10.0, 4.0
BOX_PT, BOX_PB = 8.0, 10.0                  # box padding top / bottom

# Two columns below the rules strip. The workflow, panel (a), is on the left;
# the five standing checks, panel (b), are stacked vertically on the right.
# PANEL_B_W is that column's width in layout units, chosen by sweeping it and
# reading the two panel heights printed at the end, not by eye. Override with
# the environment variable of the same name to re-sweep.
# s11 re-sweep, after the whitespace above was reclaimed. The figure is
# max(H_A, H_B), so the shortest arrangement is where the two columns come out
# the same height; the crossing moved from 190 to a plateau at 136-155:
#
#     PANEL_B_W   120    132    136   *145*   160    190    220
#     height cm  15.04  15.04  15.04  15.04  15.07  15.89  15.89
#     status     OVER-  OVER-   ok     ok     ok     ok     ok
#                 FLOW   FLOW
#
# Below 136 the check title "Self-consistency" (132.1u at scale 1.5) no longer
# fits and the gate at the bottom refuses to emit. 145 is chosen mid-plateau
# rather than at its edge, so a later wording change has room. Re-sweep with
# the environment variable of the same name after any content change.
PANEL_B_W = float(os.environ.get("PANEL_B_W", 145.0))
COL_GAP   = 18.0
A_L, A_R  = MARG, CONTENT_R - PANEL_B_W - COL_GAP
B_L, B_R  = CONTENT_R - PANEL_B_W, CONTENT_R

# gutters sized from the labels they must hold. The crossing labels are wrapped,
# because a gutter wide enough to hold them on one line would take the width the
# lane boxes need now that panel (b) sits beside them.
GUT_TARGET = S_ARROW * 4.4
across_l = wrap(A_ACROSS, S_ARROW, GUT_TARGET, "ital")
back_l   = wrap(A_BACK,   S_ARROW, GUT_TARGET, "ital")
GUTW  = max(w(ln, S_ARROW, "ital") for ln in across_l + back_l) + 16
LOOPW = S_ARROW * 1.8 + 6
LANEW = (A_R - A_L - LOOPW - GUTW) / 2
LANE_L = (A_L + LOOPW, A_L + LOOPW + LANEW)
GUT    = (LANE_L[1], LANE_L[1] + GUTW)
LANE_R = (GUT[1], GUT[1] + LANEW)
LOOP_X = A_L + LOOPW / 2
BL = (LANE_L[0] + BOX_INSET, LANE_L[1] - BOX_INSET)
BR = (LANE_R[0] + BOX_INSET, LANE_R[1] - BOX_INSET)
BOXW  = BL[1] - BL[0]
TEXTW = BOXW - 2 * PAD_X
GUTC  = (GUT[0] + GUT[1]) / 2

problems, report = [], []
def fit(label, s, size, avail, face="reg"):
    ww = w(s, size, face)
    if ww > avail + 0.01:
        problems.append(f"{label}: {ww:.1f} > {avail:.1f} | {s!r}")
    report.append((ww <= avail + 0.01, label, ww, avail, s))
    return ww

# wrap everything, then check that no single wrapped line overflows
RCOLS, RGAP = 6, 16.0
RCOLW = (CONTENT_R - MARG - RGAP * (RCOLS - 1)) / RCOLS   # the strip spans both columns
rules_l = [wrap(r, S_RITEM, RCOLW - 9) for r in RULES]
for i, ls in enumerate(rules_l):
    for j, ln in enumerate(ls): fit(f"rules[{i}][{j}]", ln, S_RITEM, RCOLW - 9)
rhead_l = wrap(RULES_HEAD, S_RHEAD, CONTENT_R - MARG, "bold")
for j, ln in enumerate(rhead_l): fit(f"rules.head[{j}]", ln, S_RHEAD, CONTENT_R - MARG, "bold")

body_l, title_l = {}, {}
for k, (t, b) in BOXES.items():
    title_l[k] = wrap(t, S_TITLE, TEXTW, "bold")
    body_l[k]  = wrap(b, S_BODY, TEXTW)
    for j, ln in enumerate(title_l[k]): fit(f"{k}.title[{j}]", ln, S_TITLE, TEXTW, "bold")
    for j, ln in enumerate(body_l[k]):  fit(f"{k}.body[{j}]",  ln, S_BODY,  TEXTW)

div_l = wrap(DIVIDE, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(div_l): fit(f"divide[{j}]", ln, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(across_l): fit(f"arrow.across[{j}]", ln, S_ARROW, GUTW - 8, "ital")
for j, ln in enumerate(back_l):   fit(f"arrow.back[{j}]",   ln, S_ARROW, GUTW - 8, "ital")
fit("compile", COMPILE, S_BODY, LANEW + GUTW - 30)

chead_l = wrap(CHK_HEAD, S_CHEAD, PANEL_B_W, "bold")
for j, ln in enumerate(chead_l): fit(f"chk.head[{j}]", ln, S_CHEAD, PANEL_B_W, "bold")
# s11: check titles are WRAPPED, not required to fit on one line, so the sweep
# below can take the checks column narrower than a long title.
chk_l = [(wrap(t, S_CTITLE, PANEL_B_W, "bold"), wrap(b, S_CBODY, PANEL_B_W))
         for t, b in CHECKS]
for i, (ts, ls) in enumerate(chk_l):
    for j, ln in enumerate(ts): fit(f"chk[{i}].title[{j}]", ln, S_CTITLE, PANEL_B_W, "bold")
    for j, ln in enumerate(ls): fit(f"chk[{i}][{j}]", ln, S_CBODY, PANEL_B_W)

def bh(k):
    return BOX_PT + S_TITLE * 1.05 + len(title_l[k][1:]) * S_TITLE * 1.25 \
           + 6 + len(body_l[k]) * LH_BODY + BOX_PB

# ----------------------------------------------------------------- vertical
GAP = max(22.0, 20 * FONT_SCALE)
RULE_A_Y  = 10.0
RHEAD_BL  = [RULE_A_Y + S_RHEAD * 1.45 + i * S_RHEAD * 1.32 for i in range(len(rhead_l))]
nR = max(len(l) for l in rules_l)
RITEM_BL  = [RHEAD_BL[-1] + S_RITEM * 1.9 + i * LH_RITEM for i in range(nR)]
LANE_TOP  = RITEM_BL[-1] + S_RITEM * 0.9 + 14

LHEAD_BL = LANE_TOP + S_LANE * 1.4
LSUB_BL  = LHEAD_BL + S_LSUB * 1.45
DIV_BL   = [LANE_TOP + S_ARROW * 2.1 + i * S_ARROW * 1.32 for i in range(len(div_l))]

Y_L1   = LSUB_BL + S_LSUB * 1.3
Y_ROW2 = Y_L1 + bh("L1") + GAP
Y_R2   = Y_ROW2 + bh("R1") + GAP
Y_ROW3 = Y_R2 + bh("R2") + GAP
LANE_BOT  = Y_ROW3 + max(bh("L3"), bh("R3")) + 14
COMPILE_H = S_BODY * 2.4
COMPILE_Y = LANE_BOT + 12
DIV_TOP   = DIV_BL[-1] + S_ARROW * 0.9
DIV_BOT   = LANE_BOT - 7

H_A = COMPILE_Y + COMPILE_H

# panel (b): the same five checks, stacked in the right-hand column
RULE_B_Y  = LANE_TOP + 4
CHEAD_BL  = [RULE_B_Y + S_CHEAD * 1.45 + i * S_CHEAD * 1.3 for i in range(len(chead_l))]
CHK_GAP   = max(14.0, 12 * FONT_SCALE)
CHK_BL    = []
_cy = CHEAD_BL[-1] + S_CTITLE * 1.9
for _ts, _ls in chk_l:
    _titles = [_cy + j * S_CTITLE * 1.25 for j in range(len(_ts))]
    _bodies = [_titles[-1] + S_CBODY * 1.55 + j * LH_CBODY for j in range(len(_ls))]
    CHK_BL.append((_titles, _bodies))
    _cy = _bodies[-1] + S_CBODY * 0.35 + CHK_GAP
H_B = _cy - CHK_GAP + S_CBODY * 0.6

H = round(max(H_A, H_B) + 10, 1)

ay = Y_ROW2 + min(bh("L2"), bh("R1")) / 2
by = Y_ROW3 + min(bh("L3"), bh("R3")) / 2
fit("arrow.loop(rotated)", A_LOOP, S_ARROW, (by - ay) - 24, "ital")

# ----------------------------------------------------------------- emit
o = []
def E(s): o.append(s)
def T(x, y_, s, size, face="reg", fill=INK, anchor="start", extra="", halo=False):
    if halo:
        hw = w(s, size, face) + 10
        hx = x - hw / 2 if anchor == "middle" else x - 5
        E(f'<rect x="{hx:.1f}" y="{y_-size*0.82:.1f}" width="{hw:.1f}" '
          f'height="{size*1.12:.1f}" fill="{SURF}"/>')
    wt = ' font-weight="700"' if face == "bold" else ""
    st = ' font-style="italic"' if face == "ital" else ""
    an = f' text-anchor="{anchor}"' if anchor != "start" else ""
    E(f'<text x="{x:.1f}" y="{y_:.1f}" font-family="{FF}" font-size="{size:g}"{wt}{st}{an} '
      f'fill="{fill}"{extra}>{s}</text>')

def put(k, x, y0, fill, stroke, tcol):
    h = bh(k)
    E(f'<rect x="{x:.1f}" y="{y0:.1f}" width="{BOXW:.1f}" height="{h:.1f}" fill="{fill}" '
      f'stroke="{stroke}" stroke-width="{1.3*max(1,FONT_SCALE*0.85):.2f}"/>')
    ty = y0 + BOX_PT + S_TITLE * 1.05
    for j, ln in enumerate(title_l[k]):
        T(x + PAD_X, ty + j * S_TITLE * 1.25, ln, S_TITLE, "bold", tcol)
    by_ = ty + len(title_l[k][1:]) * S_TITLE * 1.25 + 6 + S_BODY * 0.95
    for j, ln in enumerate(body_l[k]):
        T(x + PAD_X, by_ + j * LH_BODY, ln, S_BODY, "reg", INK)
    return h

SW = f'{1.5*max(1,FONT_SCALE*0.85):.2f}'
E(f'<svg viewBox="0 0 {W:g} {H:g}" role="img" aria-label="ARIA">')
E(f'<defs><marker id="k" viewBox="0 0 10 10" refX="9" refY="5" markerWidth="{7/max(1,FONT_SCALE*0.85):.2f}" '
  f'markerHeight="{7/max(1,FONT_SCALE*0.85):.2f}" orient="auto-start-reverse">'
  '<path d="M0,1 L10,5 L0,9 z" fill="currentColor"/></marker>'
  f'<marker id="kb" viewBox="0 0 10 10" refX="9" refY="5" markerWidth="{7/max(1,FONT_SCALE*0.85):.2f}" '
  f'markerHeight="{7/max(1,FONT_SCALE*0.85):.2f}" orient="auto-start-reverse">'
  '<path d="M0,1 L10,5 L0,9 z" fill="var(--blue)"/></marker></defs>')

E(f'<line x1="{MARG:g}" y1="{RULE_A_Y:.1f}" x2="{CONTENT_R:g}" y2="{RULE_A_Y:.1f}" '
  f'stroke="{VERM}" stroke-width="{1.4*max(1,FONT_SCALE*0.85):.2f}"/>')
for j, ln in enumerate(rhead_l):
    T(A_L, RHEAD_BL[j], ln, S_RHEAD, "bold", VERM)
for i, ls in enumerate(rules_l):
    cx = MARG + i * (RCOLW + RGAP)
    E(f'<line x1="{cx:.1f}" y1="{RITEM_BL[0]-S_RITEM:.1f}" x2="{cx:.1f}" '
      f'y2="{RITEM_BL[len(ls)-1]+S_RITEM*0.35:.1f}" stroke="{VERM}" '
      f'stroke-width="{1.1*max(1,FONT_SCALE*0.85):.2f}" opacity=".55"/>')
    for j, ln in enumerate(ls): T(cx + 9, RITEM_BL[j], ln, S_RITEM, "reg", MUTED)

E(f'<rect x="{LANE_L[0]:.1f}" y="{LANE_TOP:.1f}" width="{LANEW:.1f}" '
  f'height="{LANE_BOT-LANE_TOP:.1f}" fill="{LANEY}"/>')
E(f'<rect x="{LANE_R[0]:.1f}" y="{LANE_TOP:.1f}" width="{LANEW:.1f}" '
  f'height="{LANE_BOT-LANE_TOP:.1f}" fill="{LANEA}"/>')
for (lab, sub, col), lane in [(("YOU", "every decision", INK), LANE_L),
                              (("AI", "every execution", BLUE), LANE_R)]:
    cx = (lane[0] + lane[1]) / 2
    T(cx + S_LANE * 0.07, LHEAD_BL, lab, S_LANE, "bold", col, "middle",
      f' letter-spacing="{S_LANE*0.14:.2f}"')
    T(cx, LSUB_BL, sub, S_LSUB, "ital", col if col == BLUE else MUTED, "middle")

for j, ln in enumerate(div_l):
    T(GUTC, DIV_BL[j], ln, S_ARROW, "ital", MUTED, "middle")
E(f'<line x1="{GUTC:.1f}" y1="{DIV_TOP:.1f}" x2="{GUTC:.1f}" y2="{DIV_BOT:.1f}" '
  f'stroke="currentColor" stroke-width="{1.1*max(1,FONT_SCALE*0.85):.2f}" '
  f'stroke-dasharray="{5*max(1,FONT_SCALE*0.85):.1f} {4*max(1,FONT_SCALE*0.85):.1f}" opacity=".5"/>')

hL1 = put("L1", BL[0], Y_L1,   FILLY, INK,  INK)
hL2 = put("L2", BL[0], Y_ROW2, FILLY, INK,  INK)
hL3 = put("L3", BL[0], Y_ROW3, FILLY, INK,  INK)
hR1 = put("R1", BR[0], Y_ROW2, SURF,  BLUE, BLUE)
hR2 = put("R2", BR[0], Y_R2,   SURF,  BLUE, BLUE)
hR3 = put("R3", BR[0], Y_ROW3, SURF,  BLUE, BLUE)
LCX, RCX = (BL[0] + BL[1]) / 2, (BR[0] + BR[1]) / 2

for x0, y0, y1, col, mk in [(LCX, Y_L1 + hL1, Y_ROW2, "currentColor", "k"),
                            (RCX, Y_ROW2 + hR1, Y_R2, BLUE, "kb"),
                            (RCX, Y_R2 + hR2, Y_ROW3, BLUE, "kb")]:
    E(f'<line x1="{x0:.1f}" y1="{y0:.1f}" x2="{x0:.1f}" y2="{y1-2:.1f}" stroke="{col}" '
      f'stroke-width="{SW}" marker-end="url(#{mk})"/>')

def gut_label(lines, y_):
    """Centred in the gutter, stacked upward from just above the arrow."""
    n = len(lines)
    for j, ln in enumerate(lines):
        T(GUTC, y_ - S_ARROW * 0.8 - (n - 1 - j) * S_ARROW * 1.25, ln,
          S_ARROW, "ital", MUTED, "middle", halo=True)

E(f'<line x1="{BL[1]:.1f}" y1="{ay:.1f}" x2="{BR[0]-2:.1f}" y2="{ay:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
gut_label(across_l, ay)
E(f'<line x1="{BR[0]:.1f}" y1="{by:.1f}" x2="{BL[1]+2:.1f}" y2="{by:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
gut_label(back_l, by)

E(f'<path d="M{BL[0]:.1f},{by:.1f} L{LOOP_X:.1f},{by:.1f} L{LOOP_X:.1f},{ay:.1f} '
  f'L{BL[0]-2:.1f},{ay:.1f}" fill="none" stroke="currentColor" stroke-width="{SW}" '
  'marker-end="url(#k)"/>')
lmy = (ay + by) / 2
T(LOOP_X - S_ARROW * 0.85, lmy, A_LOOP, S_ARROW, "ital", MUTED, "middle",
  f' transform="rotate(-90 {LOOP_X-S_ARROW*0.85:.1f} {lmy:.1f})"')

E(f'<line x1="{LCX:.1f}" y1="{Y_ROW3+hL3:.1f}" x2="{LCX:.1f}" y2="{COMPILE_Y-2:.1f}" '
  f'stroke="currentColor" stroke-width="{SW}" marker-end="url(#k)"/>')
cw = w(COMPILE, S_BODY) + 40
E(f'<rect x="{LCX-cw/2:.1f}" y="{COMPILE_Y:.1f}" width="{cw:.1f}" height="{COMPILE_H:.1f}" '
  f'rx="{COMPILE_H/2:.1f}" fill="none" stroke="currentColor" '
  f'stroke-width="{1.2*max(1,FONT_SCALE*0.85):.2f}" opacity=".6"/>')
T(LCX, COMPILE_Y + COMPILE_H * 0.68, COMPILE, S_BODY, "reg", INK, "middle")

E(f'<line x1="{B_L:.1f}" y1="{RULE_B_Y:.1f}" x2="{B_R:g}" y2="{RULE_B_Y:.1f}" '
  f'stroke="{VERM}" stroke-width="{1.4*max(1,FONT_SCALE*0.85):.2f}"/>')
for j, ln in enumerate(chead_l):
    T(B_L, CHEAD_BL[j], ln, S_CHEAD, "bold", VERM)
for (ts, ls), (t_bls, b_bls) in zip(chk_l, CHK_BL):
    for j, ln in enumerate(ts): T(B_L, t_bls[j], ln, S_CTITLE, "bold", INK)
    for j, ln in enumerate(ls): T(B_L, b_bls[j], ln, S_CBODY, "reg", MUTED)
E('</svg>')
frag = "\n".join(o)

# ----------------------------------------------------------------- fonts
chars = set(" ")
for s in ([RULES_HEAD, CHK_HEAD, A_ACROSS, A_BACK, A_LOOP, COMPILE, DIVIDE,
           "YOU", "AI", "every decision", "every execution"] + RULES
          + [x for p in BOXES.values() for x in p]
          + [x for p in CHECKS for x in p]):
    chars |= set(s)
css = []
for path, weight, style in [(FACES["reg"], 400, "normal"), (FACES["bold"], 700, "normal"),
                            (FACES["ital"], 400, "italic")]:
    f = TTFont(path)
    opts = Options(); opts.layout_features = ["kern", "liga"]; opts.drop_tables += ["FFTM"]
    sub = Subsetter(options=opts); sub.populate(text="".join(sorted(chars))); sub.subset(f)
    buf = io.BytesIO(); f.save(buf)
    css.append(f"@font-face{{font-family:'Aptos';font-style:{style};font-weight:{weight};"
               f"font-display:block;src:url(data:font/ttf;base64,"
               f"{base64.b64encode(buf.getvalue()).decode()}) format('truetype');}}")
fonts_css = "\n".join(css)

LIT = {"var(--blue)": "#0072B2", "var(--verm)": "#C0520A", "var(--muted)": "#5d646c",
       "var(--fill-you)": "#dcdfe3", "var(--surface)": "#ffffff",
       "var(--lane-you)": "#e9ebed", "var(--lane-ai)": "#e4eff6", "currentColor": "#111417"}
lit = frag
for k, v in LIT.items(): lit = lit.replace(k, v)

H_CM = W_CM * H / W
standalone = ('<svg xmlns="http://www.w3.org/2000/svg" '
              f'width="{W_CM*10:.1f}mm" height="{H_CM*10:.1f}mm"' + lit[4:])
open(f"{STEM}.frag.svg", "w").write(frag)
open(f"{STEM}.svg", "w").write(standalone)
open(f"{STEM}.fonts.css", "w").write(fonts_css)
open(f"{STEM}.print.html", "w").write(
    f"<style>{fonts_css}\n@page{{size:{W_CM*10:.2f}mm {H_CM*10:.2f}mm;margin:0}}"
    f"html,body{{margin:0;padding:0;background:#fff}}"
    f"svg{{display:block;width:{W_CM*10:.2f}mm;height:{H_CM*10:.2f}mm}}</style>\n" + lit)

# ----------------------------------------------------------------- report
print(f"\n=== FONT_SCALE {FONT_SCALE}  ->  {STEM} ===")
print(f"viewBox 0 0 {W:g} {H:g}    print size {W_CM:.2f} x {H_CM:.2f} cm    "
      f"aspect {W/H:.2f}:1")
print(f"lanes {LANEW:.0f}u  gutter {GUTW:.0f}u  box text width {TEXTW:.0f}u  "
      f"| panel (a) {H_A:.0f}u  panel (b) {H_B:.0f}u  col (b) {PANEL_B_W:.0f}u\n")
print("  role                 units     pt @ 17.1 cm")
for name, s in [("strip header", S_RHEAD), ("strip item", S_RITEM),
                ("lane head", S_LANE), ("lane sublabel", S_LSUB), ("box title", S_TITLE),
                ("box body", S_BODY), ("arrow label", S_ARROW), ("checks header", S_CHEAD),
                ("check name", S_CTITLE), ("check body", S_CBODY)]:
    flag = "  <-- under 7 pt" if s * U2PT < 7 else ""
    print(f"  {name:20} {s:6.2f}    {s*U2PT:5.2f} pt{flag}")
worst = min(report, key=lambda r: r[3] - r[2])
print(f"\n  {len(report)} strings measured; tightest fit "
      f"{worst[2]:.1f}/{worst[3]:.1f}u ({worst[1]})")
if problems:
    print("\nPROBLEMS:"); [print("  " + p) for p in problems]; sys.exit(1)
print("  no overflow.")


==> anc/3-write-up/code/measure_usage.py <==
#!/usr/bin/env python3
"""Token, dollar and hour totals per topic, from the Claude Code transcripts.

The same method s08 used for the diffusiophoresis half, extended to all three
folders because Ankur's s12 block asks for the FULL project:

  "Make it for the full project ...add for diffusiophoresis, bipolar
   membranes, and rest of the project. Cushion the numbers by 10% since I
   will be working a bit more."

No project file holds any of these numbers; they are counted here.

WHAT IS COUNTED, and why it is split the way it is
--------------------------------------------------
Each assistant message in a transcript carries a `usage` block with four
counters.  They are NOT interchangeable and the article uses two different
sums of them:

  first-time input = input_tokens + cache_creation_input_tokens
  cache read       = cache_read_input_tokens
  output           = output_tokens

  "tokens", the figure quoted in the text = first-time input + output.  This
  is the blog-comparable count: the blog we cite reports input + output with
  no cache re-reads, and at its stated message count our own re-read rate
  would put its figure in the billions if it included them.  See OPEN 1.

  "dollars" = ALL FOUR counters priced at Claude Opus 5 API rates, because
  the cache re-read is really billed.  That is why the sentence in the
  article carries the clause "counting the cached context re-read on every
  request": dollars / tokens is above the output rate and is not a possible
  blended price without it.

HOURS.  Sum of gaps between consecutive events in each transcript, with any
gap longer than CAP counted as CAP, so a session left open overnight does not
become ten hours of work.

Run:  python3 code/measure_usage.py
"""
import json
import os
from datetime import datetime

STORE = os.path.expanduser("~/.claude/projects")
STEM = ("-Users-angu1560-Dropbox-Boulder-LIFE-students-Claude-projects-"
        "20260830-soft-matter-AI-framework-paper-")
def _d(*names):
    return [os.path.join(STORE, STEM + n) for n in names]


TOPICS = {
    "diffusiophoresis": _d("1-diffusiophoresis", "1-diffusiophoresis-sessions"),
    "bipolar membranes": _d("2-bipolar-membranes"),
    "write-up":          _d("3-overall-narrative"),
}
# Claude Opus 5 API rates, $ per million tokens.  Cache write is the 1-hour
# TTL rate; s08 measured that every write in this project was 1-hour and none
# was 5-minute, and that is re-checked below.
RATE_IN, RATE_OUT, RATE_W1H, RATE_READ = 5.00, 25.00, 10.00, 0.50
CAP = 600.0          # seconds; the longest gap that still counts as work


def events(path):
    out = []
    with open(path, encoding="utf-8", errors="replace") as fh:
        for line in fh:
            line = line.strip()
            if not line:
                continue
            try:
                d = json.loads(line)
            except json.JSONDecodeError:
                continue
            out.append(d)
    return out


def stamp(d):
    t = d.get("timestamp")
    if not t:
        return None
    try:
        return datetime.fromisoformat(t.replace("Z", "+00:00"))
    except ValueError:
        return None


def scan(dirs):
    tot = dict(inp=0, w=0, w5=0, read=0, out=0, msgs=0, files=0,
               secs=0.0, span=0.0, models=set())
    first = last = None
    for dpath in dirs:
        if not os.path.isdir(dpath):
            continue
        for fn in sorted(os.listdir(dpath)):
            if not fn.endswith(".jsonl"):
                continue
            ev = events(os.path.join(dpath, fn))
            if not ev:
                continue
            tot["files"] += 1
            # SORTED, and this matters.  Transcripts interleave sub-agent
            # and main-thread events, so 228 of the diffusiophoresis pairs
            # run backwards in file order.  Differencing them unsorted
            # subtracts 4.23 h of negative time and gives 20.0 h against the
            # 23.5 h that s08 reported by the same stated method.  That was a
            # bug in the first version of this script, found by the mismatch.
            ts = sorted(s for s in (stamp(d) for d in ev) if s)
            for a, b in zip(ts, ts[1:]):
                tot["secs"] += min((b - a).total_seconds(), CAP)
            if ts:
                tot["span"] += (ts[-1] - ts[0]).total_seconds()
                first = min(first, ts[0]) if first else ts[0]
                last = max(last, ts[-1]) if last else ts[-1]
            for d in ev:
                m = d.get("message") or {}
                u = m.get("usage")
                if not isinstance(u, dict):
                    continue
                tot["msgs"] += 1
                if m.get("model"):
                    tot["models"].add(m["model"])
                tot["inp"] += u.get("input_tokens", 0) or 0
                tot["out"] += u.get("output_tokens", 0) or 0
                tot["read"] += u.get("cache_read_input_tokens", 0) or 0
                cc = u.get("cache_creation_input_tokens", 0) or 0
                tot["w"] += cc
                sub = u.get("cache_creation")
                if isinstance(sub, dict):
                    tot["w5"] += sub.get("ephemeral_5m_input_tokens", 0) or 0
    tot["first"], tot["last"] = first, last
    return tot


def derived(t):
    ft = t["inp"] + t["w"]
    return dict(first_time=ft, comparable=ft + t["out"],
                all_usage=ft + t["read"] + t["out"],
                cost=(t["inp"] * RATE_IN + t["w"] * RATE_W1H
                      + t["read"] * RATE_READ + t["out"] * RATE_OUT) / 1e6,
                hours=t["secs"] / 3600.0)


def main():
    rows, grand = [], None
    for name, dirs in TOPICS.items():
        t = scan(dirs)
        rows.append((name, t, derived(t)))
    print(f"{'topic':>20}{'files':>7}{'msgs':>7}{'1st-in':>13}{'read':>14}"
          f"{'out':>11}{'tokens':>13}{'$':>9}{'hours':>8}")
    for name, t, d in rows:
        print(f"{name:>20}{t['files']:7d}{t['msgs']:7d}{d['first_time']:13,d}"
              f"{t['read']:14,d}{t['out']:11,d}{d['comparable']:13,d}"
              f"{d['cost']:9.0f}{d['hours']:8.1f}")
    T = dict(first_time=sum(d["first_time"] for _, _, d in rows),
             comparable=sum(d["comparable"] for _, _, d in rows),
             all_usage=sum(d["all_usage"] for _, _, d in rows),
             cost=sum(d["cost"] for _, _, d in rows),
             hours=sum(d["hours"] for _, _, d in rows))
    print(f"{'TOTAL':>20}{'':7}{'':7}{T['first_time']:13,d}"
          f"{sum(t['read'] for _, t, _ in rows):14,d}"
          f"{sum(t['out'] for _, t, _ in rows):11,d}{T['comparable']:13,d}"
          f"{T['cost']:9.0f}{T['hours']:8.1f}")
    print()
    print(f"all usage, every counter:   {T['all_usage']:,d}")
    w5 = sum(t["w5"] for _, t, _ in rows)
    print(f"5-minute cache writes:      {w5:,d}   (s08 measured zero)")
    models = sorted(set().union(*[t["models"] for _, t, _ in rows]))
    print(f"models seen:                {', '.join(models)}")
    for name, t, _ in rows:
        if t["first"]:
            print(f"  {name:<20} {t['first']:%Y-%m-%d %H:%M} to "
                  f"{t['last']:%Y-%m-%d %H:%M}  "
                  f"(raw span in files {t['span']/3600:.1f} h)")
    print()
    print("CUSHIONED BY 10 PER CENT, as asked:")
    print(f"  tokens  {T['comparable']*1.1/1e6:.1f} million")
    print(f"  cost    ${T['cost']*1.1:,.0f}")
    print(f"  hours   {T['hours']*1.1:.1f}")


if __name__ == "__main__":
    main()


==> anc/3-write-up/code/mirror_check.py <==
#!/usr/bin/env python3
"""Mirror check: narrative.txt (the master) vs latex/*.tex (the typeset copy).

Normalises both sides to a word list and diffs them, so that a silent drift
between the master and the LaTeX is caught. Written in s06 as a reusable
version of the ad hoc check run in s05.

Usage:  python3 code/mirror_check.py [section ...]
        section is one of: abstract intro s2 s3 s4   (default: all)
Exits 1 on any mismatch.

s4 was added in s10, when Section 4 was first typeset. Its Fig. 8 caption
and the stripping of [COMMENTS] blocks were added in s11.

s2 and s3 were added to the coverage in s07, after a hand comparison found
four drifts in Section 2 that nothing was watching -- including a whole
sentence, the one naming the model, that the master had and the tex did not.
"""
import re, sys, os

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
NARR = os.path.join(ROOT, "narrative.txt")
TEX  = os.path.join(ROOT, "latex")


def norm(s):
    """Reduce prose to a comparable word list."""
    s = re.sub(r"\[COMMENTS\].*?\[[\\/]COMMENTS\]", " ", s, flags=re.S)  # s11: Ankur's
    s = re.sub(r"\*\*.*?\*\*", " ", s, flags=re.S)      # my ** ** notes in the master
    s = re.sub(r"(?m)^Subsection - ", "", s)            # the master's heading marker
    s = re.sub(r"(?m)^Appendix-[AB] ", "", s)           # s13: two appendices, one tex file
    s = re.sub(r"(?m)^\s*%.*$", " ", s)                 # whole-line tex comments
    s = re.sub(r"(?<!\\)%.*", " ", s)                   # trailing tex comments
    s = re.sub(r"\\label\{[^}]*\}", " ", s)
    s = re.sub(r"\\(?:section|subsection)\*?\{", " ", s)
    # citations: [cite A,B] and \cite{A,B} both become @A @B
    s = re.sub(r"\[cite ([^\]]+)\]",
               lambda m: " ".join("@" + k.strip() for k in m.group(1).split(",")), s)
    s = re.sub(r"\\cite\{([^}]+)\}",
               lambda m: " ".join("@" + k.strip() for k in m.group(1).split(",")), s)
    s = re.sub(r"\\ref\{([^}]+)\}", r"#\1", s)
    s = re.sub(r"~", " ", s)
    s = s.replace("``", '"').replace("''", '"').replace("`", "'")
    s = re.sub(r"\\[a-zA-Z]+\*?", " ", s)               # remaining control seqs
    s = re.sub(r"[{}$\\]", " ", s)
    s = re.sub(r"(?<=\S)(?=@)", " ", s)   # tex attaches \cite to the word; master does not
    return s.split()


# Each section of the master: where its prose starts and stops, and which
# caption blocks follow it. A section with no float has an empty caption list.
SPANS = {
    "abstract": ("Abstract (250 words):\n", "\nIntroduction:", []),
    "intro":    ("Introduction:\n",         "\nSection-2",    []),
    "s2":       ("Section-2\n",             "\nSection-3",    ["Fig. 1 caption:"]),
    "s3":       ("Section-3\n",             "\nSection-4",
                 ["Fig. 2 caption:", "Fig. 3 caption:", "Fig. 4 caption:",
                  "Fig. 5 caption:"]),
    "s4":       ("Section-4\n",             "\nSection-5",
                 ["Fig. 6 caption:", "Fig. 7 caption:",
                  "Fig. 8 caption:"]),
    # The tail, as Ankur left it in s13: Section 5 was split in two and an
    # appendix was added. Each heading line carries its own title, so a span
    # starts after the newline that ends that line.
    "s5":       ("Section-5 More details about AI usage and thoughts on "
                 "graduate education\n", "\nSection-6 ", []),
    # s14: the conclusion is Section 6 and the supplementary-file section is
    # Section 7, the reverse of how s13b left them.
    "s6":       ("Section-6 Conclusion\n", "\nSection-7 ", []),
    "si":       ("Section-7 Supplementary files\n", "\nAcknowledgements", []),
    # s13: the acknowledgements are new, and the one appendix became two.
    # Both appendices live in one tex file, so one span covers both; the
    # Appendix-B heading line inside it is stripped by norm().
    "ack":      ("Acknowledgements\n", "\nAppendix-A ", []),
    "appendix": ("Appendix-A Goals and tasks, as given to the AI\n",
                 "\n------------------------------------------------------"
                 "-------------------------\nOPEN", []),
}

SECTIONS = {"abstract": "s0_front.tex",
            "intro":    "s1_intro.tex",
            "s2":       "s2_framework.tex",
            "s3":       "s3_diffusiophoresis.tex",
            "s4":       "s4_bpm.tex",
            "s5":       "s5_aiusage.tex",
            "s6":       "s6_conclusion.tex",
            "si":       "s7_supplementary.tex",
            "ack":      "s8_ack.tex",
            "appendix": "s9_appendix.tex"}

# The tex carries a section title that the master does not.
TITLES = {"intro": "Introduction",
          "s2": "The framework",
          "s3": "Diffusiophoresis in a mixture of electrolytes",
          "s4": "Bipolar membranes",
          "s5": "More details about AI usage and thoughts on graduate education",
          "s6": "Conclusion",
          "si": "Supplementary files",
          "ack": "Acknowledgements",
          "appendix": "Goals and tasks, as given to the AI"}


def grab_narrative(tag):
    t = open(NARR).read()
    start, stop, captags = SPANS[tag]
    i = t.index(start) + len(start)
    blk = t[i:t.index(stop, i)]
    if not captags:
        return blk, [], captags
    k = blk.index("\n" + captags[0])
    prose, capblk = blk[:k], blk[k:]
    caps = []
    for n, ct in enumerate(captags):
        a = capblk.index(ct) + len(ct)
        b = capblk.index(captags[n+1]) if n+1 < len(captags) else len(capblk)
        caps.append(capblk[a:b].strip())
    return prose, caps, captags

FLOAT = re.compile(r"\\begin\{(figure\*?|table\*?)\}.*?\\end\{\1\}", re.S)

def split_floats(tex):
    """Return (body with floats removed, [caption text, ...] in order)."""
    caps = []
    def eat(m):
        blk = m.group(0)
        c = re.search(r"\\caption\{", blk)
        if c:
            k = c.end(); depth = 1; out = []
            while k < len(blk) and depth:
                ch = blk[k]
                if ch == "{": depth += 1
                elif ch == "}":
                    depth -= 1
                    if not depth: break
                out.append(ch); k += 1
            caps.append("".join(out).strip())
        return " "
    return FLOAT.sub(eat, tex), caps

def main():
    want = sys.argv[1:] or list(SECTIONS)
    bad = 0
    for tag in want:
        nprose, ncaps, captags = grab_narrative(tag)
        tbody, tcaps = split_floats(open(os.path.join(TEX, SECTIONS[tag])).read())
        if len(ncaps) != len(tcaps):
            print(f"  MISMATCH   {tag}: master has {len(ncaps)} captions, tex has {len(tcaps)}")
            bad = 1
        # floats appear in a different order in the tex than the captions do in
        # the master, so match on content, not position
        pool = [norm(y) for y in tcaps]
        for n, x in enumerate(ncaps):
            nx = norm(x)
            if nx in pool:
                pool.remove(nx)
                print(f"  IDENTICAL  {tag} {captags[n][:-1]}: {len(nx)} words")
            else:
                bad = 1
                print(f"  MISMATCH   {tag} {captags[n][:-1]}: {len(nx)} words in master, no tex caption matches")
                best = max(tcaps, key=lambda y: len(set(norm(y)) & set(nx)), default="")
                bn = norm(best)
                for k in range(max(len(nx), len(bn))):
                    a1 = nx[k] if k < len(nx) else "<end>"
                    b1 = bn[k] if k < len(bn) else "<end>"
                    if a1 != b1:
                        print(f"      master: ...{' '.join(nx[max(0,k-6):k+6])}")
                        print(f"      tex   : ...{' '.join(bn[max(0,k-6):k+6])}")
                        break
        a = norm(nprose)
        b = norm(tbody)
        # the tex carries the section title, the master does not
        title = norm(TITLES.get(tag, ""))
        if title and b[:len(title)] == title:
            b = b[len(title):]
        # the abstract sits inside the front matter's tabular; align on its
        # first and last words rather than trying to parse the template
        if tag == "abstract" and a:
            try:
                k0 = b.index(a[0])
                b = b[k0:k0 + len(a)]
            except ValueError:
                pass
        if a == b:
            print(f"  IDENTICAL  {tag}: {len(a)} words")
            continue
        bad = 1
        print(f"  MISMATCH   {tag}: master {len(a)} words, tex {len(b)} words")
        for k in range(max(len(a), len(b))):
            x = a[k] if k < len(a) else "<end>"
            y = b[k] if k < len(b) else "<end>"
            if x != y:
                print(f"    first difference at word {k}:")
                print(f"      master: ...{' '.join(a[max(0,k-6):k+6])}")
                print(f"      tex   : ...{' '.join(b[max(0,k-6):k+6])}")
                break
    sys.exit(bad)

if __name__ == "__main__":
    main()


==> anc/3-write-up/code/trace_claims.py <==
#!/usr/bin/env python3
"""V7: trace every factual claim in the two case figures to a source line.

Each row below is (figure-claim, source-file, anchor-substring). The anchor must
occur in the source file; the script prints the line number where it does and
exits non-zero if any anchor is missing.

The sources are the two topics' OWN files, never `3-overall narrative/summary.md`
and never `sessions/s01.md` -- that is the whole point of the check.

  python3 trace_claims.py
"""
import sys, os

ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), "..", ".."))
P1, P2 = "1-diffusiophoresis", "2-bipolar-membranes"

# (claim as it appears in the figure, source file, anchor substring)
TRACE = [
 # ---------------------------------------------------------------- P1 title
 ("P1", "title: mobility of a spherical particle in a mixture of electrolytes for "
  "arbitrary Debye lengths", f"{P1}/goals and tasks.txt",
  "mobility of a spherical particle in a mixture of electrolytes for arbitrary Debye lengths"),
 # ----------------------------------------------------------------- P1 lanes
 ("P1", "L1: velocity of a particle in a mixture of salts at any Debye length",
  f"{P1}/goals and tasks.txt",
  "mobility of a spherical particle in a mixture of electrolytes for arbitrary Debye lengths"),
 ("P1", "L1: the velocity, not a mobility, is what gets reported", f"{P1}/tasks.md",
  "reporting would be velocity, not mobility"),
 ("P1", "L1: named as the things to reproduce", f"{P1}/goals and tasks.txt",
  "reproduce the derivation and the numerical results in Fig. 3"),
 ("P1", "L2: four tasks, each with the test it must pass", f"{P1}/goals and tasks.txt",
  "Check for task 1:"),
 ("P1", "L2: expanded into a detailed list", f"{P1}/sessions/s01.md",
  "turn the four tasks into real"),
 ("P1", "L2: and approved, before a single derivation was attempted", f"{P1}/checks.md",
  "All of C1-C19 below were written in session P1S01"),
 ("P1", "R2: scripted checks, 36 in one task", f"{P1}/tasks.md", "36 checks"),
 ("P1", "R2: and 173 in another", f"{P1}/tasks.md", "173 checks"),
 ("P1", "L3: does it match the thin layer result, with the sign I expect?",
  f"{P1}/goals and tasks.txt",
  "going to have a negative sign and should be consistent with the result at the thin double layer limit only"),
 ("P1", "L3: approve, send back, or kill", f"{P1}/tasks.md", "Skip task 9 entirely"),
 ("P1", "R1: one task per session", f"{P1}/tasks.md", "One task = one session"),
 ("P1", "R1: reading only the approved summary", "CLAUDE.md",
  "Never read an old session file unless I ask"),
 ("P1", "R3: a proposal only, nothing enters without a human sign off", "README.md",
  "Approve the correction entries yourself"),
 # ---------------------------------------------------------------- P1 panel b
 ("P1", "(b) self-consistency: residuals required to be exactly zero", f"{P1}/checks.md",
  "71/71 exact symbolic checks, residuals identically zero"),
 ("P1", "(b) two routes: a second method sharing no code", f"{P1}/tasks.md",
  "no grid, no spline, no truncation radius, no outer boundary condition"),
 ("P1", "(b) known limits: thick layer and thin layer", f"{P1}/checks.md",
  "both asymptotic limits come out"),
 ("P1", "(b) known limits: collapse to one simple salt", f"{P1}/checks.md",
  "the mixture result reduces to the binary result"),
 ("P1", "(b) known limits: each recovers somebody else's published result",
  f"{P1}/tasks.md", "C16 -- PASSED, and it passes as an EXACT IDENTITY"),
 ("P1", "(b) published data: older paper's curves reproduced to sixty digits",
  f"{P1}/checks.md", "$5.7\\times10^{-61}$"),
 ("P1", "(b) published data: the newer paper's figure digitized and overlaid",
  f"{P1}/checks.md", "digitize both panels from the PDF page image; overlay"),
 ("P1", "(b) full disclosure: typos and slips found and reported back, not absorbed",
  f"{P1}/summary.md", "Seven discrepancies found in JFM (reported, not absorbed)"),
 ("P1", "(b) full disclosure: two printed rescalings were wrong", f"{P1}/summary.md",
  "The Appendix A rescalings: both refuted"),
 # ---------------------------------------------------------------- P2 title
 ("P2", "title: the origin of the overlimiting current, with no kinetic model for "
  "water dissociation", f"{P2}/goals and tasks.txt",
  "overlimiting current in bipolar membranes where there is no kinetic model for water dissociation"),
 # ----------------------------------------------------------------- P2 lanes
 ("P2", "L1: reproduce the published current and efficiency curves",
  f"{P2}/goals and tasks.txt", "reproduce the results present in Fig. 2b and 2d"),
 ("P2", "L1: confirm the limiting current formula", f"{P2}/goals and tasks.txt",
  "Reproduce it and confirm equation 8"),
 ("P2", "L1: explain how a current beyond the limit is possible at all",
  f"{P2}/goals and tasks.txt", "I do not understand how that is possible"),
 ("P2", "L2: three tasks, each with the test it must pass", f"{P2}/goals and tasks.txt",
  "Check for task-3:"),
 ("P2", "L2: expanded into a detailed list", f"{P2}/tasks.md",
  "The full list of work, written before starting"),
 ("P2", "L2: and approved before each task was run", f"{P2}/checks.md",
  "All of C1-C16 below were written in session **P2S00**"),
 ("P2", "L2: six more opened later, after the drafts had been read", f"{P2}/tasks.md",
  "Ankur's question after P2S15"),
 ("P2", "L2: one of the six was the simpler model", f"{P2}/tasks.md",
  "is the frozen-$X$ model really reducible to a full analytical solution"),
 ("P2", "L2: another was the scaling analysis", f"{P2}/tasks.md",
  "It reduces the whole curve to three scales and one group"),
 ("P2", "L3: does the scaling reproduce the trends in the numbers?",
  f"{P2}/goals and tasks.txt",
  "Ensure that the scaling analysis can reproduce the trends seen from the numerical results"),
 ("P2", "L3: then hold the membrane charge constant, and ask what the curve reduces to",
  f"{P2}/tasks.md", "The constant-$X$ closed form"),
 ("P2", "L3: approve, send back, or kill", f"{P2}/checks.md",
  "Ankur killed the task after P2S14 confirmed the assessment had already been run inside P2S13"),
 ("P2", "R1: one task per session, reading only the approved summary", "CLAUDE.md",
  "Never read an old session file unless I ask"),
 ("P2", "R1: first the three ion solver", f"{P2}/tasks.md",
  "Write the numerical solver for the full model: three ions per layer"),
 ("P2", "R1: then the constant charge model solved in closed form", f"{P2}/tasks.md",
  "the model is not merely algebraic but has an **explicit parametric solution"),
 ("P2", "R2: two of its own tests came out false", f"{P2}/summary.md",
  "The check results that are misses, stated plainly"),
 ("P2", "R2: the water-equilibrium clause failed", f"{P2}/summary.md",
  "C3's water-equilibrium clause failed, by a factor 128"),
 ("P2", "R2: one was refuted by our own model, not the published paper", f"{P2}/summary.md",
  "it\nis our own model that falsifies it, not PP"),
 ("P2", "R3: a proposal only, nothing enters without a human sign off", f"{P2}/summary.md",
  "Verdicts are **proposed**: `checks.md` is Ankur's"),
 # ---------------------------------------------------------------- P2 panel b
 ("P2", "(b) self-consistency: flux constant and solution neutral at every point",
  f"{P2}/checks.md", "each ion's flux invariant across the layer"),
 ("P2", "(b) self-consistency: tested between the grid points too", f"{P2}/checks.md",
  "Residuals measured **between** nodes too, where they are not zero by construction"),
 ("P2", "(b) two routes: derived with algebra software", f"{P2}/summary.md",
  "The sympy residual is **identically zero**"),
 ("P2", "(b) two routes: checked again without it, so a wrong version would fail",
  f"{P2}/summary.md", "PP (6) as printed is itself wrong by 72-199 %"),
 ("P2", "(b) known limits: the depletion limit returns the paper's formula",
  f"{P2}/checks.md", "the equations reduce to eq (8)"),
 ("P2", "(b) known limits: every dropped term named", f"{P2}/checks.md",
  "Every dropped term named at every order, and the order of limits stated"),
 ("P2", "(b) known limits: the scaling laws tested against a sweep of the numerics",
  f"{P2}/tasks.md", "test them against the numerics over a **sweep**"),
 ("P2", "(b) published data: lifted off the published figure by colour", f"{P2}/checks.md",
  "from the page raster by color key"),
 ("P2", "(b) published data: the reading error quoted", f"{P2}/checks.md",
  "which I will quote in pixels and in mA/cm$^2$"),
 ("P2", "(b) full disclosure: one thickness taken from the paper's own numbers",
  f"{P2}/checks.md", "Those numbers were used to fix $\\delta_{\\mathrm{iel}} = 100\\ \\mu$m"),
 # ------------------------------------------------- citations and eq numbers
 ("P1", "cite: Ganguly, Roychowdhury & Gupta (2024)", f"{P1}/summary.md",
  "Ganguly, Roychowdhury & Gupta, JFM 994 A2"),
 ("P1", "cite: Keh & Wei (2000)", f"{P1}/summary.md",
  "Keh & Wei, Langmuir 16, 5289 (2000)"),
 ("P1", "cite: Gupta, Rallabandi & Stone (2019)", f"{P1}/summary.md",
  "Gupta, Rallabandi & Stone,"),
 ("P1", "eq: Gupta, Rallabandi & Stone eq 26", f"{P1}/checks.md", "GRS Eq. (26)"),
 ("P1", "eq: solutions of 3.76 to 3.79", f"{P1}/checks.md", "JFM (3.76)-(3.79)"),
 ("P1", "eq: Keh & Wei 26 and 27 are the asymptotic limits", f"{P1}/checks.md",
  "(KW 27a,27b)"),
 ("P1", "eq: Keh & Wei 21a and 21b are the mobility functions", f"{P1}/checks.md",
  "KW (21a),(21b)"),
 ("P1", "eq: Fig. 3 is the figure digitized", f"{P1}/checks.md",
  "the figure reproduces JFM figure 3 one-to-one"),
 ("P1", "eq: the two rescalings are in Appendix A", f"{P1}/checks.md",
  "factors in JFM Appendix A (1/2 and 4)"),
 ("P1", "eq: that Appendix A is Ganguly, Roychowdhury & Gupta's", f"{P1}/tasks.md",
  "**JFM** = `2024_GangulyRoychowdhuryGupta_JFM.pdf`"),
 ("P2", "cite: the equations and figures cited in panel (b) are Parnamae et al.'s",
  f"{P2}/checks.md", "Source: **PP** = `2023_ParnamaePorada_EST.pdf`"),
 ("P2", "cite: Parnamae et al. (2023), Porada is the ninth author",
  f"{P2}/latex-constX/s8_context.tex", "S.~Porada"),
 ("P2", "cite: Environ. Sci. Technol. 57, 9664", f"{P2}/latex-constX/s8_context.tex",
  "9664--9674"),
 ("P2", "eq: eq 8 is the limiting current formula", f"{P2}/checks.md",
  "I_{\\mathrm{lim}} = 2FD_i c_\\infty^2/(|X|\\delta_{\\mathrm{iel}})"),
 ("P2", "eq: Fig. 2b and 2d are the figures digitized", f"{P2}/checks.md",
  "Targets: **Figure 2b**"),
 ("P2", "eq: printed eq 7 disagrees by a factor of four", f"{P2}/summary.md",
  "printed eq (7) is larger by exactly 4"),
]

# claims established by counting the filesystem rather than by quoting a line
def count_sessions(topic, pat):
    import re, glob
    ns = set()
    for p in glob.glob(os.path.join(ROOT, topic, "sessions", "*")):
        m = re.search(pat, os.path.basename(p))
        if m: ns.add(int(m.group(1)))
    return ns

COUNTS = []
def counted(label, got, want, backs_a_string=False):
    """`backs_a_string` is True only where a number in one of the figures rests
    on this count. The rest are context: they were counted for the earlier
    drafts, which printed task, check and session counts. Those numbers are no
    longer drawn, so the counts are kept as background, not as figure claims."""
    COUNTS.append((label, got, want, got == want, backs_a_string))

import re
p1_sess = count_sessions(P1, r"^(?:P1S|s)(\d+)")
counted("P1: 21 sessions", max(p1_sess), 21)
counted("P1: sessions numbered 1..21 with none missing", sorted(p1_sess), list(range(1, 22)))
counted("P1: 15 proposed-edit files",
        len([f for f in os.listdir(os.path.join(ROOT, P1, "sessions"))
             if "proposed-edits" in f]), 15)
# s13: P1 ran 21 sessions but only 20 carry a wrap record.  s21.md was never
# written, and neither tasks.md nor summary.md names P1S21.  count_sessions
# above counts session NUMBERS across all file names, so it sees 21 and the
# gap stays invisible; this counts the wrap records themselves, and it is
# EXPECTED TO FAIL until s21.md is written or the gap is accepted in writing.
counted("P1: one wrap record per session, s01..s21",
        len([f for f in os.listdir(os.path.join(ROOT, P1, "sessions"))
             if re.match(r"^s\d+\.md$", f)]), 21)
p2_sess = count_sessions(P2, r"^P2S(\d+)")
counted("P2: 22 sessions", max(p2_sess), 22)

with open(os.path.join(ROOT, P1, "tasks.md")) as f: t1 = f.read()
with open(os.path.join(ROOT, P2, "tasks.md")) as f: t2 = f.read()
import re
counted("P1: 22 task rows (21 live + task 9, dead)",
        len(re.findall(r"^\| *(?:7b|\d+) *\|", t1, re.M)), 22)
counted("P1: four task groups",
        len(re.findall(r"^## Group [A-D] ", t1, re.M)), 4)
counted("P2: 23 task rows",
        len(set(re.findall(r"^\| *(\d+) *\|", t2, re.M))), 23)
# s13: the figure says 16 tasks were written up front and SEVEN were opened
# later (it said six until task 23 was added), so each of 17-23 must name the
# session after which Ankur asked for it.  The session pattern has to reach
# P2S22 now; it stopped at P2S20 and would have silently passed 17-22 only.
_later = [n for n in range(17, 24)
          if re.search(r"^\| *%d *\|.*?P2S(?:1[5-9]|2[0-2])" % n, t2, re.M)]
counted("P2: tasks 17-23 each name a later session", sorted(_later), list(range(17, 24)),
        backs_a_string=True)   # the figure says six more were opened later
for topic, want, lab in ((P1, 4, "P1"), (P2, 3, "P2")):
    with open(os.path.join(ROOT, topic, "goals and tasks.txt")) as f:
        n = len(set(re.findall(r"Task-(\d+):", f.read())))
    counted(f"{lab}: tasks in the goal file, as the human wrote them", n, want,
            backs_a_string=True)

with open(os.path.join(ROOT, P1, "checks.md")) as f:
    counted("P1: 19 checks", len(re.findall(r"^\| C\d+ ", f.read(), re.M)), 19)
with open(os.path.join(ROOT, P2, "checks.md")) as f:
    counted("P2: 17 checks", len(re.findall(r"^\| C\d+ ", f.read(), re.M)), 17)

# ------------------------------------------------------- verbatim quotes
# Anything the figures put inside curly quotes is presented as Ankur's own
# words. Require it to be an exact substring of his task file, character for
# character, so a paraphrase cannot be passed off as a quote.
import importlib
QUOTED = []
for case, topic in (("p1", P1), ("p2", P2)):
    mod = importlib.import_module(f"content_{case}")
    strings = ([mod.TITLE, mod.CHK_HEAD, mod.COMPILE, mod.DIVIDE]
               + [x for pair in mod.BOXES.values() for x in pair]
               + [x for pair in mod.CHECKS for x in pair])
    src = open(os.path.join(ROOT, topic, "goals and tasks.txt")).read()
    for s_ in strings:
        for q in re.findall(r"\u201c([^\u201d]+)\u201d", s_):
            # A quote may be truncated only if the truncation is marked with an
            # ellipsis, and only the ellipsis is stripped before comparing. The
            # old test stripped a trailing full stop, which let a fabricated
            # sentence ending pass as verbatim; it did, in s03.
            core = q[:-1] if q.endswith("\u2026") else q
            QUOTED.append((case, topic, q, core in src))

# ------------------------------------------------------------------- run
cache, nfail = {}, 0
print("=== V7: claims traced to a source line ===\n")
for fig, claim, path, anchor in TRACE:
    full = os.path.join(ROOT, path)
    if full not in cache: cache[full] = open(full).read()
    txt = cache[full]
    idx = txt.find(anchor)
    if idx < 0:
        print(f"  [{fig}] UNTRACED  {claim}\n           anchor not in {path}: {anchor!r}")
        nfail += 1
    else:
        print(f"  [{fig}] {path}:{txt.count(chr(10), 0, idx) + 1:<5} {claim}")

print("\n=== V7: numbers counted, not carried over ===\n")
print("  [in figure] = a number drawn in one of the figures rests on this count")
print("  [context]   = counted, but nothing in the figures now prints it\n")
for label, got, want, ok, backs in COUNTS:
    tag = "in figure" if backs else "context  "
    print(f"  {'ok  ' if ok else 'FAIL'} [{tag}] {label:52} got {got}")
    if not ok: nfail += 1

print("\n=== V9: quoted text is verbatim from the human's own task file ===\n")
for case, topic, q, ok in QUOTED:
    print(f"  {'ok  ' if ok else 'NOT VERBATIM'} [{case}] {topic}/goals and tasks.txt")
    print(f"       \u201c{q}\u201d")
    if not ok: nfail += 1

nfig = sum(1 for c in COUNTS if c[4])
print(f"\n{len(TRACE)} claims traced, {len(COUNTS)} counts checked "
      f"({nfig} of them behind a number still drawn), "
      f"{len(QUOTED)} quotes verified, {nfail} failed.")
sys.exit(1 if nfail else 0)


==> anc/CLAUDE.md <==
# Rules for this project

Claude reads this automatically at the start of every session.

## At the start of a session

Read `tasks.md`, `checks.md`, and `summary.md` in the project folder you are in.
Never read an old session file unless I ask.

## One session, one task

A session does one task from `tasks.md` and ends when that task passes or fails
its check. If you cannot say in one sentence what this session is producing and
how we will know it is right, stop and ask.

## Honesty rules

- Never write "this becomes" or "it follows that" to skip a step. Show the step.
- If an approach failed, say it failed and why. Do not switch methods and
  present the new result as if the first one worked.
- Never adjust a parameter, a fit, or a plot to make things match. Report the
  mismatch instead.
- Do no artififically make a discrepancy smaller. If there is a discrepancy, and I want to understand its cause. 
- If a known limit is not recovered, say so. Do not steer the derivation toward
  a known answer. The known answer may be wrong or may not apply here.
- Say plainly when you are unsure. Confident wrong answers cost me the most time.

## Before reporting any result

State every term you dropped, at every order, and why. State which limit you
took and in what order.

## Files

Draft anything you like into `sessions/`. Do not edit `tasks.md`, `checks.md`,
`summary.md`, or `corrections.md` unless I ask. You may propose an edit.

## Writing

- In .tex, quotes are `` `...' `` and ``` ``...'' ```, never ASCII ".
- Define every symbol at first use, in a comma-separated where-clause.

## Figures

Use `shared/softmatter.mplstyle` and `shared/plotstyle.py`. Never set colors,
fonts, or sizes inside a figure script.


==> anc/PlotRules.md <==
**Plotting rules**

## 0. Size first, because nothing else is well defined without it

1. Draw the figure at its final printed width, in centimetres, and import it at
   1:1. Never write `\includegraphics[width=\columnwidth]{...}`; a figure drawn
   6 inches wide and scaled down makes every font size in it a fiction.

   | Context | Width | Base font |
   |---|---|---|
   | RSC single column (Soft Matter) | 8.3 cm | 9 pt |
   | RSC double column | 17.1 cm | 9 pt |
   | Lecture slides and class notes | 16 cm | 15 pt |

   Verify the widths against the journal's current author guidelines; they move.

2. Aspect ratio between about 4:3 and 3:2 unless the data demands otherwise.
   Very wide or very tall panels read as accidents.

## 1. Fonts and text

3. LaTeX fonts for all mathematical symbols, axis labels, and tick labels.
4. Axis label size equals the body font of the target document (table above).
   Rotate y-labels to horizontal if they do not take up too much space.
5. Legend font size is 80% of the axis label size.
6. Tick label font size is 80% of the axis label size.
7. No title inside the axes. In a paper the caption does that job; a title reads
   as a draft. Titles are acceptable on slides only.
8. Every dimensional axis carries units. Dimensionless groups are labelled as
   such, with the definition given in the caption or the text.
9. No floating offset text. If matplotlib puts `1e-5` above the axis, fold that
   factor into the axis label instead.

## 2. Axes

10. No box. Left and bottom spines only, ticks pointing in.
11. Three to six major ticks per axis. The data should span the axes rather than
    sitting in one corner.
12. On log axes, use decade ticks and keep minor ticks visible.
13. No gridlines unless a reader genuinely has to read values off the plot.
    No background fill, no shadows, no 3D for two-dimensional data.

## 3. Lines, markers, and colour

14. Colour scheme is a high-contrast, colourblind-safe categorical or sequential
    palette. High contrast alone is not sufficient; roughly 8% of male readers
    have a colour deficiency.
15. Never rely on colour alone to distinguish curves. Vary linestyle or marker
    as well, so the figure survives grayscale printing and photocopying.
16. Minimum line width 0.8 pt. Thinner lines disappear in print.
17. If markers are used with lines, make the markers large enough to see, and
    thin the marker density so the curve stays readable. When the same quantity
    is plotted as both a line and markers, the line colour and marker colour
    must match.
18. Sequential palettes for ordered quantities, categorical for unordered.
    Do not use a rainbow colormap for ordered data.

## 4. Legend

19. The legend must not overlap or clip any curve. Put it outside the axes if
    that is what it takes.
20. No frame around the legend.
21. Order legend entries to match the visual order of the curves where possible.

## 5. Multi-panel figures

22. Label panels (a), (b), (c), placed consistently, same size as axis labels.
23. Share axes where panels are meant to be compared, and do not repeat an axis
    label that is already shown on a neighbouring panel.
24. Panels intended for comparison use identical scales. If they cannot, say so
    in the caption.

## 6. Output

25. Vector output, PDF or EPS, for anything made of lines. Raster only for real
    image data, and then at 600 dpi minimum.
26. Embed fonts as Type 42 / TrueType. Matplotlib's PDF backend emits Type 3 by
    default and several publishers reject Type 3 outright.
27. Save with a tight bounding box and no extra whitespace padding.

## 7. Consistency across a document

28. The same physical quantity gets the same colour, linestyle, and marker in
    every figure of the same document. This matters more across figures than it
    does within one.
29. Notation in axis labels matches the notation in the text exactly.

## 8. Reproducibility

30. Every figure is produced by a script that reads its data from a file. No
    hand-editing of the output, ever. A hand-edited figure cannot be regenerated
    when a result changes, which is how a stale result survives into print.
31. Name the script after the figure it produces.
32. Style settings live in the shared style file, not inline in the plotting
    script. If a script sets a colour, font, or size directly, that is a bug.

## Enforceable settings

The numeric rules above are encoded in `shared/softmatter.mplstyle`. The lines
that matter most:

```
figure.figsize    : 3.27, 2.45      # 8.3 cm single column
savefig.format    : pdf
savefig.bbox      : tight
pdf.fonttype      : 42              # never Type 3
ps.fonttype       : 42
font.size         : 9
axes.labelsize    : 9
legend.fontsize   : 7.2             # 80%
xtick.labelsize   : 7.2
ytick.labelsize   : 7.2
legend.frameon    : False
axes.spines.top   : False
axes.spines.right : False
lines.linewidth   : 1.2             # >= 0.8 pt
xtick.direction   : in
ytick.direction   : in
axes.grid         : False
savefig.dpi       : 600
```

Rules 1, 7, 8, 9, 11, 15, 17, 19, 21, 22, 24, 28, 29, 30 are judgment calls that
no style file can enforce. Check them by eye on the rendered figure, not by
reading the script.


==> anc/README.md <==
# Supplementary files

*AI-assisted analytical theory in soft matter and multiphysics: new results and
lessons from diffusiophoresis and bipolar membranes*

Four things: the rules the model worked under, the figure rules, the command
that closed every session, and the scripts that produce what the article shows.

| file | what it is |
|---|---|
| `CLAUDE.md` | the rules the model read at the start of every session, the six honesty rules among them. The abstract, Section 2, Fig. 1 and its caption all quote this file |
| `PlotRules.md` | the figure rules every plotting script is held to. Where a figure departs from a rule, the departure is marked in the script that draws it |
| `shared/` | the notation table and the figure style: `softmatter.mplstyle`, `plotstyle.py` and the TikZ styles. Needed to run any figure script |
| `wrap.md` | the `/wrap` command. It writes the session record, updates the task status and the summary, and proposes correction entries for approval without writing them. The "push wrap" prompts in Appendix B are calls to this |

## The code

**This is a selection, not the whole of it.** The project wrote 119 scripts;
the 38 below are the ones that carry a reader from the starting papers to the
article's two results and its eight figures, together with the four that check
the article itself. The rest are probes, digitisations of published figures,
superseded models, and figures that never reached the article.

The folder names are the project's own, because the scripts resolve each other
and `shared/` by relative path.

### `1-diffusiophoresis/code/`  (Section 3)

| script | what it does |
|---|---|
| `task6_bvp.py` | the boundary-value solver for the radial system at O(zeta) and O(zeta^2); the numerics behind the seven universal functions |
| `task17_velocity.py` | solves the mixture problem and assembles the velocity, i.e. the result of Section 3 |
| `task18_analytic.py` | the analytical solution of the same problem, and the check that the two agree |
| `task19_binary.py` | collapses the mixture result to a binary monovalent salt, recovering Henry and Keh-Wei |
| `task20_thin.py` | the thin-double-layer limit, against eqn (26) of Gupta, Rallabandi and Stone |
| `task21_data.py` | the numbers behind every figure and every quantity quoted for the diffusiophoresis problem |

### `2-bipolar-membranes/code/`  (Section 4)

| script | what it does |
|---|---|
| `P2S03_solver.py` | the full Parnamae et al. model, solved numerically; the starting point the first task had to reproduce |
| `P2S04_figure2b.py` | the reverse-bias branches of that model (imported by P2S21_data.py) |
| `P2S17_closedform.py` | the constant-charge closed form (imported by P2S18_dimensional.py) |
| `P2S18_dimensional.py` | the same closed form written in SI units (imported by P2S21_numeric.py) |
| `P2S21_numeric.py` | the three-ion solver; Figs. 6 and 8 rest on this file and import it unchanged |
| `P2S21_limits.py` | the two analytic limits, Case A with the proton deleted and Case B with the co-ion deleted |
| `P2S21_data.py` | the numerical branches, cached |
| `P2S21_score.py` | scores the superposition of the two limits against the numerical solution |
| `P2S21_V0_check.py` | tests the take-off voltage V_0 = 2 V_T ln(c/c_w) against the numerics |
| `P2S21_why_linear.py` | why the overlimiting branch is linear in voltage and not exponential |
| `P2S22_why.py` | Case B: where the voltage goes, and where the slope D_H sigma / l comes from |

### `3-write-up/code/`  (the figures, the LaTeX, and the checks)

| script | what it does |
|---|---|
| `gen_framework_figure.py` | Fig. 1 |
| `build_fig2.py` | Fig. 2, with fig2_schematic.tex |
| `fig2_schematic.tex` | the TikZ source for Fig. 2 |
| `gen_case_figure.py` | Figs. 3 and 7, from content_p1.py and content_p2.py |
| `content_p1.py` | the strings drawn in Fig. 3 |
| `content_p2.py` | the strings drawn in Fig. 7 |
| `build_fig_reductions.py` | Fig. 4, with fig_reductions.tex |
| `fig_reductions.tex` | the TikZ source for Fig. 4 |
| `fig_universal.py` | Fig. 5 |
| `fig_bpm_data.py` | solves for Fig. 6, importing the P2 solver unchanged |
| `build_fig_bpm.py` | Fig. 6 |
| `fig_iv_overlay_data.py` | solves for Fig. 8, importing the P2 solver unchanged |
| `build_fig_iv_overlay.py` | Fig. 8 |
| `build_s3_tex.py` | Section 3, master to LaTeX |
| `build_s4_tex.py` | Section 4, master to LaTeX |
| `build_tail_tex.py` | Sections 5 to 7, the acknowledgements and the two appendices, master to LaTeX |
| `build_supplementary.py` | this bundle, including the list of which scripts are in it and which are not |
| `mirror_check.py` | CHECK: the master against the typeset copy, word by word, unit by unit |
| `check_prompt_quotes.py` | CHECK: every prompt quoted in the article against the goals files and the session transcripts |
| `measure_usage.py` | CHECK: the tokens, dollars and hours reported in Section 5 |
| `trace_claims.py` | CHECK: numbers printed in the figures, traced back to the file they came from |

## What is not here

* **The other 81 scripts.** Named above, and left out deliberately.
* **The running record.** `tasks.md`, `checks.md`, `summary.md`,
  `corrections.md` and the 54 session records. The article describes what these
  contain; the files themselves are a working log and are not reproduced.
* **The goals-and-tasks files.** Printed in full as Appendix A of the article
  instead.
* **The written-out derivations** for the two problems, and `narrative.txt`,
  the master text from which the article is generated.
* **The figure data.** `fig_bpm_data.py`, `fig_iv_overlay_data.py` and
  `task21_data.py` write the CSVs the figure scripts read, so a reader
  regenerates them rather than being handed them. `universal.csv` is written
  into `1-diffusiophoresis/figures/data/` and read from
  `3-write-up/figures/data/`, so that one file has to be copied across.
* **The papers we read.** Third-party PDFs we do not have the right to
  redistribute. They are cited in the article.
* **The solver caches.** About 90 MB of `.pkl` files. The scripts regenerate
  them.
* **The raw session transcripts.** Roughly 60 million tokens, and they carry
  material unrelated to this project. `measure_usage.py` and
  `check_prompt_quotes.py` are here, so what was computed from those
  transcripts, and how, can be read even though the transcripts are not.


==> anc/shared/notation.md <==
# Shared notation

Symbols are global across all three problems unless a problem-local override is
declared here explicitly. Never reuse a symbol across roles.

| Symbol | Meaning | Units | Scope |
|--------|---------|-------|-------|
| $c_i$  | concentration of species $i$ | mol m$^{-3}$ | all |
| $D_i$  | diffusivity of species $i$ | m$^2$ s$^{-1}$ | all |
| $\phi$ | electric potential | V | all |
| $\lambda_D$ | Debye length | m | all |
| $\varepsilon$ | small geometric or amplitude parameter | - | all |
| $\delta$ | small ratio of length scales | - | all |

## Problem-local overrides
Declare here, with the reason, whenever a problem needs a symbol that conflicts.


==> anc/shared/oracle.py <==
"""Oracle helpers. Every check returns a verdict, never a silent pass."""
import numpy as np


def reduces_to(computed, reference, rtol=1e-6, label=""):
    """Type-1 oracle: exact reduction to a known limit."""
    ok = np.allclose(computed, reference, rtol=rtol)
    err = np.max(np.abs(np.asarray(computed) - np.asarray(reference)))
    print(f"[{'PASS' if ok else 'FAIL'}] reduces_to {label}: max abs err {err:.3e}")
    return ok


def conserves(residual, atol=1e-10, label=""):
    """Type-2 oracle: a conservation law or solvability condition."""
    r = np.max(np.abs(np.asarray(residual)))
    ok = r < atol
    print(f"[{'PASS' if ok else 'FAIL'}] conserves {label}: max residual {r:.3e}")
    return ok


def collapses(x, curves, rtol=1e-3, label=""):
    """Type-4 oracle: curves that should collapse actually do."""
    ref = np.asarray(curves[0])
    spread = max(np.max(np.abs(np.asarray(c) - ref)) for c in curves[1:])
    ok = spread < rtol * max(np.max(np.abs(ref)), 1.0)
    print(f"[{'PASS' if ok else 'FAIL'}] collapses {label}: spread {spread:.3e}")
    return ok


==> anc/shared/plotstyle.py <==
"""House plotting helpers. Import this; never set style inline.

    from plotstyle import use_style, save
    use_style()
    fig, ax = ...
    save(fig, "fig_iv_modes")
"""
from pathlib import Path
import matplotlib.pyplot as plt

_STYLE = Path(__file__).with_name("softmatter.mplstyle")

# Printed widths, in cm. COLUMN is the RSC class's own \columnwidth as this
# manuscript sets it, 246.828 pt, measured rather than taken from the author
# guidelines (which say 8.3). Draw at these and import with no width key, so
# nothing can rescale the type. See PlotRules rule 1.
COLUMN_CM = 8.707
FULL_CM = 17.10
_CM = 1 / 2.54


def figsize(height_cm, width_cm=COLUMN_CM):
    """Figure size in inches, from centimetres of final printed size."""
    return (width_cm * _CM, height_cm * _CM)


def use_style():
    plt.style.use(str(_STYLE))


def save(fig, stem, outdir=".", exact=False):
    """Save as both pdf (for LaTeX) and png (for quick visual review).

    exact=True writes the figure at precisely its figsize, so a figure drawn at
    a printed width can be imported with no width key and cannot be rescaled.
    The style file's tight bbox would otherwise shrink or grow the page to the
    ink, which makes the printed width unpredictable; call fig.tight_layout()
    first so that exact=True still carries no dead margin.
    """
    out = Path(outdir)
    out.mkdir(parents=True, exist_ok=True)
    kw = {"bbox_inches": fig.bbox_inches} if exact else {}
    for ext in ("pdf", "png"):
        fig.savefig(out / f"{stem}.{ext}", **kw)
    return out / f"{stem}.pdf"


==> anc/shared/softmatter-tikz-aptos.tex <==
% Aptos text + LaTeX math, for TikZ figures built with lualatex.
% Text is Aptos (the face the framework and case figures use); mathematics is
% TeX Gyre Termes Math, which is the Times the manuscript body already sets.
% Requires \def\AptosDir{...} before \input, pointing at a directory holding
% Aptos.ttf, Aptos-Bold.ttf, Aptos-Italic.ttf, Aptos-Bold-Italic.ttf.

\usepackage{fontspec}
\usepackage{unicode-math}
\setmainfont{Aptos}[Path=\AptosDir/, Extension=.ttf,
  BoldFont=Aptos-Bold, ItalicFont=Aptos-Italic, BoldItalicFont=Aptos-Bold-Italic]
\setmathfont{TeX Gyre Termes Math}

\input{\SMCore}

% ---- type scale, same roles as softmatter-tikz.tex ----
\newcommand{\smTitle}{\fontsize{11}{13}\selectfont}
\newcommand{\smHead}{\fontsize{9.5}{11.5}\selectfont}
\newcommand{\smBase}{\fontsize{9}{11}\selectfont}
\newcommand{\smSmall}{\fontsize{8}{9.8}\selectfont}
\newcommand{\smTiny}{\fontsize{7}{8.4}\selectfont}

% in-node text commands, so a node body never names a size or a colour
\newcommand{\smNote}{\smSmall\color{smMuted}}
\newcommand{\smMicro}{\smTiny\color{smMuted}}

\tikzset{
  smtitle/.style = {font=\smTitle\bfseries},
  smhead/.style  = {font=\smHead\bfseries},
  smbase/.style  = {font=\smBase},
  smsmall/.style = {font=\smSmall, text=smMuted},
  smtiny/.style  = {font=\smTiny, text=smMuted},
}


==> anc/shared/softmatter-tikz-core.tex <==
% House TikZ palette, type scale and line weights. Engine-independent:
% loads no font package, so it can be used from pdflatex (via
% softmatter-tikz.tex) or from lualatex with fontspec (via
% softmatter-tikz-aptos.tex). Every number is taken from softmatter.mplstyle.

\usepackage{tikz}
\usetikzlibrary{arrows.meta,calc,positioning,fit,backgrounds}

% ---- palette: axes.prop_cycle in softmatter.mplstyle (Okabe-Ito) ----
\definecolor{smBlack}{HTML}{000000}
\definecolor{smBlue}{HTML}{0072B2}
\definecolor{smVermillion}{HTML}{D55E00}
\definecolor{smGreen}{HTML}{009E73}
\definecolor{smPurple}{HTML}{CC79A7}
\definecolor{smSky}{HTML}{56B4E9}

% ---- neutrals ----
\definecolor{smShell}{gray}{0.90}
\definecolor{smBody}{gray}{0.62}
\definecolor{smEdge}{gray}{0.35}
\definecolor{smMuted}{gray}{0.40}
\definecolor{smPanel}{gray}{0.965}

% ---- tints, for panel fills that must not fight the type ----
\definecolor{smBlueTint}{HTML}{E7F0F7}
\definecolor{smVermTint}{HTML}{FBEDE4}
\definecolor{smGreenTint}{HTML}{E4F3EF}

% ---- line weights: axes.linewidth 0.8, lines.linewidth 1.2 ----
\newcommand{\smRule}{0.8pt}
\newcommand{\smLine}{1.2pt}
\newcommand{\smHeavy}{1.8pt}

% ---- arrows and boxes ----
\tikzset{
  smarrow/.style  = {-{Stealth[length=4.5pt,width=3.2pt]}, line width=\smLine},
  smthin/.style   = {-{Stealth[length=3.6pt,width=2.6pt]}, line width=\smRule},
  smdash/.style   = {-{Stealth[length=3.6pt,width=2.6pt]}, line width=\smRule,
                     dash pattern=on 2.4pt off 1.8pt, color=smEdge},
  smbox/.style    = {rectangle, draw=smEdge, line width=\smRule, rounded corners=1.6pt,
                     inner sep=6pt, align=left},
}


==> anc/shared/softmatter-tikz.tex <==
% House TikZ style for pdflatex figures: Times text and Times math, the same
% faces the manuscript body sets. Palette, weights and arrow styles come from
% softmatter-tikz-core.tex so that this file and softmatter-tikz-aptos.tex
% cannot drift apart. Edit the core, never a figure.
%
% Requires \def\SMCore{...} before \input, naming the core file.

\usepackage{newtxtext}
\usepackage{newtxmath}

\input{\SMCore}

% ---- type: font.size 9, and 7.2 = 80% for secondary type ----
\newcommand{\smBase}{\fontsize{9}{11}\selectfont}
\newcommand{\smSmall}{\fontsize{7.2}{8.8}\selectfont}
\newcommand{\smTiny}{\fontsize{5.6}{6.6}\selectfont}

% ---- styles this engine's figures need beyond the core ----
\tikzset{
  smbase/.style   = {font=\smBase},
  smsmall/.style  = {font=\smSmall, text=smMuted},
  smspan/.style   = {{Stealth[length=3.2pt,width=2.4pt]}-{Stealth[length=3.2pt,width=2.4pt]},
                     line width=\smRule},
  smlead/.style   = {-{Stealth[length=3.2pt,width=2.4pt]}, line width=0.5pt, color=smEdge},
  smheavy/.style  = {-{Stealth[length=6pt,width=4.5pt]}, line width=\smHeavy},
  smcharge/.style = {circle, inner sep=0pt, minimum size=2.6mm, font=\smTiny,
                     draw=smEdge, line width=0.3pt, fill=white},
}


==> anc/shared/softmatter.mplstyle <==
# House figure style. Edit here, never inline in a figure script.
figure.figsize      : 3.27, 2.45   # 8.3 cm RSC single column
figure.dpi          : 150
savefig.dpi         : 600
savefig.bbox        : tight
savefig.format      : pdf
font.family         : serif
font.serif          : Times New Roman, DejaVu Serif
font.size           : 9
pdf.fonttype        : 42
ps.fonttype         : 42
axes.labelsize      : 9
axes.titlesize      : 9
xtick.labelsize     : 7.2
ytick.labelsize     : 7.2
legend.fontsize     : 7.2
legend.frameon      : False
axes.linewidth      : 0.8
axes.spines.top     : False
axes.spines.right   : False
lines.linewidth     : 1.2
lines.markersize    : 4
xtick.direction     : in
ytick.direction     : in
xtick.top           : False
ytick.right         : False
text.usetex         : True    # real LaTeX, not mathtext: PlotRules rule 3,
                              # and it sets accents such as \hat correctly
mathtext.fontset    : cm
text.latex.preamble : \usepackage{newtxtext,newtxmath}  # Times, as the RSC body sets
axes.prop_cycle     : cycler('color', ['000000', '0072B2', 'D55E00', '009E73', 'CC79A7', '56B4E9'])
axes.grid           : False


==> anc/wrap.md <==
---
description: End-of-session bookkeeping. Write the session record, update task status and summary, and propose correction-log entries for approval.
---

End-of-session bookkeeping for this topic folder.

## 0. Check you are in the right place

Confirm that `tasks.md`, `checks.md`, `summary.md`, and `corrections.md` all
exist in the current directory. If any is missing, stop and say which, and do
nothing else. Do not create them.

## 1. Write the session record

Find the highest `sessions/sNN.md` and use the next number. Write
`sessions/sNN.md` with exactly these headings:

    # Session NN -- task #N

    ## What I was given
    ## What I produced
    ## Checks run
    ## Outcome

Be specific. Name the actual governing equations, the actual small parameter,
the actual boundary conditions, the actual equation numbers. "The equations"
and "the usual conditions" are useless to a future session.

Under **Checks run**, list every check from `checks.md` that was attempted, with
PASSED, FAILED, or NOT RUN and a reason. If no check was run, say that plainly.
Never write that a check passed unless it was actually executed in this session.

Under **Outcome**, write one of: `done`, `partial` with what remains, or
`failed, restart task #N in a new session`.

## 2. Update task status

Edit `tasks.md` only for tasks actually worked on in this session. Set the
status, fill in the session number, and name the check that cleared it. If a
task died, move it to the dead section with a one-line reason.

## 3. Refresh where things stand

Rewrite `summary.md`. Move newly cleared results into "done and checked" with
their check number. Put anything finished but unverified into "done but
unchecked" with a note on what test is missing. Update "working on now".

## 4. Propose corrections, do not write them

**Do not edit `corrections.md`.** Print proposed entries in the chat for
approval instead.

One entry for every point in this conversation where the user redirected,
corrected, or overrode you. Format each as:

    ### Session NN
    **What it did:** <plain description>
    **What I said:** "<verbatim quote>"
    **Cost if missed:** <concrete consequence>

Rules for this section, and follow them against your own interest:

- Quote the user verbatim. Do not paraphrase or tidy their wording.
- Describe what you did without softening it. A wrong physical frame is a wrong
  physical frame, not "a clarification" or "an adjustment". An error is an
  error, not "an inconsistency".
- State the cost concretely: which coefficient would have been wrong, which
  limit would have failed, how far the mistake would have propagated. If you
  genuinely cannot identify a cost, write "no material cost" rather than
  inventing one.
- Include the small ones. Do not filter by importance.
- Include the ones that reflect badly on you. That is what the log is for.
- Look specifically for **stalls**: points where an approach failed and you
  moved to a different one without saying that the first had failed. These are
  the hardest for you to notice, so scan for every place you changed method,
  and check whether you explained why at the time. If you did not, that is a
  stall and it goes in the list.

If there were no corrections in this session, say so explicitly rather than
inventing entries.

## 5. Close out

Print two lines:

- the task's status after this session
- what the next session should take on, phrased as one claim plus the check
  that would clear it

Then remind the user to run `/clear <name>` to label this session and start the
next one with an empty context.

